The Two-Loop Massless Off-Shell QCD Operator Matrix Elements to Finite Terms

We calculate the unpolarized and polarized two--loop massless off--shell operator matrix elements in QCD to $O(\varepsilon)$ in the dimensional parameter in an automated way. Here we use the method of arbitrary high Mellin moments and difference ring theory, based on integration-by-parts relations. This method also constitutes one way to compute the QCD anomalous dimensions. The presented higher order contributions to these operator matrix elements occur as building blocks in the corresponding higher order calculations up to four--loop order. All contributing quantities can be expressed in terms of harmonic sums in Mellin--$N$ space or by harmonic polylogarithms in $z$--space. We also perform comparisons to the literature.

==> anc/MELLIN.m <==
(*-------------------------------------------------------------------------------------------------*)
(*                                                                                                 *) 
(*  Mellin space expressions: expansion coefficients from                                          *)
(*                                                                                                 *)  
(*  J. Bl\"umlein, P. Marquard, C. Schneider  and K. Schönwald,                                    *)
(*  The Two-Loop Massless Off-Shell QCD Operator Matrix Elements to Finite Terms                   *)
(*  DESY 21--028                                                                                   *) 
(*                                                                                                 *)
(*  Any use of this file requires the proper citation of this article.                             *)  
(*  xiR is the renormalize gauge parameter                                                         *)
(*-------------------------------------------------------------------------------------------------*)
(*                                                                                                 *)
{aqqNS10 -> CF*xiR*(-N^(-1) + S[1, N]) + CF*((2 + 3*N^2 + 16*N^3 + 7*N^4)/(N^2*(1 + N)^2) + (2*S[1, N])/(N*(1 + N)) - 2*S[1, N]^2 - 6*S[2, N]),
aqqNS11 -> CF*xiR*((1 - N + 2*N^2)/(2*N^2) + ((1 - N)*S[1, N])/(2*N) - S[1, N]^2/4 - (3*S[2, N])/4) + CF*((-1 - N + 2*N^2 - 5*N^3 - 24*N^4 - 20*N^5 - 7*N^6)/(N^3*(1 + N)^3) + z2*((2 + 3*N + 3*N^2)/(4*N*(1 + N)) - S[1, N]) - S[1, N]^2/(2*N*(1 + N)) + S[1, N]^3/3 - (3*S[2, N])/(2*N*(1 + N)) + S[1, N]*(-(((-1 + N)*(-1 - N + N^2))/(N^2*(1 + N)^2)) + 3*S[2, N]) + (14*S[3, N])/3),
aqqNS12 -> CF*xiR*((-1 + N - 4*N^3)/(4*N^3) + z2*(1/(8*N) - S[1, N]/8) + ((-1 + N)*S[1, N]^2)/(8*N) + S[1, N]^3/24 + S[1, N]*((-1 + N)/(4*N^2) + (3*S[2, N])/8) + (3*(-1 + N)*S[2, N])/(8*N) + (7*S[3, N])/12) + CF*((1 + 2*N - N^2 - 4*N^3 + 13*N^4 + 62*N^5 + 81*N^6 + 56*N^7 + 14*N^8)/(2*N^4*(1 + N)^4) + S[1, N]^3/(12*N*(1 + N)) - S[1, N]^4/24 + z3*((-7*(2 + 3*N + 3*N^2))/(12*N*(1 + N)) + (7*S[1, N])/3) + S[1, N]^2*(((-1 + N)*(-1 - N + N^2))/(4*N^2*(1 + N)^2) - (3*S[2, N])/4) + z2*((-2 - 3*N^2 - 16*N^3 - 7*N^4)/(8*N^2*(1 + N)^2) - S[1, N]/(4*N*(1 + N)) + S[1, N]^2/4 + (3*S[2, N])/4) + (3*(-1 + N)*(-1 - N + N^2)*S[2, N])/(4*N^2*(1 + N)^2) - (9*S[2, N]^2)/8 + S[1, N]*(-((-1 + N)*(1 + 2*N - 2*N^3 + N^4))/(2*N^3*(1 + N)^3) + (3*S[2, N])/(4*N*(1 + N)) - (7*S[3, N])/3) + (7*S[3, N])/(6*N*(1 + N)) - (15*S[4, N])/4),
aqqNS20 -> xiR^2*(CA*CF*((1 + 2*N)/(4*N) + ((2 - 3*N)*S[1, N])/(4*N) - S[1, N]^2/4 - S[2, N]/4) + CF^2*((1 - N)/N - S[1, N]/N + S[1, N]^2/2 + S[2, N]/2)) + xiR*(CF^2*((-6 - 5*N - 10*N^2 - 26*N^3 - 18*N^4 - 7*N^5)/(N^3*(1 + N)^2) + ((18 + 7*N - 5*N^2)*S[1, N]^2)/(2*N*(1 + N)) - 4*S[1, N]^3 + S[1, N]*((6 + 3*N + 6*N^2 + 35*N^3 + 22*N^4)/(N^2*(1 + N)^2) - 16*S[2, N]) + ((22 + 25*N + 13*N^2)*S[2, N])/(2*N*(1 + N))) + CA*CF*((-2 - 3*N - 7*N^2)/(2*N^2) - (6*(-1 + N)*N*z3)/((1 + N)*(2 + N)) + (5*S[1, N]^2)/4 + ((2 + 13*N)*S[2, N])/(4*(2 + N)) + S[1, N]*((-2 + 11*N + 12*N^2)/(2*N*(2 + N)) - ((-1 + N)*N*S[2, N])/((1 + N)*(2 + N))) - ((-1 + N)*N*S[3, N])/((1 + N)*(2 + N)) + (2*(-1 + N)*N*S[2, 1, N])/((1 + N)*(2 + N)))) + CF^2*((112 + 320*N + 528*N^2 + 880*N^3 + 1357*N^4 + 2212*N^5 + 3278*N^6 + 2100*N^7 + 541*N^8)/(8*N^4*(1 + N)^4) - (48*N*z3)/((1 + N)*(2 + N)) + 56*S[-4, N] + 8*S[-2, N]^2 - (2*(14 + 3*N + 3*N^2)*S[1, N]^3)/(3*N*(1 + N)) + (14*S[1, N]^4)/3 + S[-3, N]*(-40/(N*(1 + N)) + 64*S[1, N]) + z2*(-(2 + 3*N + 3*N^2)^2/(2*N^2*(1 + N)^2) + (4*(2 + 3*N + 3*N^2)*S[1, N])/(N*(1 + N)) - 8*S[1, N]^2) + ((-20 - 16*N - 29*N^2 - 253*N^3 - 232*N^4 - 58*N^5)*S[2, N])/(N^2*(1 + N)^2*(2 + N)) + 30*S[2, N]^2 + S[-2, N]*((8*(-3 + N))/(N*(1 + N)^2) - (32*S[1, N])/(N*(1 + N)) + 16*S[1, N]^2 + 32*S[2, N]) + S[1, N]^2*((-14 - 9*N + 13*N^2 - 40*N^3 - 14*N^4)/(N^2*(1 + N)^2) + 48*S[2, N]) - (2*(164 + 232*N + 237*N^2 + 75*N^3)*S[3, N])/(3*N*(1 + N)*(2 + N)) + S[1, N]*((-2*(12 + 24*N - 15*N^2 - 14*N^3 + 187*N^4 + 236*N^5 + 126*N^6 + 28*N^7))/(N^3*(1 + N)^3*(2 + N)) - (2*(26 + 11*N)*(2 + N + N^2)*S[2, N])/(N*(1 + N)*(2 + N)) + (256*S[3, N])/3) + 48*S[4, N] - 48*S[-3, 1, N] + (16*S[-2, 1, N])/(N*(1 + N)) - 16*S[-2, 2, N] - (4*(-2 + N)*(2 + N + N^2)*S[2, 1, N])/(N*(1 + N)*(2 + N)) - 32*S[-2, 1, 1, N]) + CF*(nl*TF*((72 - 48*N - 440*N^2 - 1051*N^3 - 2681*N^4 - 2721*N^5 - 843*N^6)/(54*N^3*(1 + N)^3) + (2*(-6 + 17*N + 17*N^2)*S[1, N]^2)/(9*N*(1 + N)) + (8*S[1, N]^3)/9 + (2*(-6 + 37*N + 37*N^2)*S[2, N])/(9*N*(1 + N)) + S[1, N]*((4*(-21 + 29*N + 73*N^2 + 41*N^3))/(27*N*(1 + N)^2) + (8*S[2, N])/3) - (8*S[3, N])/9) + CA*((-792 + 1248*N + 7336*N^2 + 15419*N^3 + 36361*N^4 + 36321*N^5 + 10875*N^6)/(216*N^3*(1 + N)^3) - 28*S[-4, N] - 4*S[-2, N]^2 + S[-3, N]*(20/(N*(1 + N)) - 32*S[1, N]) - (22*S[1, N]^3)/9 + z3*((-12*(2 - N + N^2))/(N*(2 + N)) + 12*S[1, N]) + S[-2, N]*((-4*(-3 + N))/(N*(1 + N)^2) + (16*S[1, N])/(N*(1 + N)) - 8*S[1, N]^2 - 16*S[2, N]) + ((144 + 492*N - 772*N^2 - 2647*N^3 - 2084*N^4 - 485*N^5)*S[2, N])/(18*N^2*(1 + N)^2*(2 + N)) - 6*S[2, N]^2 + S[1, N]^2*((-11*(-6 + 23*N + 23*N^2))/(18*N*(1 + N)) + S[2, N]) + (2*(72 + 58*N + 33*N^2 + 2*N^3)*S[3, N])/(9*N*(1 + N)*(2 + N)) - 29*S[4, N] + 24*S[-3, 1, N] - (8*S[-2, 1, N])/(N*(1 + N)) + 8*S[-2, 2, N] + S[1, N]*((-216 - 756*N + 174*N^2 + 1129*N^3 - 2380*N^4 - 5448*N^5 - 3476*N^6 - 715*N^7)/(27*N^3*(1 + N)^3*(2 + N)) - (2*(22 + 33*N + 14*N^2)*S[2, N])/(3*(1 + N)*(2 + N)) - 6*S[3, N] - 4*S[2, 1, N]) + (4*N^2*S[2, 1, N])/((1 + N)*(2 + N)) + 6*S[3, 1, N] + 16*S[-2, 1, 1, N] + 6*S[2, 1, 1, N])),
aqqNS21 -> xiR^2*(CF^2*((-1 - N + 3*N^2)/(2*N^2) + ((3 - 2*N)*S[1, N]^2)/(4*N) - S[1, N]^3/4 + S[1, N]*((1 - 2*N + 3*N^2)/(2*N^2) - (5*S[2, N])/4) + ((5 - 2*N)*S[2, N])/(4*N) - S[3, N]) + CA*CF*((-1 - 2*N - 13*N^2)/(8*N^2) + z2*(1/(8*N) - S[1, N]/8) + ((-3 + 4*N)*S[1, N]^2)/(8*N) + S[1, N]^3/8 + S[1, N]*((-2 + 5*N^2)/(8*N^2) + (5*S[2, N])/8) + ((-5 + 7*N)*S[2, N])/(8*N) + S[3, N]/2)) + xiR*(CF^2*((14 + 19*N + 17*N^2 + 60*N^3 + 86*N^4 + 85*N^5 + 79*N^6 + 24*N^7)/(2*N^4*(1 + N)^3) + z3*((3*(2 + 3*N + 3*N^2))/(N*(1 + N)) - 12*S[1, N]) + (7*(-6 - N + 3*N^2)*S[1, N]^3)/(12*N*(1 + N)) + (7*S[1, N]^4)/6 + z2*((-2 - 3*N - 3*N^2)/(2*N^2*(1 + N)) + ((6 + 7*N + 3*N^2)*S[1, N])/(2*N*(1 + N)) - 2*S[1, N]^2) + ((-18 - 5*N - 22*N^2 - 137*N^3 - 82*N^4)*S[2, N])/(4*N^2*(1 + N)^2) + (15*S[2, N]^2)/2 + S[1, N]^2*((-22 - 19*N + 6*N^2 - 39*N^3 - 30*N^4)/(4*N^2*(1 + N)^2) + 12*S[2, N]) + ((-66 - 73*N - 45*N^2)*S[3, N])/(6*N*(1 + N)) + S[1, N]*((-6 - 19*N + 3*N^2 + 14*N^3 - 74*N^4 - 95*N^5 - 31*N^6)/(2*N^3*(1 + N)^3) + ((-70 - 25*N + 19*N^2)*S[2, N])/(4*N*(1 + N)) + (52*S[3, N])/3)) + CA*CF*((6 + 3*N + 10*N^2 + 42*N^3)/(4*N^3) + (9*(-1 + N)*N*z2^2)/(5*(1 + N)*(2 + N)) + z2*(-5/(8*N) + (5*S[1, N])/8) - (5*S[1, N]^3)/8 + z3*((3*(-16 - 20*N - 32*N^2 - 15*N^3 + 8*N^4 + 3*N^5))/(2*N*(1 + N)^2*(2 + N)^2) + (6*(1 + N + N^2)*S[1, N])/((1 + N)*(2 + N))) + ((48 + 4*N - 52*N^2 - 171*N^3 - 63*N^4)*S[2, N])/(8*N^2*(2 + N)^2) + ((-1 - N - N^2)*S[2, N]^2)/((1 + N)*(2 + N)) + S[1, N]^2*((6 - 23*N - 31*N^2)/(8*N*(2 + N)) + (3*(-1 + N)*N*S[2, N])/(4*(1 + N)*(2 + N))) + ((-4 + 4*N - 27*N^2 - 70*N^3 - 52*N^4 - 13*N^5)*S[3, N])/(2*N*(1 + N)^2*(2 + N)^2) + ((-4 - 13*N + 5*N^2)*S[4, N])/(4*(1 + N)*(2 + N)) + ((4 - 8*N - 9*N^2 - 3*N^3 - 2*N^4)*S[2, 1, N])/(N*(1 + N)^2*(2 + N)^2) + S[1, N]*((-24 + 28*N + 10*N^2 - 51*N^3 - 77*N^4 - 21*N^5)/(4*N^3*(2 + N)^2) + ((-16 - 52*N - 240*N^2 - 321*N^3 - 166*N^4 - 33*N^5)*S[2, N])/(8*N*(1 + N)^2*(2 + N)^2) + (3*(-1 + N)*N*S[3, N])/((1 + N)*(2 + N)) - (2*(-1 + N)*N*S[2, 1, N])/((1 + N)*(2 + N))) + ((2 + 7*N - 3*N^2)*S[3, 1, N])/((1 + N)*(2 + N)) + ((-1 + N)*N*S[2, 1, 1, N])/((1 + N)*(2 + N)))) + CF^2*((-480 - 1760*N - 3296*N^2 - 5600*N^3 - 7456*N^4 - 8303*N^5 - 15467*N^6 - 30262*N^7 - 28822*N^8 - 14571*N^9 - 2895*N^10)/(32*N^5*(1 + N)^5) + (72*N*z2^2)/(5*(1 + N)*(2 + N)) - 108*S[-5, N] + S[-4, N]*(84/(N*(1 + N)) - 112*S[1, N]) + S[-2, N]^2*(8/(N*(1 + N)) - 8*S[1, N]) + ((10 + N + N^2)*S[1, N]^4)/(4*N*(1 + N)) - S[1, N]^5 + S[-3, N]*((-4*(-2 - 15*N + 5*N^2))/(N^2*(1 + N)^2) - 32*S[-2, N] + (64*S[1, N])/(N*(1 + N)) - 32*S[1, N]^2 - 40*S[2, N]) + S[1, N]^3*((34 + 25*N - 45*N^2 + 56*N^3 + 14*N^4)/(6*N^2*(1 + N)^2) - (56*S[2, N])/3) + z3*((-160 + 584*N + 908*N^2 + 462*N^3 + 159*N^4 - 54*N^5 - 27*N^6)/(3*N^2*(1 + N)^2*(2 + N)^2) - 24*S[-2, N] - (8*(14 + 37*N + 36*N^2 + 15*N^3)*S[1, N])/(3*N*(1 + N)*(2 + N)) + (92*S[1, N]^2)/3 - 12*S[2, N]) + ((204 + 196*N + 125*N^2 + 47*N^3)*S[2, N]^2)/(4*N*(1 + N)*(2 + N)) + S[1, N]^2*((48 + 106*N + 13*N^2 - 80*N^3 + 211*N^4 + 224*N^5 + 104*N^6 + 28*N^7)/(2*N^3*(1 + N)^3*(2 + N)) + ((116 + 80*N + 45*N^2 + 11*N^3)*S[2, N])/(2*N*(1 + N)*(2 + N)) - 60*S[3, N]) + ((160 + 572*N + 464*N^2 + 1539*N^3 + 2143*N^4 + 1084*N^5 + 188*N^6)*S[3, N])/(3*N^2*(1 + N)^2*(2 + N)^2) + ((388 + 416*N + 361*N^2 + 111*N^3)*S[4, N])/(2*N*(1 + N)*(2 + N)) - 108*S[5, N] + 56*S[-4, 1, N] - (24*S[-3, 1, N])/(N*(1 + N)) + z2*((24 + 56*N + 88*N^2 + 191*N^3 + 293*N^4 + 285*N^5 + 87*N^6)/(8*N^3*(1 + N)^3) + 4*S[-3, N] - (3*(2 + N + N^2)*S[1, N]^2)/(N*(1 + N)) + 4*S[1, N]^3 + S[-2, N]*(-4/(N*(1 + N)) + 8*S[1, N]) - (4*(2 + 3*N + 3*N^2)*S[2, N])/(N*(1 + N)) + S[1, N]*((-4 - N - 3*N^2 - 32*N^3 - 14*N^4)/(N^2*(1 + N)^2) + 16*S[2, N]) + 4*S[3, N] - 8*S[-2, 1, N]) + (8*(-2 - 3*N + N^2)*S[-2, 1, N])/(N^2*(1 + N)^2) + S[2, N]*((48 + 60*N - 192*N^2 - 137*N^3 + 1502*N^4 + 2615*N^5 + 1936*N^6 + 738*N^7 + 116*N^8)/(2*N^3*(1 + N)^3*(2 + N)^2) - (232*S[3, N])/3 + 16*S[-2, 1, N]) - (8*S[-2, 2, N])/(N*(1 + N)) + 24*S[-2, 3, N] - 40*S[2, -3, N] + S[-2, N]*((4*(-4 - 4*N + 11*N^2 + 2*N^3 + 3*N^4))/(N^3*(1 + N)^3) + (16*S[1, N]^2)/(N*(1 + N)) - (16*S[1, N]^3)/3 + S[1, N]*((-16*(-1 - 3*N + N^2))/(N^2*(1 + N)^2) - 32*S[2, N]) + (32*S[2, N])/(N*(1 + N)) - (128*S[3, N])/3 - 16*S[2, 1, N]) + (4*(-16 - 4*N + 16*N^2 + 13*N^3 + 6*N^4 + N^5)*S[2, 1, N])/(N*(1 + N)^2*(2 + N)^2) + S[1, N]*((40 + 180*N + 162*N^2 - 329*N^3 - 529*N^4 + 890*N^5 + 2381*N^6 + 2491*N^7 + 1470*N^8 + 456*N^9 + 56*N^10)/(N^4*(1 + N)^4*(2 + N)^2) + ((200 + 404*N + 2*N^2 + 375*N^3 + 729*N^4 + 356*N^5 + 54*N^6)*S[2, N])/(2*N^2*(1 + N)^2*(2 + N)^2) - 47*S[2, N]^2 + (2*(76 + 60*N + 45*N^2 + 11*N^3)*S[3, N])/(N*(1 + N)*(2 + N)) - 128*S[4, N] - (16*N*S[2, 1, N])/((1 + N)*(2 + N))) + (2*(-12 - 7*N^2 + 3*N^3)*S[3, 1, N])/(N*(1 + N)*(2 + N)) + 48*S[-3, 1, 1, N] - (16*S[-2, 1, 1, N])/(N*(1 + N)) + 16*S[-2, 2, 1, N] + 16*S[2, 1, -2, N] + (4*(-4 + 4*N + N^2)*S[2, 1, 1, N])/(N*(2 + N)) + 32*S[-2, 1, 1, 1, N]) + CF*(nl*TF*((-432 - 144*N + 2928*N^2 + 4400*N^3 + 22875*N^4 + 100860*N^5 + 146258*N^6 + 94860*N^7 + 23595*N^8)/(648*N^4*(1 + N)^4) + ((18 - 31*N - 31*N^2)*S[1, N]^3)/(27*N*(1 + N)) - S[1, N]^4/3 + z3*((-2*(2 + 3*N + 3*N^2))/(N*(1 + N)) + 8*S[1, N]) + S[1, N]^2*((18 + 33*N - 103*N^2 - 119*N^3 - 73*N^4)/(27*N^2*(1 + N)^2) - (10*S[2, N])/3) + z2*((-14 - 53*N - 96*N^2 - 45*N^3)/(18*N*(1 + N)^2) + ((-6 + 17*N + 17*N^2)*S[1, N])/(9*N*(1 + N)) + (2*S[1, N]^2)/3 + (2*S[2, N])/3) + ((18 + 75*N - 161*N^2 - 265*N^3 - 155*N^4)*S[2, N])/(27*N^2*(1 + N)^2) - (7*S[2, N]^2)/3 + S[1, N]*((-2*(-63 - 168*N + 178*N^2 + 348*N^3 + 561*N^4 + 226*N^5))/(81*N^2*(1 + N)^3) - (5*(-6 + 13*N + 13*N^2)*S[2, N])/(9*N*(1 + N)) - (16*S[3, N])/3) - (8*(-9 + 28*N + 28*N^2)*S[3, N])/(27*N*(1 + N)) - (10*S[4, N])/3) + CA*((4752 - 2736*N - 51504*N^2 - 91504*N^3 - 354099*N^4 - 1388892*N^5 - 1970434*N^6 - 1247148*N^7 - 306723*N^8)/(2592*N^4*(1 + N)^4) + 54*S[-5, N] + z2^2*((18*(2 - N + N^2))/(5*N*(2 + N)) - (18*S[1, N])/5) + (11*S[1, N]^4)/12 + S[-2, N]^2*(-4/(N*(1 + N)) + 4*S[1, N]) + S[-4, N]*(-42/(N*(1 + N)) + 56*S[1, N]) + S[1, N]^3*((-198 + 491*N + 491*N^2)/(108*N*(1 + N)) - S[2, N]/2) + ((-96 + 106*N + 231*N^2 + 65*N^3)*S[2, N]^2)/(12*N*(1 + N)*(2 + N)) + z3*((96 - 56*N + 244*N^2 + 370*N^3 + 225*N^4 + 45*N^5)/(2*N^2*(1 + N)*(2 + N)^2) + 12*S[-2, N] - (2*(22 + 33*N + 8*N^2)*S[1, N])/((1 + N)*(2 + N)) - 3*S[1, N]^2 + 3*S[2, N]) + S[-3, N]*((2*(-2 - 15*N + 5*N^2))/(N^2*(1 + N)^2) + 16*S[-2, N] - (32*S[1, N])/(N*(1 + N)) + 16*S[1, N]^2 + 20*S[2, N]) + ((-1728 - 6408*N - 980*N^2 + 10866*N^3 + 12295*N^4 + 5280*N^5 + 799*N^6)*S[3, N])/(27*N^2*(1 + N)^2*(2 + N)^2) + ((-324 - 64*N + 147*N^2 + 70*N^3)*S[4, N])/(6*N*(1 + N)*(2 + N)) + 62*S[5, N] - 28*S[-4, 1, N] + (12*S[-3, 1, N])/(N*(1 + N)) - (4*(-2 - 3*N + N^2)*S[-2, 1, N])/(N^2*(1 + N)^2) + z2*((310 + 793*N + 1128*N^2 + 513*N^3)/(72*N*(1 + N)^2) - 2*S[-3, N] + S[-2, N]*(2/(N*(1 + N)) - 4*S[1, N]) - (11*(-6 + 23*N + 23*N^2)*S[1, N])/(36*N*(1 + N)) - (11*S[1, N]^2)/6 - (11*S[2, N])/6 - 2*S[3, N] + 4*S[-2, 1, N]) + (4*S[-2, 2, N])/(N*(1 + N)) - 12*S[-2, 3, N] + 20*S[2, -3, N] - (2*(-16 - 48*N - 8*N^2 + 52*N^3 + 49*N^4 + 20*N^5 + 3*N^6)*S[2, 1, N])/(N^2*(1 + N)^2*(2 + N)^2) + S[1, N]^2*((648 + 1872*N - 96*N^2 - 1763*N^3 + 5048*N^4 + 10410*N^5 + 6628*N^6 + 1385*N^7)/(108*N^3*(1 + N)^3*(2 + N)) + ((12 + 104*N + 147*N^2 + 58*N^3)*S[2, N])/(6*N*(1 + N)*(2 + N)) + S[3, N] + 2*S[2, 1, N]) + S[2, N]*((432 + 3528*N - 2256*N^2 - 9566*N^3 + 15163*N^4 + 53608*N^5 + 49546*N^6 + 18886*N^7 + 2599*N^8)/(108*N^3*(1 + N)^3*(2 + N)^2) + 18*S[3, N] - 8*S[-2, 1, N] + 4*S[2, 1, N]) + S[-2, N]*((-2*(-4 - 4*N + 11*N^2 + 2*N^3 + 3*N^4))/(N^3*(1 + N)^3) - (8*S[1, N]^2)/(N*(1 + N)) + (8*S[1, N]^3)/3 - (16*S[2, N])/(N*(1 + N)) + S[1, N]*((8*(-1 - 3*N + N^2))/(N^2*(1 + N)^2) + 16*S[2, N]) + (64*S[3, N])/3 + 8*S[2, 1, N]) + 16*S[2, 3, N] - (2*(-2 - 7*N - 9*N^2 + N^3)*S[3, 1, N])/(N*(1 + N)*(2 + N)) - 13*S[4, 1, N] - 24*S[-3, 1, 1, N] + (8*S[-2, 1, 1, N])/(N*(1 + N)) - 8*S[-2, 2, 1, N] - 8*S[2, 1, -2, N] + S[1, N]*((3888 + 15552*N + 20016*N^2 - 6924*N^3 - 38095*N^4 + 8455*N^5 + 106516*N^6 + 149344*N^7 + 99529*N^8 + 32491*N^9 + 4148*N^10)/(162*N^4*(1 + N)^4*(2 + N)^2) + ((-864 - 3912*N + 556*N^2 + 12330*N^3 + 14503*N^4 + 6630*N^5 + 1069*N^6)*S[2, N])/(36*N^2*(1 + N)^2*(2 + N)^2) + 5*S[2, N]^2 + (2*(-18 + 29*N + 57*N^2 + 28*N^3)*S[3, N])/(3*N*(1 + N)*(2 + N)) + (49*S[4, N])/2 + (4*(-2 + 3*N)*S[2, 1, N])/(N*(2 + N)) - 2*S[2, 1, 1, N]) - (2*(-6 + 3*N + 9*N^2 + 2*N^3)*S[2, 1, 1, N])/(N*(1 + N)*(2 + N)) - 18*S[2, 2, 1, N] - 6*S[3, 1, 1, N] - 16*S[-2, 1, 1, 1, N] - 3*S[2, 1, 1, 1, N])),
bqqNS10 -> (-4*CF)/(1 + N) + (2*CF*xiR)/N,
bqqNS11 -> CF*xiR*((-1 + N)/N^2 - S[1, N]/N) + CF*((-2*(-1 + N))/(1 + N)^2 + (2*S[1, N])/(1 + N)),
bqqNS12 -> CF*xiR*((1 - N)/(2*N^3) - z2/(4*N) + ((1 - N)*S[1, N])/(2*N^2) + S[1, N]^2/(4*N) + (3*S[2, N])/(4*N)) + CF*((2*(-1 + N))/(1 + N)^3 + z2/(2*(1 + N)) + ((-1 + N)*S[1, N])/(1 + N)^2 - S[1, N]^2/(2*(1 + N)) - (3*S[2, N])/(2*(1 + N))),
bqqNS20 -> xiR^2*(CA*CF*(-1/(2*N) - S[1, N]/N) + CF^2*(-2/N + (2*S[1, N])/N)) + CF^2*((8*(-1 - N + 4*N^2 + N^3 + 2*N^4))/(N^2*(1 + N)^3) - (96*z3)/((1 + N)*(2 + N)) + (24*S[1, N]^2)/(1 + N) + (8*(2 + 7*N + 2*N^2)*S[2, N])/(N*(1 + N)*(2 + N)) + S[1, N]*((-4*(4 + 10*N - 6*N^2 + 15*N^3 + 11*N^4))/(N^2*(1 + N)^2*(2 + N)) - (16*S[2, N])/((1 + N)*(2 + N))) - (16*S[3, N])/((1 + N)*(2 + N)) + (32*S[2, 1, N])/((1 + N)*(2 + N))) + CF*(nl*TF*((16*(-1 + 6*N + 4*N^2))/(9*N*(1 + N)^2) + (8*(-1 + N)*S[1, N])/(3*N*(1 + N))) + CA*((-4*(-8 + 102*N + 77*N^2))/(9*N*(1 + N)^2) + (48*z3)/((1 + N)*(2 + N)) + (4*(-2 + N)*S[2, N])/(N*(2 + N)) + S[1, N]*((-2*(-12 + 8*N + 65*N^2 + 23*N^3))/(3*N^2*(1 + N)*(2 + N)) + (8*S[2, N])/((1 + N)*(2 + N))) + (8*S[3, N])/((1 + N)*(2 + N)) - (16*S[2, 1, N])/((1 + N)*(2 + N)))) + xiR*(CF^2*((2*(3 + N)*(2 + N + N^2 + 4*N^3))/(N^3*(1 + N)^2) + (2*(-4 + 3*N + 9*N^2)*S[1, N])/(N^2*(1 + N)) - (12*S[1, N]^2)/N - (12*S[2, N])/N) + CA*CF*((2 + 3*N)/N^2 - (12*(-1 + N)*z3)/((1 + N)*(2 + N)) + (6*S[2, N])/(2 + N) + S[1, N]*((2 + 7*N)/(N*(2 + N)) - (2*(-1 + N)*S[2, N])/((1 + N)*(2 + N))) - (2*(-1 + N)*S[3, N])/((1 + N)*(2 + N)) + (4*(-1 + N)*S[2, 1, N])/((1 + N)*(2 + N)))),
bqqNS21 -> xiR^2*(CF^2*((1 + N)/N^2 + ((-1 + 2*N)*S[1, N])/N^2 - (3*S[1, N]^2)/(2*N) - (5*S[2, N])/(2*N)) + CA*CF*((1 + 2*N)/(4*N^2) - z2/(4*N) + S[1, N]/(2*N^2) + (3*S[1, N]^2)/(4*N) + (5*S[2, N])/(4*N))) + CF^2*((2*(2 + 4*N + 2*N^2 - 17*N^3 + 11*N^4 - 7*N^5 + 3*N^6))/(N^3*(1 + N)^4) + (144*z2^2)/(5*(1 + N)*(2 + N)) - (28*S[1, N]^3)/(3*(1 + N)) + z2*((-2*(2 + 3*N + 3*N^2))/(N*(1 + N)^2) + (8*S[1, N])/(1 + N)) + z3*((-24*(4 - 12*N - 13*N^2 + N^4))/(N*(1 + N)^2*(2 + N)^2) + (48*S[1, N])/((1 + N)*(2 + N))) + ((40 + 72*N - 50*N^2 + 84*N^3 + 163*N^4 + 49*N^5)*S[2, N])/(N^2*(1 + N)^2*(2 + N)^2) - (8*S[2, N]^2)/((1 + N)*(2 + N)) + S[1, N]^2*((12 + 22*N - 34*N^2 + 27*N^3 + 27*N^4)/(N^2*(1 + N)^2*(2 + N)) + (12*S[2, N])/((1 + N)*(2 + N))) - (8*(36 + 70*N + 59*N^2 + 20*N^3 + N^4)*S[3, N])/(3*N*(1 + N)^2*(2 + N)^2) + (28*S[4, N])/((1 + N)*(2 + N)) - (16*(-4 + 2*N + 5*N^2 + N^3)*S[2, 1, N])/(N*(1 + N)^2*(2 + N)^2) + S[1, N]*((-4*(-4 - 24*N - 29*N^2 + 91*N^3 + 112*N^4 + 60*N^5 + 26*N^6 + 6*N^7))/(N^3*(1 + N)^3*(2 + N)^2) - (4*(12 + 48*N + 81*N^2 + 51*N^3 + 10*N^4)*S[2, N])/(N*(1 + N)^2*(2 + N)^2) + (48*S[3, N])/((1 + N)*(2 + N)) - (32*S[2, 1, N])/((1 + N)*(2 + N))) - (64*S[3, 1, N])/((1 + N)*(2 + N)) + (16*S[2, 1, 1, N])/((1 + N)*(2 + N))) + CF*(nl*TF*((-8*(-3 - 17*N + 61*N^2 + 35*N^3 + 5*N^4))/(27*N^2*(1 + N)^3) + (2*(-1 + N)*z2)/(3*N*(1 + N)) - (4*(-3 - 7*N + 33*N^2 + 13*N^3)*S[1, N])/(9*N^2*(1 + N)^2) - (2*(-1 + N)*S[1, N]^2)/(N*(1 + N)) - (10*(-1 + N)*S[2, N])/(3*N*(1 + N))) + CA*((2*(-24 - 118*N + 1208*N^2 + 1018*N^3 + 211*N^4))/(27*N^2*(1 + N)^3) + ((5 - 17*N)*z2)/(6*N*(1 + N)) - (72*z2^2)/(5*(1 + N)*(2 + N)) + z3*((-12*(-4 + 20*N + 29*N^2 + 10*N^3 + N^4))/(N*(1 + N)^2*(2 + N)^2) - (24*S[1, N])/((1 + N)*(2 + N))) + ((-120 + 44*N + 950*N^2 + 1065*N^3 + 358*N^4 + 31*N^5)*S[2, N])/(6*N^2*(1 + N)^2*(2 + N)^2) + (4*S[2, N]^2)/((1 + N)*(2 + N)) + S[1, N]^2*((-12 + 8*N + 65*N^2 + 23*N^3)/(2*N^2*(1 + N)*(2 + N)) - (6*S[2, N])/((1 + N)*(2 + N))) - (4*(3 + 2*N)*(-4 - 2*N + N^2 + N^3)*S[3, N])/(N*(1 + N)^2*(2 + N)^2) - (14*S[4, N])/((1 + N)*(2 + N)) + (8*(-4 + 2*N + 5*N^2 + N^3)*S[2, 1, N])/(N*(1 + N)^2*(2 + N)^2) + S[1, N]*((-72 - 348*N - 398*N^2 + 1883*N^3 + 4834*N^4 + 3842*N^5 + 1216*N^6 + 131*N^7)/(9*N^3*(1 + N)^3*(2 + N)^2) - (2*(-12 - 4*N + 7*N^2 + 4*N^3 + N^4)*S[2, N])/(N*(1 + N)^2*(2 + N)^2) - (24*S[3, N])/((1 + N)*(2 + N)) + (16*S[2, 1, N])/((1 + N)*(2 + N))) + (32*S[3, 1, N])/((1 + N)*(2 + N)) - (8*S[2, 1, 1, N])/((1 + N)*(2 + N)))) + xiR*(CF^2*((-14 - 19*N - 11*N^2 - 48*N^3 - 68*N^4 - 25*N^5 - 7*N^6)/(N^4*(1 + N)^3) + ((16 - 3*N - 21*N^2)*S[1, N]^2)/(2*N^2*(1 + N)) + (14*S[1, N]^3)/(3*N) + z2*((2 + 3*N + 3*N^2)/(N^2*(1 + N)) - (4*S[1, N])/N) + ((8 - 13*N - 27*N^2)*S[2, N])/(2*N^2*(1 + N)) + S[1, N]*(((-1 + N)*(-4 - 15*N - 11*N^2 + 2*N^3))/(N^3*(1 + N)^2) + (22*S[2, N])/N) + (28*S[3, N])/(3*N)) + CA*CF*((-6 - 3*N - 10*N^2)/(2*N^3) + (5*z2)/(4*N) + (18*(-1 + N)*z2^2)/(5*(1 + N)*(2 + N)) + z3*((12*(4 + 3*N + 5*N^2 + 5*N^3 + N^4))/(N*(1 + N)^2*(2 + N)^2) + (6*(-1 + N)*S[1, N])/((1 + N)*(2 + N))) + ((-48 - 4*N - 84*N^2 - 35*N^3)*S[2, N])/(4*N^2*(2 + N)^2) + ((1 - N)*S[2, N]^2)/((1 + N)*(2 + N)) + S[1, N]^2*((-3*(2 + 7*N))/(4*N*(2 + N)) + (3*(-1 + N)*S[2, N])/(2*(1 + N)*(2 + N))) - (2*(-2 + 18*N + 39*N^2 + 28*N^3 + 7*N^4)*S[3, N])/(N*(1 + N)^2*(2 + N)^2) + (7*(-1 + N)*S[4, N])/(2*(1 + N)*(2 + N)) + (4*(-2 + 6*N + 9*N^2 + 4*N^3 + N^4)*S[2, 1, N])/(N*(1 + N)^2*(2 + N)^2) + S[1, N]*((24 - 28*N - 10*N^2 - 5*N^3 + N^4)/(2*N^3*(2 + N)^2) + ((4 - 18*N - 33*N^2 - 20*N^3 - 5*N^4)*S[2, N])/(N*(1 + N)^2*(2 + N)^2) + (6*(-1 + N)*S[3, N])/((1 + N)*(2 + N)) - (4*(-1 + N)*S[2, 1, N])/((1 + N)*(2 + N))) - (8*(-1 + N)*S[3, 1, N])/((1 + N)*(2 + N)) + (2*(-1 + N)*S[2, 1, 1, N])/((1 + N)*(2 + N)))),
aqqPS20 -> CF*nl*TF*((4*(112 - 16*N - 488*N^2 + 184*N^3 + 1355*N^4 + 687*N^5 + 496*N^6 + 234*N^7 - 186*N^8 - 109*N^9 + 8*N^10 + 20*N^11 + 7*N^12))/((-1 + N)^3*N^4*(1 + N)^4*(2 + N)^3) - (4*(2 + N + N^2)^2*z2)/((-1 + N)*N^2*(1 + N)^2*(2 + N)) - (8*(24 - 4*N - 90*N^2 - 63*N^3 - 65*N^4 - 19*N^5 + 11*N^6 + 10*N^7 + 4*N^8)*S[1, N])/((-1 + N)^2*N^3*(1 + N)^3*(2 + N)^2) + (8*(2 + N + N^2)^2*S[1, N]^2)/((-1 + N)*N^2*(1 + N)^2*(2 + N)) + (16*(2 + N + N^2)^2*S[2, N])/((-1 + N)*N^2*(1 + N)^2*(2 + N))),
aqqPS21 -> CF*nl*TF*((2*(480 + 80*N - 2560*N^2 - 72*N^3 + 5774*N^4 - 2799*N^5 - 16755*N^6 - 8153*N^7 - 2364*N^8 - 2837*N^9 + 695*N^10 + 1130*N^11 - 168*N^12 - 162*N^13 + 26*N^14 + 29*N^15 + 8*N^16))/((-1 + N)^4*N^5*(1 + N)^5*(2 + N)^4) + (64*(2 + N + N^2)^2*z3)/(3*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + (4*(24 - 4*N - 90*N^2 - 63*N^3 - 65*N^4 - 19*N^5 + 11*N^6 + 10*N^7 + 4*N^8)*S[1, N]^2)/((-1 + N)^2*N^3*(1 + N)^3*(2 + N)^2) - (8*(2 + N + N^2)^2*S[1, N]^3)/(3*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + z2*((-2*(24 - 4*N - 90*N^2 - 63*N^3 - 65*N^4 - 19*N^5 + 11*N^6 + 10*N^7 + 4*N^8))/((-1 + N)^2*N^3*(1 + N)^3*(2 + N)^2) + (4*(2 + N + N^2)^2*S[1, N])/((-1 + N)*N^2*(1 + N)^2*(2 + N))) + (8*(24 - 4*N - 90*N^2 - 63*N^3 - 65*N^4 - 19*N^5 + 11*N^6 + 10*N^7 + 4*N^8)*S[2, N])/((-1 + N)^2*N^3*(1 + N)^3*(2 + N)^2) + S[1, N]*((-4*(112 - 16*N - 488*N^2 + 184*N^3 + 1355*N^4 + 687*N^5 + 496*N^6 + 234*N^7 - 186*N^8 - 109*N^9 + 8*N^10 + 20*N^11 + 7*N^12))/((-1 + N)^3*N^4*(1 + N)^4*(2 + N)^3) - (16*(2 + N + N^2)^2*S[2, N])/((-1 + N)*N^2*(1 + N)^2*(2 + N))) - (52*(2 + N + N^2)^2*S[3, N])/(3*(-1 + N)*N^2*(1 + N)^2*(2 + N))),
bqqPS20 -> CF*nl*TF*((16*(-12 - 24*N + 3*N^2 + 8*N^3 + 6*N^4 + 3*N^5))/(N^3*(1 + N)^3*(2 + N)^2) - (32*(2 + N + N^2)*S[1, N])/(N^2*(1 + N)^2*(2 + N))),
bqqPS21 -> CF*nl*TF*((4*(112 + 392*N + 388*N^2 - 118*N^3 - 136*N^4 + 27*N^5 + 19*N^6 + 13*N^7 + 7*N^8))/(N^4*(1 + N)^4*(2 + N)^3) - (8*(2 + N + N^2)*z2)/(N^2*(1 + N)^2*(2 + N)) - (16*(-12 - 24*N + 3*N^2 + 8*N^3 + 6*N^4 + 3*N^5)*S[1, N])/(N^3*(1 + N)^3*(2 + N)^2) + (16*(2 + N + N^2)*S[1, N]^2)/(N^2*(1 + N)^2*(2 + N)) + (32*(2 + N + N^2)*S[2, N])/(N^2*(1 + N)^2*(2 + N))),
aqg10 -> nl*TF*((-4*(-4 - 8*N + 7*N^2 + 9*N^3 + 3*N^4 + N^5))/(N^2*(1 + N)^2*(2 + N)^2) + (4*(2 + N + N^2)*S[1, N])/(N*(1 + N)*(2 + N))),
aqg11 -> nl*TF*((2*(-8 - 28*N - 30*N^2 + 35*N^3 + 50*N^4 + 12*N^5 + N^7))/(N^3*(1 + N)^3*(2 + N)^3) + ((2 + N + N^2)*z2)/(N*(1 + N)*(2 + N)) + (2*(-4 - 8*N + 7*N^2 + 9*N^3 + 3*N^4 + N^5)*S[1, N])/(N^2*(1 + N)^2*(2 + N)^2) + ((-2 - N - N^2)*S[1, N]^2)/(N*(1 + N)*(2 + N)) - (3*(2 + N + N^2)*S[2, N])/(N*(1 + N)*(2 + N))),
aqg12 -> nl*TF*((16 + 80*N + 152*N^2 + 112*N^3 - 167*N^4 - 277*N^5 - 86*N^6 + 30*N^7 + 13*N^8 - N^9)/(N^4*(1 + N)^4*(2 + N)^4) - (7*(2 + N + N^2)*z3)/(3*N*(1 + N)*(2 + N)) + ((4 + 8*N - 7*N^2 - 9*N^3 - 3*N^4 - N^5)*S[1, N]^2)/(2*N^2*(1 + N)^2*(2 + N)^2) + ((2 + N + N^2)*S[1, N]^3)/(6*N*(1 + N)*(2 + N)) + z2*((-4 - 8*N + 7*N^2 + 9*N^3 + 3*N^4 + N^5)/(2*N^2*(1 + N)^2*(2 + N)^2) + ((-2 - N - N^2)*S[1, N])/(2*N*(1 + N)*(2 + N))) - (3*(-4 - 8*N + 7*N^2 + 9*N^3 + 3*N^4 + N^5)*S[2, N])/(2*N^2*(1 + N)^2*(2 + N)^2) + S[1, N]*((8 + 28*N + 30*N^2 - 35*N^3 - 50*N^4 - 12*N^5 - N^7)/(N^3*(1 + N)^3*(2 + N)^3) + (3*(2 + N + N^2)*S[2, N])/(2*N*(1 + N)*(2 + N))) + (7*(2 + N + N^2)*S[3, N])/(3*N*(1 + N)*(2 + N))),
aqg20 -> CA*nl*TF*xiR^2*((-4 - 16*N - 9*N^2 - 5*N^3 - 5*N^4 - N^5)/(N^2*(1 + N)^2*(2 + N)^2) + ((-2 - N - N^2)*S[1, N])/(N*(1 + N)*(2 + N))) + nl^2*TF^2*((-16*(60 + 232*N + 119*N^2 + 61*N^3 + 67*N^4 + 13*N^5))/(27*N^2*(1 + N)^2*(2 + N)^2) + (8*(2 + N + N^2)*z2)/(3*N*(1 + N)*(2 + N)) - (80*(2 + N + N^2)*S[1, N])/(9*N*(1 + N)*(2 + N))) + CA*nl*TF*xiR*((-4*(12 + 24*N + 13*N^2 + 24*N^3 + 20*N^4 + 7*N^5 + 2*N^6))/(N^3*(1 + N)^2*(2 + N)^2) + (4*(-4 - 5*N^2 - 3*N^3 + 3*N^4 + N^5)*S[1, N])/(N^2*(1 + N)^2*(2 + N)^2) + (6*(2 + N + N^2)*S[1, N]^2)/(N*(1 + N)*(2 + N)) + (10*(2 + N + N^2)*S[2, N])/(N*(1 + N)*(2 + N))) + CF*nl*TF*((2*(112 + 512*N + 1128*N^2 + 1840*N^3 + 2467*N^4 + 1944*N^5 + 1073*N^6 + 676*N^7 + 350*N^8 + 94*N^9 + 12*N^10))/(N^4*(1 + N)^4*(2 + N)^3) - (48*(2 + N + N^2)*z3)/(N*(1 + N)*(2 + N)) + (4*(-28 - 64*N + 33*N^2 + 59*N^3 + 27*N^4 + 9*N^5)*S[1, N]^2)/(N^2*(1 + N)^2*(2 + N)^2) - (28*(2 + N + N^2)*S[1, N]^3)/(3*N*(1 + N)*(2 + N)) + z2*((-2*(2 + N + N^2)*(2 + 3*N + 3*N^2))/(N^2*(1 + N)^2*(2 + N)) + (8*(2 + N + N^2)*S[1, N])/(N*(1 + N)*(2 + N))) + (4*(-4 - 12*N + 43*N^2 + 58*N^3 + 31*N^4 + 8*N^5)*S[2, N])/(N^2*(1 + N)^2*(2 + N)^2) + S[1, N]*((-4*(80 + 304*N + 408*N^2 - 104*N^3 - 175*N^4 + 127*N^5 + 127*N^6 + 37*N^7 + 8*N^8))/(N^3*(1 + N)^3*(2 + N)^3) - (28*(2 + N + N^2)*S[2, N])/(N*(1 + N)*(2 + N))) + (64*(2 + N + N^2)*S[3, N])/(3*N*(1 + N)*(2 + N)) - (16*(2 + N + N^2)*S[2, 1, N])/(N*(1 + N)*(2 + N))) + CA*nl*TF*((4*(18144 + 12528*N - 95616*N^2 - 95256*N^3 + 272806*N^4 + 421391*N^5 + 227867*N^6 + 33188*N^7 - 30020*N^8 - 19631*N^9 - 17152*N^10 - 4055*N^11 + 11458*N^12 + 8464*N^13 + 2177*N^14 + 203*N^15))/(27*(-1 + N)^3*N^4*(1 + N)^4*(2 + N)^4*(3 + N)) + (24*(6 + 7*N + 3*N^2)*z3)/(N*(2 + N)*(3 + N)) - (40*(2 + N + N^2)*S[-3, N])/(N*(1 + N)*(2 + N)) + (8*(8 + 12*N + 7*N^2 + 11*N^3 + 10*N^4)*S[1, N]^2)/((-1 + N)*N^2*(1 + N)^2*(2 + N)^2) - (28*(2 + N + N^2)*S[1, N]^3)/(3*N*(1 + N)*(2 + N)) + S[-2, N]*((-16*(6 - 9*N - 2*N^2 + 7*N^3 + 2*N^4))/(N*(1 + N)^2*(2 + N)^2*(3 + N)) - (32*(2 + N + N^2)*S[1, N])/(N*(1 + N)*(2 + N))) + z2*((-2*(2 + N + N^2)*(24 + 2*N + 13*N^2 + 22*N^3 + 11*N^4))/(3*(-1 + N)*N^2*(1 + N)^2*(2 + N)^2) + (8*(2 + N + N^2)*S[1, N])/(N*(1 + N)*(2 + N))) + (8*(60 + 104*N + 22*N^2 + 75*N^3 + 97*N^4 + 22*N^5 + 3*N^6 + N^7)*S[2, N])/((-1 + N)*N^2*(1 + N)^2*(2 + N)^2*(3 + N)) + S[1, N]*((4*(-2160 - 936*N + 12660*N^2 + 17366*N^3 + 14322*N^4 + 1989*N^5 - 5059*N^6 - 1586*N^7 + 1940*N^8 + 2081*N^9 + 761*N^10 + 94*N^11))/(9*(-1 + N)^2*N^3*(1 + N)^3*(2 + N)^3*(3 + N)) - (4*(114 + 87*N + 70*N^2 + 17*N^3)*S[2, N])/(N*(1 + N)*(2 + N)*(3 + N))) - (8*(258 + 203*N + 163*N^2 + 40*N^3)*S[3, N])/(3*N*(1 + N)*(2 + N)*(3 + N)) + (16*(2 + N + N^2)*S[-2, 1, N])/(N*(1 + N)*(2 + N)) + (16*(12 + 6*N + 5*N^2 + N^3)*S[2, 1, N])/(N*(1 + N)*(2 + N)*(3 + N))),
aqg21 -> CA*nl*TF*xiR^2*((8 + 44*N + 118*N^2 + 105*N^3 + 56*N^4 + 56*N^5 + 44*N^6 + 15*N^7 + 2*N^8)/(2*N^3*(1 + N)^3*(2 + N)^3) + ((-2 - N - N^2)*z2)/(2*N*(1 + N)*(2 + N)) + ((4 + 16*N + 9*N^2 + 5*N^3 + 5*N^4 + N^5)*S[1, N])/(2*N^2*(1 + N)^2*(2 + N)^2) + ((2 + N + N^2)*S[1, N]^2)/(4*N*(1 + N)*(2 + N)) + (3*(2 + N + N^2)*S[2, N])/(4*N*(1 + N)*(2 + N))) + nl^2*TF^2*((8*(360 + 1932*N + 5014*N^2 + 4193*N^3 + 2034*N^4 + 2168*N^5 + 1764*N^6 + 599*N^7 + 80*N^8))/(81*N^3*(1 + N)^3*(2 + N)^3) - (56*(2 + N + N^2)*z3)/(9*N*(1 + N)*(2 + N)) + (8*(60 + 232*N + 119*N^2 + 61*N^3 + 67*N^4 + 13*N^5)*S[1, N])/(27*N^2*(1 + N)^2*(2 + N)^2) + (20*(2 + N + N^2)*S[1, N]^2)/(9*N*(1 + N)*(2 + N)) + z2*((-4*(3 + N)*(4 + 20*N + 13*N^2 + 10*N^3 + 7*N^4))/(9*N^2*(1 + N)^2*(2 + N)^2) - (4*(2 + N + N^2)*S[1, N])/(3*N*(1 + N)*(2 + N))) + (20*(2 + N + N^2)*S[2, N])/(3*N*(1 + N)*(2 + N))) + CA*nl*TF*xiR*((112 + 424*N + 580*N^2 + 290*N^3 + 44*N^4 - 117*N^5 - 194*N^6 - 111*N^7 - 28*N^8 - 4*N^9)/(N^4*(1 + N)^3*(2 + N)^3) + (12*(2 + N + N^2)*z3)/(N*(1 + N)*(2 + N)) + ((4 - 8*N + 17*N^2 + 15*N^3 - 3*N^4 - N^5)*S[1, N]^2)/(N^2*(1 + N)^2*(2 + N)^2) - (7*(2 + N + N^2)*S[1, N]^3)/(3*N*(1 + N)*(2 + N)) + z2*((2*(-1 + N)*(2 + N + N^2))/(N^2*(1 + N)*(2 + N)) + (2*(2 + N + N^2)*S[1, N])/(N*(1 + N)*(2 + N))) + ((12 - 8*N + 27*N^2 + 21*N^3 - 9*N^4 - 3*N^5)*S[2, N])/(N^2*(1 + N)^2*(2 + N)^2) + S[1, N]*((2*(40 + 140*N + 190*N^2 + 257*N^3 + 300*N^4 + 208*N^5 + 90*N^6 + 27*N^7 + 4*N^8))/(N^3*(1 + N)^3*(2 + N)^3) - (13*(2 + N + N^2)*S[2, N])/(N*(1 + N)*(2 + N))) - (38*(2 + N + N^2)*S[3, N])/(3*N*(1 + N)*(2 + N))) + CF*nl*TF*((-1440 - 9168*N - 28240*N^2 - 60360*N^3 - 102690*N^4 - 137177*N^5 - 124252*N^6 - 72922*N^7 - 34866*N^8 - 21272*N^9 - 13383*N^10 - 5865*N^11 - 1605*N^12 - 248*N^13 - 16*N^14)/(N^5*(1 + N)^5*(2 + N)^4*(3 + N)) + (72*(2 + N + N^2)*z2^2)/(5*N*(1 + N)*(2 + N)) - (2*(-68 - 156*N + 67*N^2 + 130*N^3 + 59*N^4 + 20*N^5)*S[1, N]^3)/(3*N^2*(1 + N)^2*(2 + N)^2) + (5*(2 + N + N^2)*S[1, N]^4)/(2*N*(1 + N)*(2 + N)) + z3*((-16*(-48 - 298*N - 229*N^2 + 45*N^3 + 71*N^4 + 39*N^5 + 12*N^6))/(3*N^2*(1 + N)^2*(2 + N)^2*(3 + N)) + (16*(2 + N + N^2)*S[1, N])/(3*N*(1 + N)*(2 + N))) + ((384 + 1376*N + 1616*N^2 - 992*N^3 - 1200*N^4 + 1334*N^5 + 1977*N^6 + 1021*N^7 + 287*N^8 + 37*N^9)*S[2, N])/(N^3*(1 + N)^3*(2 + N)^3*(3 + N)) + (15*(2 + N + N^2)*S[2, N]^2)/(2*N*(1 + N)*(2 + N)) + z2*((24 + 76*N + 102*N^2 + 97*N^3 + 15*N^4 - 10*N^5 + N^6 - N^7)/(N^3*(1 + N)^3*(2 + N)^2) + (2*(-16 - 36*N + 32*N^2 + 47*N^3 + 22*N^4 + 7*N^5)*S[1, N])/(N^2*(1 + N)^2*(2 + N)^2) - (6*(2 + N + N^2)*S[1, N]^2)/(N*(1 + N)*(2 + N)) - (2*(2 + N + N^2)*S[2, N])/(N*(1 + N)*(2 + N))) + S[1, N]^2*((288 + 1088*N + 1504*N^2 - 16*N^3 - 398*N^4 + 376*N^5 + 373*N^6 + 110*N^7 + 23*N^8)/(N^3*(1 + N)^3*(2 + N)^3) + (19*(2 + N + N^2)*S[2, N])/(N*(1 + N)*(2 + N))) - (2*(672 + 1340*N + 564*N^2 + 473*N^3 + 533*N^4 + 175*N^5 + 19*N^6)*S[3, N])/(3*N^2*(1 + N)^2*(2 + N)^2*(3 + N)) - (57*(2 + N + N^2)*S[4, N])/(N*(1 + N)*(2 + N)) - (16*(-24 - 38*N + 15*N^2 + 19*N^3 + 3*N^4 + N^5)*S[2, 1, N])/(N^2*(1 + N)^2*(2 + N)^2*(3 + N)) + S[1, N]*((-2*(-1056 - 6256*N - 14496*N^2 - 14616*N^3 + 6974*N^4 + 26429*N^5 + 23003*N^6 + 12660*N^7 + 6946*N^8 + 3349*N^9 + 1019*N^10 + 174*N^11 + 14*N^12))/(N^4*(1 + N)^4*(2 + N)^4*(3 + N)) - (2*(-156 - 520*N + 77*N^2 + 635*N^3 + 473*N^4 + 181*N^5 + 30*N^6)*S[2, N])/(N^2*(1 + N)^2*(2 + N)^2*(3 + N)) + (4*(2 + N + N^2)*S[3, N])/(N*(1 + N)*(2 + N)) + (16*(2 + N + N^2)*S[2, 1, N])/(N*(1 + N)*(2 + N))) + (48*(2 + N + N^2)*S[3, 1, N])/(N*(1 + N)*(2 + N)) - (8*(2 + N + N^2)*S[2, 1, 1, N])/(N*(1 + N)*(2 + N))) + CA*nl*TF*((-2*(-699840 - 933120*N + 3692304*N^2 + 5866560*N^3 - 5237892*N^4 - 11470512*N^5 + 20154875*N^6 + 47476772*N^7 + 35093959*N^8 + 13099954*N^9 + 2069530*N^10 + 244797*N^11 + 576898*N^12 - 1180304*N^13 - 1823753*N^14 - 429454*N^15 + 472571*N^16 + 379926*N^17 + 121764*N^18 + 19173*N^19 + 1216*N^20))/(81*(-1 + N)^4*N^5*(1 + N)^5*(2 + N)^5*(3 + N)^2) - (36*(6 + 7*N + 3*N^2)*z2^2)/(5*N*(2 + N)*(3 + N)) + (84*(2 + N + N^2)*S[-4, N])/(N*(1 + N)*(2 + N)) + (8*(2 + N + N^2)*S[-2, N]^2)/(N*(1 + N)*(2 + N)) - (4*(16 + 24*N + 11*N^2 + 23*N^3 + 22*N^4)*S[1, N]^3)/(3*(-1 + N)*N^2*(1 + N)^2*(2 + N)^2) + (5*(2 + N + N^2)*S[1, N]^4)/(2*N*(1 + N)*(2 + N)) + S[-3, N]*((8*(12 + 64*N - 9*N^2 - 6*N^3 + 27*N^4 + 8*N^5))/(N^2*(1 + N)^2*(2 + N)^2*(3 + N)) + (64*(2 + N + N^2)*S[1, N])/(N*(1 + N)*(2 + N))) + z3*((2*(10800 + 20628*N + 12564*N^2 + 1561*N^3 + 8593*N^4 + 11150*N^5 + 6150*N^6 + 1989*N^7 + 293*N^8))/(9*(-1 + N)*N^2*(1 + N)^2*(2 + N)^2*(3 + N)^2) - (8*(96 + 116*N + 91*N^2 + 25*N^3)*S[1, N])/(3*N*(1 + N)*(2 + N)*(3 + N))) + ((9936 + 9432*N - 49692*N^2 - 100698*N^3 - 71498*N^4 - 11223*N^5 + 7416*N^6 + 1735*N^7 - 4126*N^8 - 7025*N^9 - 4256*N^10 - 1085*N^11 - 100*N^12)*S[2, N])/(3*(-1 + N)^2*N^3*(1 + N)^3*(2 + N)^3*(3 + N)^2) + ((426 + 387*N + 308*N^2 + 79*N^3)*S[2, N]^2)/(2*N*(1 + N)*(2 + N)*(3 + N)) + z2*((-864 - 24*N + 5356*N^2 + 4518*N^3 + 1647*N^4 - 512*N^5 - 1183*N^6 - 182*N^7 + 829*N^8 + 664*N^9 + 119*N^10)/(9*(-1 + N)^2*N^3*(1 + N)^3*(2 + N)^3) - (4*(2 + N + N^2)*S[-2, N])/(N*(1 + N)*(2 + N)) + ((96 + 100*N + 76*N^2 + 131*N^3 + 129*N^4 + 33*N^5 + 11*N^6)*S[1, N])/(3*(-1 + N)*N^2*(1 + N)^2*(2 + N)^2) - (6*(2 + N + N^2)*S[1, N]^2)/(N*(1 + N)*(2 + N)) - (14*(2 + N + N^2)*S[2, N])/(N*(1 + N)*(2 + N))) + S[-2, N]*((8*(-144 - 672*N - 1192*N^2 - 1512*N^3 - 1111*N^4 - 213*N^5 + 188*N^6 + 108*N^7 + 19*N^8 + N^9))/(N^3*(1 + N)^3*(2 + N)^3*(3 + N)^2) + (32*(6 + 23*N + 9*N^2 + 3*N^4 + N^5)*S[1, N])/(N^2*(1 + N)^2*(2 + N)^2*(3 + N)) + (16*(2 + N + N^2)*S[1, N]^2)/(N*(1 + N)*(2 + N)) + (32*(2 + N + N^2)*S[2, N])/(N*(1 + N)*(2 + N))) + S[1, N]^2*((3888 + 1080*N - 23388*N^2 - 30218*N^3 - 29316*N^4 - 8397*N^5 + 7057*N^6 + 2666*N^7 - 2426*N^8 - 2729*N^9 - 1031*N^10 - 130*N^11)/(9*(-1 + N)^2*N^3*(1 + N)^3*(2 + N)^3*(3 + N)) + ((246 + 181*N + 146*N^2 + 35*N^3)*S[2, N])/(N*(1 + N)*(2 + N)*(3 + N))) - (4*(1800 + 3792*N - 784*N^2 + 297*N^3 + 3076*N^4 + 1450*N^5 + 272*N^6 + 69*N^7 + 12*N^8)*S[3, N])/(3*(-1 + N)*N^2*(1 + N)^2*(2 + N)^2*(3 + N)^2) + ((1182 + 929*N + 746*N^2 + 183*N^3)*S[4, N])/(N*(1 + N)*(2 + N)*(3 + N)) - (24*(2 + N + N^2)*S[-3, 1, N])/(N*(1 + N)*(2 + N)) + (16*(-4 - 12*N - 5*N^2 + N^3)*S[-2, 1, N])/(N^2*(1 + N)^2*(2 + N)^2) - (8*(2 + N + N^2)*S[-2, 2, N])/(N*(1 + N)*(2 + N)) + (8*(-72 - 192*N + 26*N^2 + 157*N^3 + 75*N^4 + 19*N^5 + 3*N^6)*S[2, 1, N])/(N^2*(1 + N)^2*(2 + N)^2*(3 + N)^2) + S[1, N]*((-2*(85536 + 49248*N - 502848*N^2 - 451152*N^3 + 1732746*N^4 + 2493562*N^5 + 1604033*N^6 + 934607*N^7 + 245582*N^8 - 148583*N^9 - 116177*N^10 - 21433*N^11 + 26215*N^12 + 27481*N^13 + 10972*N^14 + 2030*N^15 + 149*N^16))/(27*(-1 + N)^3*N^4*(1 + N)^4*(2 + N)^4*(3 + N)^2) - (4*(396 + 804*N + 184*N^2 + 404*N^3 + 816*N^4 + 387*N^5 + 71*N^6 + 9*N^7 + N^8)*S[2, N])/((-1 + N)*N^2*(1 + N)^2*(2 + N)^2*(3 + N)^2) + (8*(102 + 73*N + 59*N^2 + 14*N^3)*S[3, N])/(N*(1 + N)*(2 + N)*(3 + N)) - (8*(18 + 7*N + 6*N^2 + N^3)*S[2, 1, N])/(N*(1 + N)*(2 + N)*(3 + N))) - (4*(102 + 53*N + 44*N^2 + 9*N^3)*S[3, 1, N])/(N*(1 + N)*(2 + N)*(3 + N)) - (16*(2 + N + N^2)*S[-2, 1, 1, N])/(N*(1 + N)*(2 + N)) - (4*(-1 + N)*(6 + 3*N + N^2)*S[2, 1, 1, N])/(N*(1 + N)*(2 + N)*(3 + N))),
bqg10 -> (16*nl*TF)/((1 + N)*(2 + N)),
bqg11 -> nl*TF*((8*(-4 - N + N^2))/((1 + N)^2*(2 + N)^2) - (8*S[1, N])/((1 + N)*(2 + N))),
bqg12 -> nl*TF*((-8*(-8 - 5*N + 3*N^2 + 2*N^3))/((1 + N)^3*(2 + N)^3) - (2*z2)/((1 + N)*(2 + N)) - (4*(-4 - N + N^2)*S[1, N])/((1 + N)^2*(2 + N)^2) + (2*S[1, N]^2)/((1 + N)*(2 + N)) + (6*S[2, N])/((1 + N)*(2 + N))),
bqg20 -> (-320*nl^2*TF^2)/(9*(1 + N)*(2 + N)) - (4*CA*nl*TF*xiR^2)/((1 + N)*(2 + N)) + CA*nl*TF*xiR*((2*(-44 - 40*N - 3*N^2 - 29*N^3 + 7*N^4 + 13*N^5))/((-1 + N)^2*N*(1 + N)^2*(2 + N)^2) + (8*(-2 - 3*N + N^2)*S[1, N])/((-1 + N)*N*(1 + N)*(2 + N))) + CF*nl*TF*((-16*(-4 - 12*N - 9*N^2 - 22*N^3 - 8*N^4 + 3*N^5))/(N^2*(1 + N)^3*(2 + N)^2) + (32*(4 - 4*N + 11*N^2 + 9*N^3)*S[1, N])/(N*(1 + N)^2*(2 + N)^2) - (96*S[1, N]^2)/((1 + N)*(2 + N)) - (32*S[2, N])/((1 + N)*(2 + N))) + CA*nl*TF*((8*(648 + 1620*N + 846*N^2 + 4371*N^3 + 9122*N^4 + 9183*N^5 + 5027*N^6 + 1314*N^7 + 125*N^8))/(9*N^3*(1 + N)^3*(2 + N)^3*(3 + N)) - (192*z3)/((2 + N)*(3 + N)) + (32*S[-3, N])/((1 + N)*(2 + N)) + S[-2, N]*((-32*(6 + 7*N + 6*N^2 + N^3))/(N*(1 + N)^2*(2 + N)*(3 + N)) + (64*S[1, N])/((1 + N)*(2 + N))) - (16*(9 + N)*S[2, N])/((1 + N)*(2 + N)*(3 + N)) + S[1, N]*((-16*(-2 + N)*(6 + 5*N + 14*N^2 + 8*N^3 + N^4))/(N^2*(1 + N)^2*(2 + N)^2*(3 + N)) - (16*(-1 + N)*S[2, N])/((1 + N)*(2 + N)*(3 + N))) + (16*(7 + N)*S[3, N])/((1 + N)*(2 + N)*(3 + N)) - (64*S[-2, 1, N])/((1 + N)*(2 + N)) + (32*(-1 + N)*S[2, 1, N])/((1 + N)*(2 + N)*(3 + N))),
bqg21 -> CA*nl*TF*xiR^2*((2*(8 + 7*N + N^2))/((1 + N)^2*(2 + N)^2) + (2*S[1, N])/((1 + N)*(2 + N))) + nl^2*TF^2*((32*(116 + 99*N + 13*N^2))/(27*(1 + N)^2*(2 + N)^2) - (16*z2)/(3*(1 + N)*(2 + N)) + (160*S[1, N])/(9*(1 + N)*(2 + N))) + CA*nl*TF*xiR*((-64 - 192*N + 200*N^2 + 1596*N^3 + 1358*N^4 - 427*N^5 - 243*N^6 + 74*N^7 - 76*N^8 + 37*N^9 + 41*N^10)/(2*(-1 + N)^3*N^3*(1 + N)^3*(2 + N)^3) - (2*(2 + N + N^2)*z2)/((-1 + N)*N*(1 + N)*(2 + N)) - (2*(-44 - 24*N - 31*N^2 - 25*N^3 + 19*N^4 + 9*N^5)*S[1, N])/((-1 + N)^2*N*(1 + N)^2*(2 + N)^2) - (8*(-1 - 2*N + N^2)*S[1, N]^2)/((-1 + N)*N*(1 + N)*(2 + N)) - (4*(-4 - 7*N + 3*N^2)*S[2, N])/((-1 + N)*N*(1 + N)*(2 + N))) + CF*nl*TF*((-8*(24 + 116*N + 258*N^2 + 403*N^3 + 1172*N^4 + 1463*N^5 + 756*N^6 + 176*N^7 + 28*N^8 + 4*N^9))/(N^3*(1 + N)^4*(2 + N)^3*(3 + N)) + (192*(1 + 3*N)*z3)/((1 + N)*(2 + N)*(3 + N)) - (32*(2 - 5*N + 6*N^2 + 6*N^3)*S[1, N]^2)/(N*(1 + N)^2*(2 + N)^2) + (112*S[1, N]^3)/(3*(1 + N)*(2 + N)) + z2*((8*(2 + 3*N + 3*N^2))/(N*(1 + N)^2*(2 + N)) - (32*S[1, N])/((1 + N)*(2 + N))) - (16*(24 + 50*N + 105*N^2 + 82*N^3 + 19*N^4)*S[2, N])/(N*(1 + N)^2*(2 + N)^2*(3 + N)) + S[1, N]*((16*(-24 - 92*N + 226*N^2 + 163*N^3 - 133*N^4 - 80*N^5 + 13*N^6 + 7*N^7))/(N^2*(1 + N)^3*(2 + N)^3*(3 + N)) + (16*(17 + 11*N)*S[2, N])/((1 + N)*(2 + N)*(3 + N))) - (64*(15 + N)*S[3, N])/(3*(1 + N)*(2 + N)*(3 + N)) - (64*(-5 + N)*S[2, 1, N])/((1 + N)*(2 + N)*(3 + N))) + CA*nl*TF*((-2*(54432 + 246240*N + 437616*N^2 + 386856*N^3 + 846054*N^4 + 1935348*N^5 + 2689333*N^6 + 2454501*N^7 + 1481748*N^8 + 571962*N^9 + 135921*N^10 + 18501*N^11 + 1136*N^12))/(27*N^4*(1 + N)^4*(2 + N)^4*(3 + N)^2) + (4*(12 + 31*N^2 + 33*N^3 + 14*N^4)*z2)/(3*N^2*(1 + N)^2*(2 + N)^2) + (288*z2^2)/(5*(2 + N)*(3 + N)) - (112*S[-4, N])/((1 + N)*(2 + N)) - (16*S[-2, N]^2)/((1 + N)*(2 + N)) + S[-3, N]*((32*(24 + 31*N + 29*N^2 + 14*N^3 + 2*N^4))/(N*(1 + N)^2*(2 + N)^2*(3 + N)) - (128*S[1, N])/((1 + N)*(2 + N))) + z3*((-48*(-36 - 74*N - 9*N^2 + 24*N^3 + 7*N^4))/(N*(1 + N)*(2 + N)^2*(3 + N)^2) + (48*(-1 + N)*S[1, N])/((1 + N)*(2 + N)*(3 + N))) + (4*(-144 - 96*N + 50*N^2 + 105*N^3 + 30*N^4 + 11*N^5 + 4*N^6)*S[2, N])/(N^2*(1 + N)^2*(2 + N)^2*(3 + N)^2) - (8*(5 + 3*N)*S[2, N]^2)/((1 + N)*(2 + N)*(3 + N)) + S[-2, N]*((32*(36 + 186*N + 272*N^2 + 221*N^3 + 103*N^4 + 21*N^5 + N^6))/(N^2*(1 + N)^3*(2 + N)^2*(3 + N)^2) + (32*(12 + 2*N + N^2 + 4*N^3 + N^4)*S[1, N])/(N*(1 + N)^2*(2 + N)^2*(3 + N)) - (32*S[1, N]^2)/((1 + N)*(2 + N)) - (64*S[2, N])/((1 + N)*(2 + N))) + S[1, N]^2*((4*(-24 - 8*N - 60*N^2 - 3*N^3 + 21*N^4 + 4*N^5))/(N^2*(1 + N)^2*(2 + N)^2*(3 + N)) + (4*(3 + 5*N)*S[2, N])/((1 + N)*(2 + N)*(3 + N))) + (8*(72 + 326*N + 547*N^2 + 321*N^3 + 61*N^4 + N^5)*S[3, N])/(N*(1 + N)^2*(2 + N)^2*(3 + N)^2) - (4*(85 + 19*N)*S[4, N])/((1 + N)*(2 + N)*(3 + N)) + (96*S[-3, 1, N])/((1 + N)*(2 + N)) + (64*(3 + 2*N)*S[-2, 1, N])/((1 + N)^2*(2 + N)^2) + (32*S[-2, 2, N])/((1 + N)*(2 + N)) + (16*(-74 - 43*N + 8*N^2 + 5*N^3)*S[2, 1, N])/((1 + N)*(2 + N)^2*(3 + N)^2) + S[1, N]*((-8*(1944 + 5508*N + 4158*N^2 + 17235*N^3 + 29769*N^4 + 25360*N^5 + 14103*N^6 + 5101*N^7 + 1002*N^8 + 76*N^9))/(9*N^3*(1 + N)^3*(2 + N)^3*(3 + N)^2) - (16*(-64 - 47*N - 3*N^2 + 2*N^3)*S[2, N])/((1 + N)*(2 + N)^2*(3 + N)^2) + (32*(-3 + N)*S[3, N])/((1 + N)*(2 + N)*(3 + N)) - (64*S[2, 1, N])/((2 + N)*(3 + N))) - (16*(-1 + 5*N)*S[3, 1, N])/((1 + N)*(2 + N)*(3 + N)) + (64*S[-2, 1, 1, N])/((1 + N)*(2 + N)) + (64*S[2, 1, 1, N])/((1 + N)*(3 + N))),
cqg20 -> CA*nl*TF*((-4*(56 - 36*N - 194*N^2 + 161*N^3 + 447*N^4 + 205*N^5 - 10*N^6 - 44*N^7 - 20*N^8 + 6*N^9 + 5*N^10))/((-1 + N)^3*N^4*(1 + N)^3*(2 + N)^3) + (4*(2 + N + N^2)*z2)/((-1 + N)*N^2*(1 + N)*(2 + N)) + (8*(12 - 8*N - 37*N^2 - 17*N^3 - 4*N^4 + 3*N^5 + 3*N^6)*S[1, N])/((-1 + N)^2*N^3*(1 + N)^2*(2 + N)^2) - (8*(2 + N + N^2)*S[1, N]^2)/((-1 + N)*N^2*(1 + N)*(2 + N)) - (16*(2 + N + N^2)*S[2, N])/((-1 + N)*N^2*(1 + N)*(2 + N))),
cqg21 -> CA*nl*TF*((-480 + 160*N + 2160*N^2 - 864*N^3 - 3598*N^4 + 3998*N^5 + 8700*N^6 + 4578*N^7 + 187*N^8 - 912*N^9 - 281*N^10 + 162*N^11 + 63*N^12 - 34*N^13 - 15*N^14)/((-1 + N)^4*N^5*(1 + N)^4*(2 + N)^4) - (64*(2 + N + N^2)*z3)/(3*(-1 + N)*N^2*(1 + N)*(2 + N)) - (4*(12 - 8*N - 37*N^2 - 17*N^3 - 4*N^4 + 3*N^5 + 3*N^6)*S[1, N]^2)/((-1 + N)^2*N^3*(1 + N)^2*(2 + N)^2) + (8*(2 + N + N^2)*S[1, N]^3)/(3*(-1 + N)*N^2*(1 + N)*(2 + N)) + z2*((2*(12 - 8*N - 37*N^2 - 17*N^3 - 4*N^4 + 3*N^5 + 3*N^6))/((-1 + N)^2*N^3*(1 + N)^2*(2 + N)^2) - (4*(2 + N + N^2)*S[1, N])/((-1 + N)*N^2*(1 + N)*(2 + N))) - (8*(12 - 8*N - 37*N^2 - 17*N^3 - 4*N^4 + 3*N^5 + 3*N^6)*S[2, N])/((-1 + N)^2*N^3*(1 + N)^2*(2 + N)^2) + S[1, N]*((4*(56 - 36*N - 194*N^2 + 161*N^3 + 447*N^4 + 205*N^5 - 10*N^6 - 44*N^7 - 20*N^8 + 6*N^9 + 5*N^10))/((-1 + N)^3*N^4*(1 + N)^3*(2 + N)^3) + (16*(2 + N + N^2)*S[2, N])/((-1 + N)*N^2*(1 + N)*(2 + N))) + (52*(2 + N + N^2)*S[3, N])/(3*(-1 + N)*N^2*(1 + N)*(2 + N))),
agq10 -> CF*((-2*(2 - 5*N - 9*N^2 + 3*N^3 - N^4 + 2*N^5))/((-1 + N)^2*N^2*(1 + N)^2) + (2*(2 + N + N^2)*S[1, N])/((-1 + N)*N*(1 + N))),
agq11 -> CF*((-2 + 5*N + 3*N^2 - 23*N^3 - 15*N^4 + 21*N^5 - 9*N^6 + 5*N^7 - N^8)/((-1 + N)^3*N^3*(1 + N)^3) + ((2 + N + N^2)*z2)/(2*(-1 + N)*N*(1 + N)) + ((2 - 5*N - 9*N^2 + 3*N^3 - N^4 + 2*N^5)*S[1, N])/((-1 + N)^2*N^2*(1 + N)^2) + ((-2 - N - N^2)*S[1, N]^2)/(2*(-1 + N)*N*(1 + N)) - (3*(2 + N + N^2)*S[2, N])/(2*(-1 + N)*N*(1 + N))),
agq12 -> CF*((-2 + 5*N + 5*N^2 - 20*N^3 + 8*N^4 + 50*N^5 + 28*N^6 - 68*N^7 + 38*N^8 - 15*N^9 + 3*N^10)/(2*(-1 + N)^4*N^4*(1 + N)^4) - (7*(2 + N + N^2)*z3)/(6*(-1 + N)*N*(1 + N)) + ((-2 + 5*N + 9*N^2 - 3*N^3 + N^4 - 2*N^5)*S[1, N]^2)/(4*(-1 + N)^2*N^2*(1 + N)^2) + ((2 + N + N^2)*S[1, N]^3)/(12*(-1 + N)*N*(1 + N)) + z2*((2 - 5*N - 9*N^2 + 3*N^3 - N^4 + 2*N^5)/(4*(-1 + N)^2*N^2*(1 + N)^2) + ((-2 - N - N^2)*S[1, N])/(4*(-1 + N)*N*(1 + N))) - (3*(2 - 5*N - 9*N^2 + 3*N^3 - N^4 + 2*N^5)*S[2, N])/(4*(-1 + N)^2*N^2*(1 + N)^2) + S[1, N]*((2 - 5*N - 3*N^2 + 23*N^3 + 15*N^4 - 21*N^5 + 9*N^6 - 5*N^7 + N^8)/(2*(-1 + N)^3*N^3*(1 + N)^3) + (3*(2 + N + N^2)*S[2, N])/(4*(-1 + N)*N*(1 + N))) + (7*(2 + N + N^2)*S[3, N])/(6*(-1 + N)*N*(1 + N))),
agq20 -> xiR*(CA*CF*((4 + 2*N - 3*N^2 - 2*N^3 + N^4)/(2*(-2 + N)*(-1 + N)^3*N^2) + (2*(-3 + N)*S[-2, N])/((-2 + N)*(-1 + N)*(1 + N)) - (2*S[1, N])/((-1 + N)^2*N)) + CF^2*((-2*(-6 + 7*N + 8*N^2 - 7*N^3 + 3*N^4 + 3*N^6))/((-1 + N)^2*N^3*(1 + N)^2) - (2*(-2 - 5*N - 6*N^2 + 4*N^3 + N^5)*S[1, N])/((-1 + N)^2*N^2*(1 + N)^2) + (3*(2 + N + N^2)*S[1, N]^2)/((-1 + N)*N*(1 + N)) + (5*(2 + N + N^2)*S[2, N])/((-1 + N)*N*(1 + N)))) + CF^2*((-28 - 24*N + 31*N^2 - 20*N^3 - 22*N^4 + 108*N^5 - 42*N^6 + 35*N^7 + 17*N^8 + 9*N^9)/((-1 + N)^2*N^4*(1 + N)^4) + (48*z3)/(1 + N) + (2*(4 + 14*N + 23*N^2 + 9*N^3 + 6*N^4)*S[1, N]^2)/((-1 + N)*N^2*(1 + N)^2) - (14*(2 + N + N^2)*S[1, N]^3)/(3*(-1 + N)*N*(1 + N)) + z2*(-(((2 + N + N^2)*(2 + 3*N + 3*N^2))/((-1 + N)*N^2*(1 + N)^2)) + (4*(2 + N + N^2)*S[1, N])/((-1 + N)*N*(1 + N))) + (2*(8 + 48*N + 77*N^2 + 17*N^3 + 10*N^4)*S[2, N])/((-1 + N)*N^2*(1 + N)^2) + S[1, N]*((4*(-6 + 7*N + 8*N^2 - 29*N^3 - 7*N^4 + 10*N^5 + 9*N^6))/((-1 + N)^2*N^3*(1 + N)^3) - (2*(38 + 23*N + 15*N^2)*S[2, N])/((-1 + N)*N*(1 + N))) - (4*(74 + 43*N + 31*N^2)*S[3, N])/(3*(-1 + N)*N*(1 + N)) + (32*S[2, 1, N])/((-1 + N)*N)) + CF*(nl*TF*((-8*(54 - 39*N - 145*N^2 + 187*N^3 + 387*N^4 - 116*N^5 + 90*N^6 + 4*N^7 + 10*N^8))/(27*(-1 + N)^3*N^3*(1 + N)^3) + (4*(2 + N + N^2)*z2)/(3*(-1 + N)*N*(1 + N)) - (8*(-6 - N + 16*N^2 + 5*N^3 + 8*N^4 + 2*N^5)*S[1, N])/(9*(-1 + N)^2*N^2*(1 + N)^2) - (8*(2 + N + N^2)*S[2, N])/(3*(-1 + N)*N*(1 + N))) + CA*((-24192 + 27648*N + 103200*N^2 - 138400*N^3 - 280368*N^4 + 57620*N^5 - 9808*N^6 - 60363*N^7 + 7159*N^8 - 8499*N^9 - 38661*N^10 - 21569*N^11 + 5941*N^12 + 6099*N^13 + 857*N^14 + 88*N^15)/(27*(-2 + N)*(-1 + N)^4*N^4*(1 + N)^4*(2 + N)^3) - (12*(12 + 8*N + 3*N^2)*z3)/(N*(1 + N)*(2 + N)) - (20*(2 + N + N^2)*S[-3, N])/((-1 + N)*N*(1 + N)) + (2*(52 - 6*N - 130*N^2 - 47*N^3 - 7*N^4 + 9*N^5 + 9*N^6)*S[1, N]^2)/((-1 + N)^2*N^2*(1 + N)^2*(2 + N)) - (14*(2 + N + N^2)*S[1, N]^3)/(3*(-1 + N)*N*(1 + N)) + S[-2, N]*((4*(-14 - 24*N + 11*N^2 - 2*N^3 + N^4))/((-2 + N)*(-1 + N)*N*(1 + N)^2) - (16*(2 + N + N^2)*S[1, N])/((-1 + N)*N*(1 + N))) + z2*(-((2 + N + N^2)*(24 + 2*N + 13*N^2 + 22*N^3 + 11*N^4))/(3*(-1 + N)^2*N^2*(1 + N)^2*(2 + N)) + (4*(2 + N + N^2)*S[1, N])/((-1 + N)*N*(1 + N))) + (4*(-114 - 173*N - 46*N^2 + 37*N^3 + 31*N^4 + 13*N^5)*S[2, N])/(3*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + S[1, N]*((-2*(1584 - 1128*N - 6200*N^2 + 2226*N^3 + 9897*N^4 + 2227*N^5 - 1249*N^6 - 290*N^7 - 479*N^8 - 155*N^9 + 47*N^10))/(9*(-1 + N)^3*N^3*(1 + N)^3*(2 + N)^2) - (2*(12 + 28*N + 23*N^2 + 9*N^3)*S[2, N])/((-1 + N)*N*(1 + N)*(2 + N))) - (4*(-32 - 8*N - 3*N^2 + N^3)*S[3, N])/(3*(-1 + N)*N*(1 + N)*(2 + N)) + (8*(2 + N + N^2)*S[-2, 1, N])/((-1 + N)*N*(1 + N)) - (16*(6 + 2*N + N^2)*S[2, 1, N])/((-1 + N)*N*(1 + N)*(2 + N)))),
agq21 -> xiR*(CA*CF*((-80 + 256*N - 172*N^2 - 114*N^3 + 165*N^4 - 55*N^5 + 3*N^6 + N^7)/(8*(-2 + N)^2*(-1 + N)^4*N^3) - z2/(2*(-1 + N)^2*N) - (3*(-3 + N)*z3)/((-2 + N)*(-1 + N)*(1 + N)) - (4*(-3 + N)*S[-3, N])/((-2 + N)*(-1 + N)*(1 + N)) + ((-4 - 2*N + 3*N^2 + 2*N^3 - N^4)*S[1, N])/(2*(-2 + N)*(-1 + N)^3*N^2) + S[1, N]^2/((-1 + N)^2*N) + S[-2, N]*((8 - 4*N + 7*N^2 - 4*N^3 + N^4)/((-2 + N)^2*(-1 + N)*N*(1 + N)^2) - (2*(-3 + N)*S[1, N])/((-2 + N)*(-1 + N)*(1 + N))) + (2*S[2, N])/((-1 + N)^2*N) + ((3 - N)*S[3, N])/((-2 + N)*(-1 + N)*(1 + N))) + CF^2*((14 - 23*N - 24*N^2 + 62*N^3 - 6*N^4 - 36*N^5 + 30*N^6 - 8*N^7 + 10*N^8 - 3*N^9)/((-1 + N)^3*N^4*(1 + N)^3) + (6*(2 + N + N^2)*z3)/((-1 + N)*N*(1 + N)) + ((-2 - 13*N - 20*N^2 + 10*N^3 - 2*N^4 + 3*N^5)*S[1, N]^2)/(2*(-1 + N)^2*N^2*(1 + N)^2) - (7*(2 + N + N^2)*S[1, N]^3)/(6*(-1 + N)*N*(1 + N)) + z2*((-2 - N - N^2)/((-1 + N)*N^2*(1 + N)) + ((2 + N + N^2)*S[1, N])/((-1 + N)*N*(1 + N))) + ((-6 - 23*N - 32*N^2 + 18*N^3 - 2*N^4 + 5*N^5)*S[2, N])/(2*(-1 + N)^2*N^2*(1 + N)^2) + S[1, N]*((10 - 11*N - 24*N^2 + 14*N^3 - 7*N^4 + 3*N^5 - 8*N^6 + 2*N^7 + 5*N^8)/((-1 + N)^3*N^3*(1 + N)^3) - (13*(2 + N + N^2)*S[2, N])/(2*(-1 + N)*N*(1 + N))) - (19*(2 + N + N^2)*S[3, N])/(3*(-1 + N)*N*(1 + N)))) + CF^2*((-60 - 40*N + 163*N^2 + 72*N^3 - 93*N^4 + 14*N^5 - 62*N^6 - 556*N^7 + 541*N^8 + 26*N^9 - 19*N^10 - 100*N^11 - 14*N^12)/(2*(-1 + N)^3*N^5*(1 + N)^5) - (72*z2^2)/(5*(1 + N)) + ((-8 - 30*N - 50*N^2 - 19*N^3 - 13*N^4)*S[1, N]^3)/(3*(-1 + N)*N^2*(1 + N)^2) + (5*(2 + N + N^2)*S[1, N]^4)/(4*(-1 + N)*N*(1 + N)) + z3*((2*(64 - 308*N + 276*N^2 + 463*N^3 + 24*N^4 + 33*N^5))/(3*(-1 + N)*N^2*(1 + N)^2*(2 + N)) - (8*(16 - N + 17*N^2)*S[1, N])/(3*(-1 + N)*N*(1 + N))) + ((96 - 132*N - 180*N^2 + 653*N^3 + 347*N^4 - 235*N^5 - 287*N^6 - 34*N^7 + 12*N^8)*S[2, N])/(2*(-1 + N)^2*N^3*(1 + N)^3*(2 + N)) + ((110 + 39*N + 71*N^2)*S[2, N]^2)/(4*(-1 + N)*N*(1 + N)) + z2*((12 + 16*N + 17*N^2 + 42*N^3 + 23*N^4 + 16*N^5 + 2*N^6)/(2*(-1 + N)*N^3*(1 + N)^3) + ((4 + 12*N + 19*N^2 + 8*N^3 + 5*N^4)*S[1, N])/((-1 + N)*N^2*(1 + N)^2) - (3*(2 + N + N^2)*S[1, N]^2)/((-1 + N)*N*(1 + N)) - (7*(2 + N + N^2)*S[2, N])/((-1 + N)*N*(1 + N))) + S[1, N]^2*((24 - 46*N - 49*N^2 + 149*N^3 + 61*N^4 - 53*N^5 - 40*N^6 + 2*N^7)/(2*(-1 + N)^2*N^3*(1 + N)^3) + ((86 + 55*N + 31*N^2)*S[2, N])/(2*(-1 + N)*N*(1 + N))) + ((-104 - 1252*N - 2198*N^2 - 995*N^3 - 282*N^4 - 65*N^5)*S[3, N])/(3*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + ((286 + 171*N + 115*N^2)*S[4, N])/(2*(-1 + N)*N*(1 + N)) + (8*(26 + N + 3*N^2)*S[2, 1, N])/((-1 + N)*N*(1 + N)*(2 + N)) + S[1, N]*((-2*(28 - 97*N^2 + 15*N^3 + 120*N^4 - 65*N^5 - 70*N^6 - 39*N^7 + 22*N^8 + 31*N^9 + 5*N^10 + 2*N^11))/((-1 + N)^3*N^4*(1 + N)^4*(2 + N)) + ((-32 - 280*N - 450*N^2 - 221*N^3 - 97*N^4 - 24*N^5)*S[2, N])/((-1 + N)*N^2*(1 + N)^2*(2 + N)) + (2*(62 + 43*N + 19*N^2)*S[3, N])/((-1 + N)*N*(1 + N)) - (32*S[2, 1, N])/((-1 + N)*N)) - (64*S[3, 1, N])/((-1 + N)*N) + (16*S[2, 1, 1, N])/((-1 + N)*N)) + CF*(nl*TF*((-4*(378 - 369*N - 1329*N^2 + 1348*N^3 + 740*N^4 - 3418*N^5 - 5097*N^6 + 3240*N^7 - 1632*N^8 + 263*N^9 - 188*N^10 + 16*N^11))/(81*(-1 + N)^4*N^4*(1 + N)^4) - (100*(2 + N + N^2)*z3)/(9*(-1 + N)*N*(1 + N)) + (2*(-6 - N + 16*N^2 + 5*N^3 + 8*N^4 + 2*N^5)*S[1, N]^2)/(9*(-1 + N)^2*N^2*(1 + N)^2) + z2*((2*(18 - 13*N - 59*N^2 - N^3 - 19*N^4 + 2*N^5))/(9*(-1 + N)^2*N^2*(1 + N)^2) - (2*(2 + N + N^2)*S[1, N])/(3*(-1 + N)*N*(1 + N))) - (2*(42 - 25*N - 134*N^2 - 7*N^3 - 46*N^4 + 2*N^5)*S[2, N])/(9*(-1 + N)^2*N^2*(1 + N)^2) + S[1, N]*((4*(54 - 39*N - 145*N^2 + 187*N^3 + 387*N^4 - 116*N^5 + 90*N^6 + 4*N^7 + 10*N^8))/(27*(-1 + N)^3*N^3*(1 + N)^3) + (4*(2 + N + N^2)*S[2, N])/(3*(-1 + N)*N*(1 + N))) + (16*(2 + N + N^2)*S[3, N])/(3*(-1 + N)*N*(1 + N))) + CA*((1244160 - 1769472*N - 6156288*N^2 + 9366528*N^3 + 9469696*N^4 - 27765600*N^5 - 21624688*N^6 + 29920768*N^7 - 4094356*N^8 - 20613750*N^9 + 2097697*N^10 + 4112583*N^11 - 908800*N^12 - 1197548*N^13 + 483098*N^14 + 645006*N^15 - 2708*N^16 - 64422*N^17 - 9955*N^18 - 5741*N^19 - 64*N^20)/(324*(-2 + N)^2*(-1 + N)^5*N^5*(1 + N)^5*(2 + N)^4) + (18*(12 + 8*N + 3*N^2)*z2^2)/(5*N*(1 + N)*(2 + N)) + (42*(2 + N + N^2)*S[-4, N])/((-1 + N)*N*(1 + N)) + (4*(2 + N + N^2)*S[-2, N]^2)/((-1 + N)*N*(1 + N)) + ((-116 + 22*N + 314*N^2 + 115*N^3 + 19*N^4 - 21*N^5 - 21*N^6)*S[1, N]^3)/(3*(-1 + N)^2*N^2*(1 + N)^2*(2 + N)) + (5*(2 + N + N^2)*S[1, N]^4)/(4*(-1 + N)*N*(1 + N)) + S[-3, N]*((-2*(-8 + 60*N + 66*N^2 - 143*N^3 + 53*N^4 - 17*N^5 + 5*N^6))/((-2 + N)*(-1 + N)^2*N^2*(1 + N)^2) + (32*(2 + N + N^2)*S[1, N])/((-1 + N)*N*(1 + N))) + z3*((-8256 + 7136*N + 10688*N^2 - 14164*N^3 + 460*N^4 + 1901*N^5 - 485*N^6 + 663*N^7 - 103*N^8)/(9*(-2 + N)*(-1 + N)^2*N^2*(1 + N)^2*(2 + N)^2) + (4*(-64 + 8*N + 15*N^2 + 11*N^3)*S[1, N])/(3*(-1 + N)*N*(1 + N)*(2 + N))) + ((5904 - 5448*N - 24232*N^2 + 8634*N^3 + 28755*N^4 + 2705*N^5 - 7451*N^6 - 970*N^7 - 949*N^8 - 601*N^9 + 133*N^10)*S[2, N])/(18*(-1 + N)^3*N^3*(1 + N)^3*(2 + N)^2) + ((188 + 124*N + 85*N^2 + 23*N^3)*S[2, N]^2)/(4*(-1 + N)*N*(1 + N)*(2 + N)) + z2*((-864 + 648*N + 3436*N^2 + 738*N^3 + 1587*N^4 + 2083*N^5 + 950*N^6 + 664*N^7 + 775*N^8 + 331*N^9 + 20*N^10)/(18*(-1 + N)^3*N^3*(1 + N)^3*(2 + N)^2) - (2*(2 + N + N^2)*S[-2, N])/((-1 + N)*N*(1 + N)) + ((240 - 20*N - 500*N^2 - 145*N^3 + 21*N^4 + 69*N^5 + 47*N^6)*S[1, N])/(6*(-1 + N)^2*N^2*(1 + N)^2*(2 + N)) - (3*(2 + N + N^2)*S[1, N]^2)/((-1 + N)*N*(1 + N)) + ((-2 - N - N^2)*S[2, N])/((-1 + N)*N*(1 + N))) + S[-2, N]*((-4*(-16 - 28*N + 46*N^2 + 75*N^3 + 34*N^4 - 126*N^5 + 58*N^6 - 13*N^7 + 2*N^8))/((-2 + N)^2*(-1 + N)^2*N^3*(1 + N)^3) - (8*(-4 + 9*N + 18*N^2 - 19*N^3 + 7*N^4 - 4*N^5 + N^6)*S[1, N])/((-2 + N)*(-1 + N)^2*N^2*(1 + N)^2) + (8*(2 + N + N^2)*S[1, N]^2)/((-1 + N)*N*(1 + N)) + (16*(2 + N + N^2)*S[2, N])/((-1 + N)*N*(1 + N))) + S[1, N]^2*((3888 - 3000*N - 14768*N^2 + 9462*N^3 + 31839*N^4 + 7015*N^5 - 3985*N^6 - 470*N^7 - 497*N^8 + 97*N^9 + 227*N^10)/(18*(-1 + N)^3*N^3*(1 + N)^3*(2 + N)^2) + ((20 + 68*N + 57*N^2 + 23*N^3)*S[2, N])/(2*(-1 + N)*N*(1 + N)*(2 + N))) - (2*(-944 - 1360*N + 464*N^2 + 1768*N^3 - 209*N^4 - 495*N^5 - 62*N^6 + 21*N^7 + 25*N^8)*S[3, N])/(3*(-2 + N)*(-1 + N)^2*N^2*(1 + N)^2*(2 + N)^2) + ((-124 - 12*N + 5*N^2 + 11*N^3)*S[4, N])/(2*(-1 + N)*N*(1 + N)*(2 + N)) - (12*(2 + N + N^2)*S[-3, 1, N])/((-1 + N)*N*(1 + N)) + (4*(4 - 13*N^2 - 5*N^3 - 3*N^4 + N^5)*S[-2, 1, N])/((-1 + N)^2*N^2*(1 + N)^2) - (4*(2 + N + N^2)*S[-2, 2, N])/((-1 + N)*N*(1 + N)) - (4*(16 - 96*N - 174*N^2 + 41*N^3 + 54*N^4 + 9*N^5 + 6*N^6)*S[2, 1, N])/((-1 + N)^2*N^2*(1 + N)^2*(2 + N)^2) + S[1, N]*((39744 - 35424*N - 168672*N^2 + 185840*N^3 + 327996*N^4 - 338338*N^5 - 543466*N^6 + 72423*N^7 + 190861*N^8 - 6186*N^9 + 7032*N^10 + 18115*N^11 - 3335*N^12 - 2334*N^13 - 496*N^14 - 368*N^15)/(27*(-2 + N)*(-1 + N)^4*N^4*(1 + N)^4*(2 + N)^3) - (2*(564 + 616*N - 825*N^2 - 1376*N^3 - 509*N^4 + 51*N^5 + 134*N^6 + 49*N^7)*S[2, N])/(3*(-1 + N)^2*N^2*(1 + N)^2*(2 + N)^2) + (4*(-16 + 8*N + 9*N^2 + 5*N^3)*S[3, N])/((-1 + N)*N*(1 + N)*(2 + N)) + (4*(28 + 12*N + 7*N^2 + N^3)*S[2, 1, N])/((-1 + N)*N*(1 + N)*(2 + N))) + (2*(108 + 44*N + 25*N^2 + 3*N^3)*S[3, 1, N])/((-1 + N)*N*(1 + N)*(2 + N)) - (8*(2 + N + N^2)*S[-2, 1, 1, N])/((-1 + N)*N*(1 + N)) - (2*(36 + 20*N + 13*N^2 + 3*N^3)*S[2, 1, 1, N])/((-1 + N)*N*(1 + N)*(2 + N)))),
bgq10 -> (-4*CF)/(N*(1 + N)),
bgq11 -> CF*((-2*(-1 + N)*(1 + 2*N))/(N^2*(1 + N)^2) + (2*S[1, N])/(N*(1 + N))),
bgq12 -> CF*(-(((-1 + N)*(-1 - 3*N - 3*N^2 + N^3))/(N^3*(1 + N)^3)) + z2/(2*N*(1 + N)) + ((-1 + N)*(1 + 2*N)*S[1, N])/(N^2*(1 + N)^2) - S[1, N]^2/(2*N*(1 + N)) - (3*S[2, N])/(2*N*(1 + N))),
bgq20 -> xiR*(CA*CF*((12 - 22*N + 15*N^2 - 2*N^3 - N^4)/((-2 + N)*(-1 + N)^2*N^3) - (4*(-1 + N)*S[-2, N])/((-2 + N)*N*(1 + N)) + (4*S[1, N])/((-1 + N)*N^2)) + CF^2*((-4*(6 - 7*N - 14*N^2 + 4*N^3 + 3*N^5))/((-1 + N)^2*N^3*(1 + N)^2) + (4*(4 + 3*N + N^2)*S[1, N])/((-1 + N)*N^2*(1 + N)))) + CF^2*((4*(4 - 2*N - 33*N^2 + 7*N^3 + N^4 + 7*N^5))/((-1 + N)^2*N^2*(1 + N)^3) - (4*(-4 + 9*N + 3*N^2)*S[1, N])/((-1 + N)*N^2*(1 + N)) + (16*S[2, N])/(N*(1 + N))) + CF*(nl*TF*((-16*(-9 - 19*N + 2*N^2))/(9*N^2*(1 + N)^2) + (16*S[1, N])/(3*N*(1 + N))) + CA*((-2*(-1728 - 864*N + 6860*N^2 + 3012*N^3 - 3105*N^4 - 2460*N^5 + 318*N^6 + 528*N^7 + 31*N^8))/(9*(-2 + N)*(-1 + N)*N^3*(1 + N)^3*(2 + N)^2) - (24*(-2 + N)*z3)/(N*(1 + N)*(2 + N)) + (8*(-3 + N)*S[-2, N])/((-2 + N)*N*(1 + N)) + (24*S[1, N]^2)/(N*(1 + N)) + (4*(-2 + 5*N + 5*N^2)*S[2, N])/(N^2*(1 + N)*(2 + N)) + S[1, N]*((-4*(6 + 117*N + 53*N^2 - 122*N^3 + 37*N^4 + 53*N^5))/(3*(-1 + N)*N^3*(1 + N)^2*(2 + N)) - (4*(-2 + N)*S[2, N])/(N*(1 + N)*(2 + N))) - (4*(-2 + N)*S[3, N])/(N*(1 + N)*(2 + N)) + (8*(-2 + N)*S[2, 1, N])/(N*(1 + N)*(2 + N)))),
bgq21 -> xiR*(CF^2*((-2*(14 - 23*N - 30*N^2 + 68*N^3 + 27*N^4 - 45*N^5 + 6*N^6 - 8*N^7 + 7*N^8))/((-1 + N)^3*N^4*(1 + N)^3) + (2*(2 + N + N^2)*z2)/((-1 + N)*N^2*(1 + N)) + (2*(12 - 13*N - 28*N^2 + 4*N^3 + 4*N^4 + 5*N^5)*S[1, N])/((-1 + N)^2*N^3*(1 + N)^2) + ((-8 - 7*N - N^2)*S[1, N]^2)/((-1 + N)*N^2*(1 + N)) + ((-16 - 13*N - 3*N^2)*S[2, N])/((-1 + N)*N^2*(1 + N))) + CA*CF*((-112 + 384*N - 548*N^2 + 482*N^3 - 281*N^4 + 87*N^5 - 7*N^6 - N^7)/(4*(-2 + N)^2*(-1 + N)^3*N^4) + z2/((-1 + N)*N^2) + (6*(-1 + N)*z3)/((-2 + N)*N*(1 + N)) + (8*(-1 + N)*S[-3, N])/((-2 + N)*N*(1 + N)) + ((-12 + 22*N - 15*N^2 + 2*N^3 + N^4)*S[1, N])/((-2 + N)*(-1 + N)^2*N^3) - (2*S[1, N]^2)/((-1 + N)*N^2) + S[-2, N]*((-2*(4 + 10*N - 7*N^2 + 5*N^3 - 5*N^4 + N^5))/((-2 + N)^2*(-1 + N)*N^2*(1 + N)^2) + (4*(-1 + N)*S[1, N])/((-2 + N)*N*(1 + N))) - (4*S[2, N])/((-1 + N)*N^2) + (2*(-1 + N)*S[3, N])/((-2 + N)*N*(1 + N)))) + CF^2*((2*(4 - 2*N - 4*N^2 - 19*N^3 + 148*N^4 - 92*N^5 - 23*N^7 + 20*N^8))/((-1 + N)^3*N^3*(1 + N)^4) - (4*(2 + N + N^2)*z2)/((-1 + N)*N*(1 + N)^2) + (96*(-1 + N)*z3)/(N*(1 + N)*(2 + N)) + ((-12 + 7*N + 32*N^2 + 5*N^3)*S[1, N]^2)/((-1 + N)*N^2*(1 + N)^2) + ((-40 + 54*N + 125*N^2 + 62*N^3 - 9*N^4)*S[2, N])/((-1 + N)*N^2*(1 + N)^2*(2 + N)) + S[1, N]*((-2*(-8 - 6*N - N^2 - 36*N^3 - 20*N^4 + 6*N^5 + 17*N^6))/((-1 + N)^2*N^3*(1 + N)^2*(2 + N)) - (48*S[2, N])/(N*(1 + N)*(2 + N))) - (24*(4 + N)*S[3, N])/(N*(1 + N)*(2 + N)) - (16*(-4 + N)*S[2, 1, N])/(N*(1 + N)*(2 + N))) + CF*(nl*TF*((-8*(63 + 186*N + 212*N^2 - 8*N^3 + 29*N^4))/(27*N^3*(1 + N)^3) + (4*z2)/(N*(1 + N)) + (8*(-9 - 19*N + 2*N^2)*S[1, N])/(9*N^2*(1 + N)^2) - (4*S[1, N]^2)/(3*N*(1 + N)) - (28*S[2, N])/(3*N*(1 + N))) + CA*((96768 + 129024*N - 336768*N^2 - 635312*N^3 + 405808*N^4 + 820088*N^5 + 210920*N^6 - 209955*N^7 - 131685*N^8 + 7082*N^9 + 14894*N^10 + 1825*N^11 + 559*N^12)/(54*(-2 + N)^2*(-1 + N)*N^4*(1 + N)^4*(2 + N)^3) + (36*(-2 + N)*z2^2)/(5*N*(1 + N)*(2 + N)) - (16*(-3 + N)*S[-3, N])/((-2 + N)*N*(1 + N)) - (28*S[1, N]^3)/(3*N*(1 + N)) + z2*((-16 + 6*N - 5*N^2 - 22*N^3 - 11*N^4)/((-1 + N)*N^2*(1 + N)^2*(2 + N)) + (8*S[1, N])/(N*(1 + N))) + S[-2, N]*((4*(-3 + N)*(-4 - 2*N + 7*N^2 - 6*N^3 + N^4))/((-2 + N)^2*(-1 + N)*N^2*(1 + N)^2) - (8*(-3 + N)*S[1, N])/((-2 + N)*N*(1 + N))) + z3*((-24*(-4 - 4*N - 5*N^2 - 20*N^3 - N^4 + 5*N^5))/((-2 + N)*N^2*(1 + N)^2*(2 + N)^2) + (12*(-2 + N)*S[1, N])/(N*(1 + N)*(2 + N))) + ((12 + 792*N + 607*N^2 - 497*N^3 - 12*N^4 + 593*N^5 + 233*N^6)*S[2, N])/(3*(-1 + N)*N^3*(1 + N)^2*(2 + N)^2) - (2*(-2 + N)*S[2, N]^2)/(N*(1 + N)*(2 + N)) + S[1, N]^2*((18 + 303*N + 155*N^2 - 392*N^3 + 67*N^4 + 137*N^5)/(3*(-1 + N)*N^3*(1 + N)^2*(2 + N)) + (3*(-2 + N)*S[2, N])/(N*(1 + N)*(2 + N))) - (4*(48 + 152*N + 48*N^2 - 130*N^3 - 27*N^4 + 20*N^5)*S[3, N])/(3*(-2 + N)*N^2*(1 + N)^2*(2 + N)^2) + (7*(-2 + N)*S[4, N])/(N*(1 + N)*(2 + N)) + (8*(-14 - 23*N - 3*N^2 + 3*N^3)*S[2, 1, N])/(N*(1 + N)^2*(2 + N)^2) + S[1, N]*((-2*(216 + 3636*N + 4014*N^2 - 6553*N^3 - 8769*N^4 + 3105*N^5 + 3057*N^6 - 1086*N^7 - 354*N^8 + 142*N^9))/(9*(-2 + N)*(-1 + N)*N^4*(1 + N)^3*(2 + N)^2) - (2*(-4 + 40*N + 105*N^2 + 94*N^3 + 27*N^4)*S[2, N])/(N^2*(1 + N)^2*(2 + N)^2) + (12*(-2 + N)*S[3, N])/(N*(1 + N)*(2 + N)) - (8*(-2 + N)*S[2, 1, N])/(N*(1 + N)*(2 + N))) - (16*(-2 + N)*S[3, 1, N])/(N*(1 + N)*(2 + N)) + (4*(-2 + N)*S[2, 1, 1, N])/(N*(1 + N)*(2 + N)))),
agg10 -> (-20*nl*TF)/9 - (CA*xiR^2)/4 + CA*xiR*((-1 + N)/N + S[1, N]) + CA*((-144 + 216*N + 1384*N^2 + 718*N^3 - 577*N^4 - 716*N^5 + 62*N^6 + 286*N^7 + 67*N^8)/(9*(-1 + N)^2*N^2*(1 + N)^2*(2 + N)^2) + (8*(1 + N + N^2)*S[1, N])/((-1 + N)*N*(1 + N)*(2 + N)) - 2*S[1, N]^2 - 6*S[2, N]),
agg11 -> (CA*xiR^2)/4 + nl*TF*(56/27 - z2/3) + CA*xiR*((1 + N)/(2*N^2) + ((1 - N)*S[1, N])/(2*N) - S[1, N]^2/4 - (3*S[2, N])/4) + CA*((-432 + 432*N + 2160*N^2 - 868*N^3 - 9213*N^4 - 8280*N^5 - 4181*N^6 + 2994*N^7 + 7125*N^8 + 1966*N^9 - 1953*N^10 - 1212*N^11 - 202*N^12)/(27*(-1 + N)^3*N^3*(1 + N)^3*(2 + N)^3) + z2*((24 + 2*N + 13*N^2 + 22*N^3 + 11*N^4)/(12*(-1 + N)*N*(1 + N)*(2 + N)) - S[1, N]) - (2*(1 + N + N^2)*S[1, N]^2)/((-1 + N)*N*(1 + N)*(2 + N)) + S[1, N]^3/3 - (6*(1 + N + N^2)*S[2, N])/((-1 + N)*N*(1 + N)*(2 + N)) + S[1, N]*((8 - 12*N - 62*N^2 - 25*N^3 + 6*N^4 + 10*N^5 + 4*N^6 - N^7)/((-1 + N)^2*N^2*(1 + N)^2*(2 + N)^2) + 3*S[2, N]) + (14*S[3, N])/3),
agg12 -> CA*xiR^2*(-1/4 + z2/32) + nl*TF*(-164/81 + (5*z2)/18 + (7*z3)/9) + CA*xiR*((-1 - N)/(4*N^3) + z2*((1 - N)/(8*N) - S[1, N]/8) + ((-1 + N)*S[1, N]^2)/(8*N) + S[1, N]^3/24 + S[1, N]*((-1 - N)/(4*N^2) + (3*S[2, N])/8) + (3*(-1 + N)*S[2, N])/(8*N) + (7*S[3, N])/12) + CA*((-2592 + 1296*N + 16848*N^2 - 1944*N^3 - 7306*N^4 + 63877*N^5 + 127858*N^6 - 31956*N^7 - 43498*N^8 + 150014*N^9 + 87242*N^10 - 97444*N^11 - 88702*N^12 + 1053*N^13 + 24280*N^14 + 9712*N^15 + 1214*N^16)/(162*(-1 + N)^4*N^4*(1 + N)^4*(2 + N)^4) + ((1 + N + N^2)*S[1, N]^3)/(3*(-1 + N)*N*(1 + N)*(2 + N)) - S[1, N]^4/24 + z3*((-7*(24 + 2*N + 13*N^2 + 22*N^3 + 11*N^4))/(36*(-1 + N)*N*(1 + N)*(2 + N)) + (7*S[1, N])/3) + S[1, N]^2*((-8 + 12*N + 62*N^2 + 25*N^3 - 6*N^4 - 10*N^5 - 4*N^6 + N^7)/(4*(-1 + N)^2*N^2*(1 + N)^2*(2 + N)^2) - (3*S[2, N])/4) + z2*((144 - 216*N - 1384*N^2 - 718*N^3 + 577*N^4 + 716*N^5 - 62*N^6 - 286*N^7 - 67*N^8)/(72*(-1 + N)^2*N^2*(1 + N)^2*(2 + N)^2) + ((-1 - N - N^2)*S[1, N])/((-1 + N)*N*(1 + N)*(2 + N)) + S[1, N]^2/4 + (3*S[2, N])/4) + (3*(-8 + 12*N + 62*N^2 + 25*N^3 - 6*N^4 - 10*N^5 - 4*N^6 + N^7)*S[2, N])/(4*(-1 + N)^2*N^2*(1 + N)^2*(2 + N)^2) - (9*S[2, N]^2)/8 + S[1, N]*((16 - 16*N - 80*N^2 + 92*N^3 + 431*N^4 + 172*N^5 - 107*N^6 - 66*N^7 - 17*N^8 + 2*N^9 + 5*N^10)/(2*(-1 + N)^3*N^3*(1 + N)^3*(2 + N)^3) + (3*(1 + N + N^2)*S[2, N])/((-1 + N)*N*(1 + N)*(2 + N)) - (7*S[3, N])/3) + (14*(1 + N + N^2)*S[3, N])/(3*(-1 + N)*N*(1 + N)*(2 + N)) - (15*S[4, N])/4),
agg20 -> (CA^2*xiR^4)/16 + nl^2*TF^2*(848/81 - (8*z2)/9) + CA^2*xiR^3*((4 - 3*N)/(16*N) - S[1, N]/4) + CF*nl*TF*((1344 + 4800*N + 5856*N^2 + 2496*N^3 + 4364*N^4 + 6528*N^5 + 6022*N^6 + 3585*N^7 - 603*N^8 - 2586*N^9 - 1688*N^10 - 495*N^11 - 55*N^12)/(3*(-1 + N)*N^4*(1 + N)^4*(2 + N)^3) - (4*(2 + N + N^2)^2*z2)/((-1 + N)*N^2*(1 + N)^2*(2 + N)) + 16*z3 + (64*S[-2, N])/((-1 + N)*N*(1 + N)*(2 + N)) - (8*(-24 - 52*N - 10*N^2 + 9*N^3 + 36*N^4 + 37*N^5 + 16*N^6 + 4*N^7)*S[1, N])/((-1 + N)*N^3*(1 + N)^3*(2 + N)^2) + (8*(2 + N + N^2)^2*S[1, N]^2)/((-1 + N)*N^2*(1 + N)^2*(2 + N)) + (16*(2 + N + N^2)^2*S[2, N])/((-1 + N)*N^2*(1 + N)^2*(2 + N))) + xiR^2*((2*CA*nl*TF)/3 + CA^2*((432 + 252*N - 648*N^2 + 1635*N^3 + 1228*N^4 - 2068*N^5 - 1707*N^6 + 1182*N^7 + 1281*N^8 - 21*N^9 - 226*N^10 - 44*N^11)/(12*(-2 + N)*(-1 + N)^2*N^3*(1 + N)^2*(2 + N)^2*(3 + N)) - z3/8 + ((4 - N + N^2)*S[-2, N])/(4*(-2 + N)*N*(1 + N)*(3 + N)) + ((-8 - 16*N + 4*N^2 + 25*N^3 + 9*N^4)*S[1, N])/(4*N^2*(1 + N)*(2 + N)) + (3*S[1, N]^2)/4 + (3*S[2, N])/2)) + CA*nl*TF*((-4*(3024 + 4464*N - 4320*N^2 - 20920*N^3 + 5655*N^4 + 59895*N^5 + 63553*N^6 - 7212*N^7 - 48873*N^8 - 13469*N^9 + 16191*N^10 + 10290*N^11 + 1706*N^12))/(81*(-1 + N)^3*N^3*(1 + N)^3*(2 + N)^3) - (8*(8 + N)*z3)/(2 + N) - (32*S[-2, N])/((-1 + N)*N*(1 + N)*(2 + N)) + z2*((4*(24 + 2*N + 13*N^2 + 22*N^3 + 11*N^4))/(9*(-1 + N)*N*(1 + N)*(2 + N)) - (16*S[1, N])/3) + (2*(-48 - 122*N - 85*N^2 + 74*N^3 + 37*N^4)*S[1, N]^2)/(9*(-1 + N)*N*(1 + N)*(2 + N)) + (16*S[1, N]^3)/9 + (2*(-28 - 120*N - 75*N^2 + 88*N^3 + 39*N^4)*S[2, N])/(3*(-1 + N)*N*(1 + N)*(2 + N)) + S[1, N]*((4*(156 + 148*N - 177*N^2 - 58*N^3 - 598*N^4 - 657*N^5 + 64*N^6 + 207*N^7 + 51*N^8))/(9*(-1 + N)^2*N^2*(1 + N)^2*(2 + N)^2) + (8*(3 + 2*N)*S[2, N])/(2 + N)) + (8*(47 + 28*N)*S[3, N])/(9*(2 + N)) - (16*(-1 + N)*S[2, 1, N])/(3*(2 + N))) + xiR*(CA*nl*TF*((2*(18 + 16*N + 7*N^2))/(9*N^2) - (4*(-3 + 8*N)*S[1, N])/(9*N) - (2*S[1, N]^2)/3 - (14*S[2, N])/3) + CA^2*((6480 - 4428*N - 14988*N^2 + 24017*N^3 + 14107*N^4 - 19013*N^5 - 21196*N^6 + 9003*N^7 + 11862*N^8 - 1271*N^9 - 1924*N^10 - 100*N^11 + 43*N^12)/(18*(-2 + N)*(-1 + N)^3*N^3*(1 + N)^2*(2 + N)^2*(3 + N)) - (3*(60 - 14*N + 3*N^2 + 12*N^3 + 3*N^4)*z3)/(2*N*(1 + N)*(2 + N)*(3 + N)) + ((-1 - 15*N - N^2 + N^3)*S[-2, N])/((-2 + N)*(-1 + N)*N*(1 + N)*(3 + N)) + ((142 + 323*N + 2*N^2 - 35*N^3)*S[1, N]^2)/(12*(-1 + N)*(1 + N)*(2 + N)) - 4*S[1, N]^3 + ((-180 + 534*N + 480*N^2 + 805*N^3 + 959*N^4 + 485*N^5 + 85*N^6)*S[2, N])/(12*(-1 + N)*N^2*(1 + N)*(2 + N)*(3 + N)) + S[1, N]*((-540 + 3492*N + 5589*N^2 + 3666*N^3 - 484*N^4 - 8041*N^5 - 9551*N^6 + 116*N^7 + 5326*N^8 + 2639*N^9 + 380*N^10)/(18*(-1 + N)^2*N^3*(1 + N)^2*(2 + N)^2*(3 + N)) + ((-30 - 182*N - 348*N^2 - 195*N^3 - 33*N^4)*S[2, N])/(2*N*(1 + N)*(2 + N)*(3 + N))) + ((-30 + 10*N + 4*N^2 - 3*N^3 - N^4)*S[3, N])/(2*N*(1 + N)*(2 + N)*(3 + N)) + ((30 - 10*N - 4*N^2 + 3*N^3 + N^4)*S[2, 1, N])/(N*(1 + N)*(2 + N)*(3 + N)))) + CA^2*((-870912 + 476928*N + 5389632*N^2 - 1064736*N^3 - 20488992*N^4 - 11961968*N^5 + 12223476*N^6 + 15101398*N^7 - 10457122*N^8 - 26302661*N^9 - 5430715*N^10 + 15762002*N^11 + 8875142*N^12 - 3953404*N^13 - 4455392*N^14 - 535672*N^15 + 571468*N^16 + 223137*N^17 + 24535*N^18)/(162*(-2 + N)*(-1 + N)^4*N^4*(1 + N)^4*(2 + N)^4*(3 + N)) + 28*S[-4, N] + 4*S[-2, N]^2 - (4*(84 + 62*N + 73*N^2 + 22*N^3 + 11*N^4)*S[1, N]^3)/(9*(-1 + N)*N*(1 + N)*(2 + N)) + (14*S[1, N]^4)/3 + z3*((-72 - 24*N - 83*N^2 - 25*N^3)/(N*(2 + N)*(3 + N)) + 12*S[1, N]) + S[-3, N]*((4*(-22 - 21*N - 18*N^2 + N^3))/((-1 + N)*N*(1 + N)*(2 + N)) + 32*S[1, N]) + z2*(-(24 + 2*N + 13*N^2 + 22*N^3 + 11*N^4)^2/(18*(-1 + N)^2*N^2*(1 + N)^2*(2 + N)^2) + (4*(24 + 2*N + 13*N^2 + 22*N^3 + 11*N^4)*S[1, N])/(3*(-1 + N)*N*(1 + N)*(2 + N)) - 8*S[1, N]^2) + ((-4608 - 5952*N + 14368*N^2 + 31974*N^3 + 18857*N^4 - 5704*N^5 - 11238*N^6 - 4334*N^7 - 531*N^8)*S[2, N])/(6*(-1 + N)*N^2*(1 + N)^2*(2 + N)^2*(3 + N)) + 24*S[2, N]^2 + S[-2, N]*((2*(-96 - 424*N - 868*N^2 - 362*N^3 - 77*N^4 - 43*N^5 + 33*N^6 + 13*N^7))/((-2 + N)*(-1 + N)*N^2*(1 + N)^2*(2 + N)^2*(3 + N)) + (8*(-10 - 9*N - 6*N^2 + N^3)*S[1, N])/((-1 + N)*N*(1 + N)*(2 + N)) + 8*S[1, N]^2 + 16*S[2, N]) + S[1, N]^2*((3744 - 480*N - 16628*N^2 - 9164*N^3 + 4991*N^4 + 7048*N^5 + 350*N^6 - 2300*N^7 - 521*N^8)/(18*(-1 + N)^2*N^2*(1 + N)^2*(2 + N)^2) + 49*S[2, N]) + ((-5040 - 3357*N - 3388*N^2 - 4094*N^3 - 2828*N^4 - 589*N^5)*S[3, N])/(9*(-1 + N)*N*(1 + N)*(2 + N)*(3 + N)) + 19*S[4, N] - 24*S[-3, 1, N] - (8*(-6 - 5*N - 2*N^2 + N^3)*S[-2, 1, N])/((-1 + N)*N*(1 + N)*(2 + N)) - 8*S[-2, 2, N] + S[1, N]*((-21600 - 5328*N + 98520*N^2 + 78808*N^3 - 110260*N^4 - 191123*N^5 - 136214*N^6 - 5038*N^7 + 103426*N^8 + 67924*N^9 - 7090*N^10 - 19922*N^11 - 6846*N^12 - 777*N^13)/(9*(-1 + N)^3*N^3*(1 + N)^3*(2 + N)^3*(3 + N)) + ((-600 - 585*N - 604*N^2 - 374*N^3 - 196*N^4 - 41*N^5)*S[2, N])/((-1 + N)*N*(1 + N)*(2 + N)*(3 + N)) + (238*S[3, N])/3 - 4*S[2, 1, N]) + (2*(72 + 111*N + 58*N^2 - 4*N^3 + 38*N^4 + 13*N^5)*S[2, 1, N])/(3*(-1 + N)*N*(1 + N)*(2 + N)*(3 + N)) + 6*S[3, 1, N] - 16*S[-2, 1, 1, N] + 6*S[2, 1, 1, N]),
agg21 -> -(CA^2*xiR^4)/8 + nl^2*TF^2*(-1184/81 + (20*z2)/9 + (56*z3)/27) + CA^2*xiR^3*((-4 - 12*N - N^2)/(32*N^2) + z2/16 + ((-1 + 3*N)*S[1, N])/(8*N) + S[1, N]^2/16 + (3*S[2, N])/16) + CF*nl*TF*((207360 + 1009152*N + 1913472*N^2 + 1756800*N^3 + 685152*N^4 + 502080*N^5 + 280136*N^6 + 50168*N^7 + 204800*N^8 - 953086*N^9 - 2618887*N^10 - 2451337*N^11 - 922871*N^12 + 126835*N^13 + 273811*N^14 + 115213*N^15 + 22243*N^16 + 1711*N^17)/(36*(-2 + N)*(-1 + N)*N^5*(1 + N)^5*(2 + N)^4*(3 + N)) - (24*z2^2)/5 - (4*(-64 + 8*N - 46*N^2 - 89*N^3 + 3*N^4 + 57*N^5 + 19*N^6)*z3)/(3*(-1 + N)*N^2*(1 + N)^2*(2 + N)) - (128*S[-3, N])/((-1 + N)*N*(1 + N)*(2 + N)) + (4*(-24 - 52*N - 10*N^2 + 9*N^3 + 36*N^4 + 37*N^5 + 16*N^6 + 4*N^7)*S[1, N]^2)/((-1 + N)*N^3*(1 + N)^3*(2 + N)^2) - (8*(2 + N + N^2)^2*S[1, N]^3)/(3*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + S[-2, N]*((8*(96 + 176*N - 100*N^2 - 168*N^3 - 33*N^4 + 7*N^5 + 5*N^6 + N^7))/((-2 + N)*(-1 + N)*N^2*(1 + N)^2*(2 + N)^2*(3 + N)) - (64*S[1, N])/((-1 + N)*N*(1 + N)*(2 + N))) + z2*((48 + 104*N + 20*N^2 - 14*N^3 - 60*N^4 - 65*N^5 - 38*N^6 - 20*N^7 - 6*N^8 - N^9)/((-1 + N)*N^3*(1 + N)^3*(2 + N)^2) + (4*(2 + N + N^2)^2*S[1, N])/((-1 + N)*N^2*(1 + N)^2*(2 + N))) + (8*(-24 - 52*N - 10*N^2 + 9*N^3 + 36*N^4 + 37*N^5 + 16*N^6 + 4*N^7)*S[2, N])/((-1 + N)*N^3*(1 + N)^3*(2 + N)^2) + S[1, N]*((-4*(112 + 400*N + 488*N^2 + 208*N^3 + 327*N^4 + 379*N^5 + 236*N^6 + 175*N^7 + 101*N^8 + 32*N^9 + 6*N^10))/((-1 + N)*N^4*(1 + N)^4*(2 + N)^3) - (16*(2 + N + N^2)^2*S[2, N])/((-1 + N)*N^2*(1 + N)^2*(2 + N))) - (4*(52 + 76*N + 89*N^2 + 26*N^3 + 13*N^4)*S[3, N])/(3*(-1 + N)*N^2*(1 + N)^2*(2 + N))) + xiR^2*(CA*nl*TF*(-2/3 + z2/12) + CA^2*((-72576 - 82080*N + 205344*N^2 + 270144*N^3 - 502920*N^4 - 420762*N^5 + 947158*N^6 + 1131425*N^7 - 740252*N^8 - 1359784*N^9 + 131590*N^10 + 759206*N^11 + 141572*N^12 - 173636*N^13 - 65608*N^14 + 9325*N^15 + 7532*N^16 + 946*N^17)/(144*(-2 + N)^2*(-1 + N)^3*N^4*(1 + N)^3*(2 + N)^3*(3 + N)^2) + (3*z2^2)/80 + ((-36 + 21*N + N^2 - 4*N^3 - 2*N^4)*z3)/(24*(-2 + N)*N*(1 + N)*(3 + N)) + ((-4 + N - N^2)*S[-3, N])/(2*(-2 + N)*N*(1 + N)*(3 + N)) + z2*((12 - 12*N + 11*N^2 - 2*N^3 - 29*N^4 - 16*N^5)/(24*(-1 + N)*N^2*(1 + N)*(2 + N)) + (3*S[1, N])/8) + ((-8 - 14*N + 9*N^2 + 16*N^3 - 9*N^4 - 6*N^5)*S[1, N]^2)/(8*(-1 + N)*N^2*(1 + N)*(2 + N)) - (5*S[1, N]^3)/24 + S[-2, N]*((-24 - 88*N + 51*N^2 + 19*N^3 - 23*N^4 + N^5)/(4*(-2 + N)^2*(-1 + N)*N^2*(1 + N)^2*(3 + N)^2) + ((-4 + N - N^2)*S[1, N])/(4*(-2 + N)*N*(1 + N)*(3 + N))) + S[1, N]*((-288 - 336*N + 268*N^2 + 472*N^3 + 429*N^4 - 624*N^5 - 779*N^6 + 238*N^7 + 377*N^8 + 22*N^9 - 55*N^10 - 12*N^11)/(8*(-2 + N)*(-1 + N)^2*N^3*(1 + N)^2*(2 + N)^2*(3 + N)) - (5*S[2, N])/4) + ((-4 - 5*N + 6*N^2 + 8*N^3 - 5*N^4 - 3*N^5)*S[2, N])/(2*(-1 + N)*N^2*(1 + N)*(2 + N)) + ((-12 + 171*N + 137*N^2 - 56*N^3 - 28*N^4)*S[3, N])/(24*(-2 + N)*N*(1 + N)*(3 + N)))) + CA*nl*TF*((103680 + 165888*N - 190272*N^2 - 281920*N^3 - 833712*N^4 - 1548464*N^5 - 108620*N^6 + 2267620*N^7 - 1718422*N^8 - 6856273*N^9 - 1784857*N^10 + 4986920*N^11 + 3030520*N^12 - 1131058*N^13 - 1372538*N^14 - 186916*N^15 + 161014*N^16 + 64779*N^17 + 7159*N^18)/(54*(-2 + N)*(-1 + N)^4*N^4*(1 + N)^4*(2 + N)^4*(3 + N)) + (12*(8 + N)*z2^2)/(5*(2 + N)) + (64*S[-3, N])/((-1 + N)*N*(1 + N)*(2 + N)) + ((32 + 66*N + 49*N^2 - 34*N^3 - 17*N^4)*S[1, N]^3)/(9*(-1 + N)*N*(1 + N)*(2 + N)) - (4*S[1, N]^4)/9 + S[-2, N]*((-4*(96 + 176*N - 100*N^2 - 168*N^3 - 33*N^4 + 7*N^5 + 5*N^6 + N^7))/((-2 + N)*(-1 + N)*N^2*(1 + N)^2*(2 + N)^2*(3 + N)) + (32*S[1, N])/((-1 + N)*N*(1 + N)*(2 + N))) + z3*((-2*(13032 + 9948*N + 9470*N^2 + 4937*N^3 + 3375*N^4 + 2059*N^5 + 379*N^6))/(27*(-1 + N)*N*(1 + N)*(2 + N)^2*(3 + N)) + (8*(109 + 41*N)*S[1, N])/(9*(2 + N))) + ((-3348 - 2856*N + 5003*N^2 + 4501*N^3 + 9208*N^4 + 11481*N^5 + 1553*N^6 - 3139*N^7 - 1472*N^8 - 195*N^9)*S[2, N])/(9*(-1 + N)^2*N^2*(1 + N)^2*(2 + N)^2*(3 + N)) - (4*(17 + 7*N)*S[2, N]^2)/(3*(2 + N)) + z2*((192 + 156*N - 1172*N^2 - 935*N^3 + 695*N^4 + 814*N^5 - 346*N^6 - 563*N^7 - 137*N^8)/(9*(-1 + N)^2*N^2*(1 + N)^2*(2 + N)^2) + ((-24 - 62*N - 43*N^2 + 38*N^3 + 19*N^4)*S[1, N])/(3*(-1 + N)*N*(1 + N)*(2 + N)) + 2*S[1, N]^2 + 6*S[2, N]) + S[1, N]^2*((-972 - 684*N + 1897*N^2 + 970*N^3 + 2636*N^4 + 2677*N^5 - 352*N^6 - 803*N^7 - 185*N^8)/(27*(-1 + N)^2*N^2*(1 + N)^2*(2 + N)^2) - (2*(11 + 10*N)*S[2, N])/(3*(2 + N))) - (4*(-60 - 1382*N - 1729*N^2 + 128*N^3 + 1046*N^4 + 490*N^5 + 67*N^6)*S[3, N])/(9*(-1 + N)*N*(1 + N)*(2 + N)^2*(3 + N)) - (2*(29 + 18*N)*S[4, N])/(2 + N) + (8*(396 + 234*N + 133*N^2 + 40*N^3 + 30*N^4 + 26*N^5 + 5*N^6)*S[2, 1, N])/(9*(-1 + N)*N*(1 + N)*(2 + N)^2*(3 + N)) + S[1, N]*((-2*(-1944 - 5796*N + 1998*N^2 + 7181*N^3 - 49016*N^4 - 46438*N^5 + 21551*N^6 + 4735*N^7 - 43252*N^8 - 27706*N^9 + 3145*N^10 + 8114*N^11 + 2718*N^12 + 294*N^13))/(27*(-1 + N)^3*N^3*(1 + N)^3*(2 + N)^3*(3 + N)) + ((-168 + 1012*N + 1434*N^2 + 59*N^3 - 747*N^4 - 383*N^5 - 55*N^6)*S[2, N])/(3*(-1 + N)*N*(1 + N)*(2 + N)^2*(3 + N)) - (8*(23 + 25*N)*S[3, N])/(9*(2 + N)) - (16*S[2, 1, N])/(2 + N)) + (8*(-2 + N)*S[3, 1, N])/(2 + N) + (8*(7 + 2*N)*S[2, 1, 1, N])/(3*(2 + N))) + xiR*(CA*nl*TF*((-126 - 144*N - 50*N^2 - 53*N^3)/(27*N^3) - 4*z3 + z2*((4 - 3*N)/(6*N) - (2*S[1, N])/3) + ((-3 + 8*N)*S[1, N]^2)/(9*N) + S[1, N]^3/9 + (7*(-3 + 8*N)*S[2, N])/(9*N) + S[1, N]*((2*(-27 - 24*N + 25*N^2))/(27*N^2) + (7*S[2, N])/3) + (62*S[3, N])/9) + CA^2*((-544320 + 94608*N + 2246832*N^2 + 127800*N^3 - 3562764*N^4 - 195499*N^5 + 2408989*N^6 + 2408547*N^7 - 1445880*N^8 - 3152601*N^9 + 481053*N^10 + 1667114*N^11 + 70186*N^12 - 398487*N^13 - 69189*N^14 + 40455*N^15 + 11118*N^16 - 961*N^17 - 377*N^18)/(108*(-2 + N)^2*(-1 + N)^4*N^4*(1 + N)^3*(2 + N)^3*(3 + N)^2) + (9*(60 - 14*N + 3*N^2 + 12*N^3 + 3*N^4)*z2^2)/(20*N*(1 + N)*(2 + N)*(3 + N)) - (2*(-1 - 15*N - N^2 + N^3)*S[-3, N])/((-2 + N)*(-1 + N)*N*(1 + N)*(3 + N)) + ((-370 - 773*N + 34*N^2 + 101*N^3)*S[1, N]^3)/(72*(-1 + N)*(1 + N)*(2 + N)) + (7*S[1, N]^4)/6 + S[-2, N]*((-6 + 116*N + 36*N^2 - 7*N^3 + 13*N^4 + 7*N^5 + N^6)/((-2 + N)^2*(-1 + N)*N^2*(1 + N)^2*(3 + N)^2) + ((1 + 15*N + N^2 - N^3)*S[1, N])/((-2 + N)*(-1 + N)*N*(1 + N)*(3 + N))) + z3*((540 + 2592*N - 2307*N^2 - 3090*N^3 + 145*N^4 - 723*N^5 - 1002*N^6 + 6*N^7 + 273*N^8 + 99*N^9 + 11*N^10)/((-2 + N)*(-1 + N)*N^2*(1 + N)^2*(2 + N)^2*(3 + N)^2) - (3*(-30 + 34*N + 48*N^2 + 21*N^3 + 3*N^4)*S[1, N])/(2*N*(1 + N)*(2 + N)*(3 + N))) + z2*((120 - 226*N + 107*N^2 + 3*N^3 - 125*N^4 - 5*N^5 + 54*N^6)/(24*(-1 + N)^2*N^2*(1 + N)*(2 + N)) + ((26 + 181*N + 70*N^2 + 11*N^3)*S[1, N])/(24*(-1 + N)*(1 + N)*(2 + N)) - 2*S[1, N]^2) + ((1620 - 48816*N - 55251*N^2 - 46503*N^3 - 72000*N^4 + 43720*N^5 + 177838*N^6 + 73286*N^7 - 64472*N^8 - 61876*N^9 - 18263*N^10 - 1859*N^11)*S[2, N])/(72*(-1 + N)^2*N^3*(1 + N)^2*(2 + N)^2*(3 + N)^2) + ((-30 + 166*N + 290*N^2 + 153*N^3 + 25*N^4)*S[2, N]^2)/(4*N*(1 + N)*(2 + N)*(3 + N)) + S[1, N]^2*((1620 - 8316*N - 16335*N^2 - 10254*N^3 + 5092*N^4 + 17014*N^5 + 15950*N^6 - 1718*N^7 - 10384*N^8 - 4934*N^9 - 695*N^10)/(72*(-1 + N)^2*N^3*(1 + N)^2*(2 + N)^2*(3 + N)) + ((90 + 558*N + 1066*N^2 + 597*N^3 + 101*N^4)*S[2, N])/(8*N*(1 + N)*(2 + N)*(3 + N))) + ((-12960 + 43416*N + 84276*N^2 + 51540*N^3 + 63754*N^4 + 92367*N^5 + 49539*N^6 - 5760*N^7 - 14922*N^8 - 5091*N^9 - 559*N^10)*S[3, N])/(36*(-2 + N)*(-1 + N)*N^2*(1 + N)^2*(2 + N)^2*(3 + N)^2) + ((210 - 106*N - 94*N^2 - 15*N^3 + N^4)*S[4, N])/(8*N*(1 + N)*(2 + N)*(3 + N)) + ((1224 + 994*N - 110*N^2 - 161*N^3 + 69*N^4 + 154*N^5 + 102*N^6 + 29*N^7 + 3*N^8)*S[2, 1, N])/(2*(-1 + N)*N*(1 + N)^2*(2 + N)^2*(3 + N)^2) + S[1, N]*((58320 - 241056*N - 798336*N^2 + 287604*N^3 + 1410291*N^4 - 94815*N^5 - 1214272*N^6 + 672533*N^7 + 1291890*N^8 - 557054*N^9 - 966464*N^10 + 6582*N^11 + 294991*N^12 + 72661*N^13 - 23280*N^14 - 11671*N^15 - 1300*N^16)/(108*(-2 + N)*(-1 + N)^3*N^4*(1 + N)^3*(2 + N)^3*(3 + N)^2) + ((1080 - 8568*N - 21846*N^2 - 46458*N^3 - 64085*N^4 - 44203*N^5 - 14648*N^6 - 1840*N^7 + 91*N^8 + 29*N^9)*S[2, N])/(24*(-1 + N)*N^2*(1 + N)^2*(2 + N)^2*(3 + N)^2) + ((270 + 552*N + 1141*N^2 + 669*N^3 + 116*N^4)*S[3, N])/(6*N*(1 + N)*(2 + N)*(3 + N)) + ((-30 + 4*N - 7*N^2 - 9*N^3 - 2*N^4)*S[2, 1, N])/(N*(1 + N)*(2 + N)*(3 + N))) + ((-120 + 46*N + 27*N^2 - 6*N^3 - 3*N^4)*S[3, 1, N])/(2*N*(1 + N)*(2 + N)*(3 + N)) + ((30 + 8*N + 29*N^2 + 21*N^3 + 4*N^4)*S[2, 1, 1, N])/(2*N*(1 + N)*(2 + N)*(3 + N)))) + CA^2*((44789760 - 19408896*N - 318380544*N^2 + 29251584*N^3 + 761041152*N^4 + 16556928*N^5 - 1830398016*N^6 - 1428144224*N^7 - 687107760*N^8 + 669674480*N^9 + 2967438446*N^10 + 478650438*N^11 - 4151353097*N^12 - 2505722606*N^13 + 2200366326*N^14 + 2389374224*N^15 - 208517821*N^16 - 978466140*N^17 - 244069214*N^18 + 154633846*N^19 + 87092589*N^20 + 2768090*N^21 - 7720102*N^22 - 2068332*N^23 - 171287*N^24)/(648*(-2 + N)^2*(-1 + N)^5*N^5*(1 + N)^5*(2 + N)^5*(3 + N)^2) - 54*S[-5, N] + S[-4, N]*((-14*(-14 - 13*N - 10*N^2 + N^3))/((-1 + N)*N*(1 + N)*(2 + N)) - 56*S[1, N]) + S[-2, N]^2*((-2*(-10 - 9*N - 6*N^2 + N^3))/((-1 + N)*N*(1 + N)*(2 + N)) - 4*S[1, N]) + z2^2*((3*(72 + 24*N + 83*N^2 + 25*N^3))/(10*N*(2 + N)*(3 + N)) - (18*S[1, N])/5) + ((90 + 68*N + 79*N^2 + 22*N^3 + 11*N^4)*S[1, N]^4)/(9*(-1 + N)*N*(1 + N)*(2 + N)) - S[1, N]^5 + S[-3, N]*((-4*(24 + 268*N + 678*N^2 - 289*N^3 - 252*N^4 - 68*N^5 - 104*N^6 + 17*N^7 + 14*N^8))/((-2 + N)*(-1 + N)^2*N^2*(1 + N)^2*(2 + N)^2*(3 + N)) - 16*S[-2, N] - (16*(-10 - 9*N - 6*N^2 + N^3)*S[1, N])/((-1 + N)*N*(1 + N)*(2 + N)) - 16*S[1, N]^2 - 20*S[2, N]) + S[1, N]^3*((-2784 + 512*N + 12532*N^2 + 6716*N^3 - 2571*N^4 - 4088*N^5 - 518*N^6 + 1180*N^7 + 253*N^8)/(36*(-1 + N)^2*N^2*(1 + N)^2*(2 + N)^2) - (115*S[2, N])/6) + z3*((-399168 + 259632*N + 669168*N^2 - 137220*N^3 - 284390*N^4 + 13301*N^5 - 113214*N^6 - 238659*N^7 - 57642*N^8 + 51231*N^9 + 26270*N^10 + 3331*N^11)/(54*(-2 + N)*(-1 + N)^2*N^2*(1 + N)^2*(2 + N)^2*(3 + N)^2) - 12*S[-2, N] + ((-2664 + 1563*N + 256*N^2 - 5290*N^3 - 3808*N^4 - 713*N^5)*S[1, N])/(9*(-1 + N)*N*(1 + N)*(2 + N)*(3 + N)) + (83*S[1, N]^2)/3 - 9*S[2, N]) + ((1692 + 1329*N + 1408*N^2 + 1238*N^3 + 680*N^4 + 133*N^5)*S[2, N]^2)/(6*(-1 + N)*N*(1 + N)*(2 + N)*(3 + N)) + ((35424 + 19008*N - 171450*N^2 - 122645*N^3 + 197745*N^4 + 258447*N^5 - 3191*N^6 - 120535*N^7 - 37301*N^8 + 12349*N^9 + 7285*N^10 + 896*N^11)*S[3, N])/(9*(-2 + N)*(-1 + N)^2*N^2*(1 + N)^2*(2 + N)^2*(3 + N)^2) + ((3504 + 2567*N + 2254*N^2 + 2392*N^3 + 1690*N^4 + 361*N^5)*S[4, N])/(4*(-1 + N)*N*(1 + N)*(2 + N)*(3 + N)) - 46*S[5, N] + 28*S[-4, 1, N] + (12*(-6 - 5*N - 2*N^2 + N^3)*S[-3, 1, N])/((-1 + N)*N*(1 + N)*(2 + N)) + z2*((-3456 + 2208*N + 20808*N^2 + 2684*N^3 - 4602*N^4 + 23259*N^5 + 30280*N^6 - 3075*N^7 - 19026*N^8 - 2123*N^9 + 9132*N^10 + 5271*N^11 + 848*N^12)/(36*(-1 + N)^3*N^3*(1 + N)^3*(2 + N)^3) + 2*S[-3, N] + ((-48 - 26*N - 37*N^2 - 22*N^3 - 11*N^4)*S[1, N]^2)/(2*(-1 + N)*N*(1 + N)*(2 + N)) + 4*S[1, N]^3 + S[-2, N]*((-8*(1 + N + N^2))/((-1 + N)*N*(1 + N)*(2 + N)) + 4*S[1, N]) + ((-64 + 2*N - 31*N^2 - 66*N^3 - 33*N^4)*S[2, N])/(2*(-1 + N)*N*(1 + N)*(2 + N)) + S[1, N]*((960 - 144*N - 4340*N^2 - 2516*N^3 + 2561*N^4 + 3184*N^5 - 70*N^6 - 1100*N^7 - 263*N^8)/(12*(-1 + N)^2*N^2*(1 + N)^2*(2 + N)^2) + 16*S[2, N]) + 2*S[3, N] - 4*S[-2, 1, N]) + (8*(12 + 12*N - 35*N^2 - 40*N^3 - 18*N^4 - 4*N^5 + N^6)*S[-2, 1, N])/((-1 + N)^2*N^2*(1 + N)^2*(2 + N)^2) + (4*(-6 - 5*N - 2*N^2 + N^3)*S[-2, 2, N])/((-1 + N)*N*(1 + N)*(2 + N)) + 12*S[-2, 3, N] - 20*S[2, -3, N] + S[-2, N]*((-2*(-4608 - 12960*N - 2304*N^2 + 23664*N^3 + 38328*N^4 + 9242*N^5 - 15834*N^6 - 7795*N^7 - 23*N^8 - 172*N^9 - 32*N^10 + 117*N^11 + 25*N^12))/((-2 + N)^2*(-1 + N)^2*N^3*(1 + N)^3*(2 + N)^3*(3 + N)^2) - (4*(-10 - 9*N - 6*N^2 + N^3)*S[1, N]^2)/((-1 + N)*N*(1 + N)*(2 + N)) - (8*S[1, N]^3)/3 + S[1, N]*((-2*(-192 + 88*N + 1380*N^2 + 362*N^3 - 153*N^4 - 170*N^5 - 188*N^6 + 8*N^7 + 17*N^8))/((-2 + N)*(-1 + N)^2*N^2*(1 + N)^2*(2 + N)^2*(3 + N)) - 16*S[2, N]) - (8*(-10 - 9*N - 6*N^2 + N^3)*S[2, N])/((-1 + N)*N*(1 + N)*(2 + N)) - (64*S[3, N])/3 - 8*S[2, 1, N]) - (2*(2592 - 8100*N - 22635*N^2 - 12102*N^3 - 1826*N^4 - 1709*N^5 - 775*N^6 + 1360*N^7 + 1292*N^8 + 391*N^9 + 40*N^10)*S[2, 1, N])/(9*(-1 + N)^2*N^2*(1 + N)^2*(2 + N)^2*(3 + N)^2) + S[1, N]^2*((163296 + 47952*N - 687528*N^2 - 374352*N^3 + 1335568*N^4 + 1592601*N^5 + 658734*N^6 - 53068*N^7 - 419730*N^8 - 258930*N^9 + 34682*N^10 + 77868*N^11 + 26082*N^12 + 3001*N^13)/(108*(-1 + N)^3*N^3*(1 + N)^3*(2 + N)^3*(3 + N)) + ((4032 + 4425*N + 4558*N^2 + 2204*N^3 + 986*N^4 + 211*N^5)*S[2, N])/(12*(-1 + N)*N*(1 + N)*(2 + N)*(3 + N)) - 59*S[3, N] + 2*S[2, 1, N]) + S[2, N]*((220320 + 47088*N - 1177272*N^2 - 1244976*N^3 + 616232*N^4 + 1996529*N^5 + 1945999*N^6 + 458058*N^7 - 1268974*N^8 - 1244948*N^9 - 191472*N^10 + 265142*N^11 + 160822*N^12 + 36451*N^13 + 3081*N^14)/(36*(-1 + N)^3*N^3*(1 + N)^3*(2 + N)^3*(3 + N)^2) - (178*S[3, N])/3 + 8*S[-2, 1, N] + 4*S[2, 1, N]) + 16*S[2, 3, N] + ((-12 - 92*N - 33*N^2 + 61*N^3 - 11*N^4 - 9*N^5)*S[3, 1, N])/((-1 + N)*N*(1 + N)*(2 + N)*(3 + N)) - 13*S[4, 1, N] + 24*S[-3, 1, 1, N] + (8*(-6 - 5*N - 2*N^2 + N^3)*S[-2, 1, 1, N])/((-1 + N)*N*(1 + N)*(2 + N)) + 8*S[-2, 2, 1, N] + 8*S[2, 1, -2, N] + S[1, N]*((855360 + 461376*N - 4069872*N^2 - 1797408*N^3 + 8931012*N^4 + 2977232*N^5 - 14308283*N^6 - 8997563*N^7 + 2836323*N^8 - 2762167*N^9 - 4397272*N^10 + 4379456*N^11 + 5643644*N^12 + 261074*N^13 - 1801977*N^14 - 730907*N^15 + 62581*N^16 + 110213*N^17 + 27684*N^18 + 2310*N^19)/(27*(-2 + N)*(-1 + N)^4*N^4*(1 + N)^4*(2 + N)^4*(3 + N)^2) + ((-38016 - 31536*N + 156396*N^2 + 207482*N^3 + 17403*N^4 - 123940*N^5 - 72099*N^6 + 16138*N^7 + 25621*N^8 + 7696*N^9 + 743*N^10)*S[2, N])/(12*(-1 + N)^2*N^2*(1 + N)^2*(2 + N)^2*(3 + N)^2) - 42*S[2, N]^2 + ((7020 + 7167*N + 6889*N^2 + 3857*N^3 + 2219*N^4 + 496*N^5)*S[3, N])/(9*(-1 + N)*N*(1 + N)*(2 + N)*(3 + N)) - (207*S[4, N])/2 + (2*(-12 + 21*N + 7*N^2)*S[2, 1, N])/(N*(2 + N)*(3 + N)) - 2*S[2, 1, 1, N]) + ((-252 - 33*N + 55*N^2 - 181*N^3 - 139*N^4 - 26*N^5)*S[2, 1, 1, N])/(3*(-1 + N)*N*(1 + N)*(2 + N)*(3 + N)) - 18*S[2, 2, 1, N] - 6*S[3, 1, 1, N] + 16*S[-2, 1, 1, 1, N] - 3*S[2, 1, 1, 1, N]),
bgg10 -> (2*CA*(2 - N + N^2))/(N*(1 + N)*(2 + N)) - (CA*xiR)/(-1 + N),
bgg11 -> CA*xiR*((1 + N - N^2)/(2*(-1 + N)^2*N) + S[1, N]/(2*(-1 + N))) + CA*((-4 - 8*N + 7*N^2 - N^3 - 3*N^4 + N^5)/(N^2*(1 + N)^2*(2 + N)^2) + ((-2 + N - N^2)*S[1, N])/(N*(1 + N)*(2 + N))),
bgg12 -> CA*xiR*((1 - 4*N + 2*N^2)/(4*(-1 + N)^3*N^2) + z2/(8*(-1 + N)) + ((-1 - N + N^2)*S[1, N])/(4*(-1 + N)^2*N) - S[1, N]^2/(8*(-1 + N)) - (3*S[2, N])/(8*(-1 + N))) + CA*((8 + 28*N + 30*N^2 - 35*N^3 - 14*N^4 + 20*N^5 - 5*N^7)/(2*N^3*(1 + N)^3*(2 + N)^3) + ((-2 + N - N^2)*z2)/(4*N*(1 + N)*(2 + N)) + ((4 + 8*N - 7*N^2 + N^3 + 3*N^4 - N^5)*S[1, N])/(2*N^2*(1 + N)^2*(2 + N)^2) + ((2 - N + N^2)*S[1, N]^2)/(4*N*(1 + N)*(2 + N)) + (3*(2 - N + N^2)*S[2, N])/(4*N*(1 + N)*(2 + N))),
bgg20 -> (CA^2*xiR^3)/(4*(-1 + N)) + CA^2*xiR^2*((-144 + 120*N + 428*N^2 - 238*N^3 - 140*N^4 - 59*N^5 + 81*N^6 + 9*N^7 - 9*N^8)/(8*(-2 + N)*(-1 + N)^2*N^3*(1 + N)*(2 + N)*(3 + N)) + ((-2 - 3*N + N^2)*S[-2, N])/(2*(-2 + N)*N*(1 + N)*(3 + N)) + ((-4 - N - 2*N^2)*S[1, N])/(4*(-1 + N)*N^2)) + CF*nl*TF*((-32*(-4 - 12*N + 9*N^2 + 11*N^3 + 8*N^4 + 4*N^5))/((-1 + N)*N^2*(1 + N)^3*(2 + N)^2) + (64*(2 + N + N^2)*S[1, N])/((-1 + N)*N*(1 + N)^2*(2 + N))) + CA*nl*TF*((-4*(-72 - 212*N - 14*N^2 - 171*N^3 - 118*N^4 + 41*N^5 + 6*N^6))/(9*(-1 + N)*N^2*(1 + N)^2*(2 + N)^2) + (96*z3)/((1 + N)*(2 + N)) + (8*(6 - 13*N + N^2)*S[2, N])/(3*(-1 + N)*N*(2 + N)) + S[1, N]*((-4*(-12 + 30*N - 36*N^2 - 13*N^3 + 4*N^4 + 3*N^5))/(3*(-1 + N)^2*N^2*(1 + N)*(2 + N)) + (16*S[2, N])/((1 + N)*(2 + N))) + (16*S[3, N])/((1 + N)*(2 + N)) - (32*S[2, 1, N])/((1 + N)*(2 + N))) + CA^2*((5184 - 10152*N - 42132*N^2 + 47798*N^3 + 18305*N^4 - 45601*N^5 - 11631*N^6 + 22584*N^7 + 5586*N^8 - 5777*N^9 - 443*N^10 + 652*N^11 + 75*N^12)/(9*(-2 + N)*(-1 + N)^2*N^3*(1 + N)^3*(2 + N)^3*(3 + N)) - (6*(-6 + 20*N + 5*N^2 + N^3)*z3)/(N*(1 + N)*(2 + N)*(3 + N)) + (4*(2 - N + N^2)*S[-3, N])/(N*(1 + N)*(2 + N)) - (12*(2 - N + N^2)*S[1, N]^2)/(N*(1 + N)*(2 + N)) + S[-2, N]*((2*(48 + 54*N + 73*N^2 - 17*N^3 + 15*N^4 + 3*N^5))/((-2 + N)*N^2*(1 + N)^2*(2 + N)*(3 + N)) + (8*(2 - N + N^2)*S[1, N])/(N*(1 + N)*(2 + N))) + ((54 + 81*N - 246*N^2 + 340*N^3 - 37*N^5)*S[2, N])/(3*(-1 + N)*N^2*(1 + N)*(2 + N)*(3 + N)) + S[1, N]*((108 - 1080*N + 843*N^2 + 2577*N^3 - 2430*N^4 - 1609*N^5 + 367*N^6 - 173*N^7 + 152*N^8 + 93*N^9)/(3*(-1 + N)^2*N^3*(1 + N)^2*(2 + N)^2*(3 + N)) + ((18 - 22*N - N^2 + N^3)*S[2, N])/(N*(1 + N)*(2 + N)*(3 + N))) + ((42 - 26*N + 7*N^2 + 5*N^3)*S[3, N])/(N*(1 + N)*(2 + N)*(3 + N)) - (8*(2 - N + N^2)*S[-2, 1, N])/(N*(1 + N)*(2 + N)) - (2*(18 - 22*N - N^2 + N^3)*S[2, 1, N])/(N*(1 + N)*(2 + N)*(3 + N))) + xiR*(CA*nl*TF*((-4*(-3 - 10*N + 4*N^2))/(9*(-1 + N)^2*N) + (4*S[1, N])/(3*(-1 + N))) + CA^2*((-1296 + 6912*N + 18828*N^2 - 9096*N^3 - 2980*N^4 + 29881*N^5 - 1926*N^6 - 5715*N^7 + 2532*N^8 - 393*N^9 - 470*N^10 + 11*N^11)/(36*(-2 + N)*(-1 + N)^3*N^3*(1 + N)^2*(2 + N)^2*(3 + N)) + (3*(-60 + 14*N + 15*N^2 + 3*N^3)*z3)/(N*(1 + N)*(2 + N)*(3 + N)) - (2*S[-3, N])/N + (3*(3 + 8*N)*S[1, N]^2)/(4*(-1 + N)*N) + S[-2, N]*((24 - 9*N - 38*N^2 - 3*N^3 + 8*N^4 + 2*N^5)/((-2 + N)*(-1 + N)*N^2*(1 + N)*(3 + N)) - (4*S[1, N])/N) + ((-144 + 366*N + 201*N^2 + 101*N^3 + 16*N^4)*S[2, N])/(4*(-1 + N)*N^2*(2 + N)*(3 + N)) + S[1, N]*((-108 + 162*N - 24*N^2 + 123*N^3 + 478*N^4 - 220*N^5 - 226*N^6 - 41*N^7)/(3*(-1 + N)^2*N^3*(1 + N)*(2 + N)*(3 + N)) + ((-72 - 8*N + 3*N^2 + N^3)*S[2, N])/(2*N*(1 + N)*(2 + N)*(3 + N))) + ((-96 - 52*N - 21*N^2 - 3*N^3)*S[3, N])/(2*N*(1 + N)*(2 + N)*(3 + N)) + (4*S[-2, 1, N])/N + ((72 + 8*N - 3*N^2 - N^3)*S[2, 1, N])/(N*(1 + N)*(2 + N)*(3 + N)))),
bgg21 -> CA^2*xiR^3*((-1 + N - N^2)/(8*(-1 + N)^2*N) - S[1, N]/(8*(-1 + N))) + CF*nl*TF*((-16*(-48 - 208*N - 448*N^2 + 100*N^3 - 193*N^4 - 592*N^5 - 315*N^6 - 105*N^7 - 13*N^8 + 23*N^9 + 7*N^10))/((-2 + N)*(-1 + N)*N^3*(1 + N)^4*(2 + N)^3*(3 + N)) + (16*(2 + N + N^2)*z2)/((-1 + N)*N*(1 + N)^2*(2 + N)) + (256*S[-2, N])/((-2 + N)*(-1 + N)*(1 + N)*(2 + N)*(3 + N)) + (32*(-4 - 12*N + 9*N^2 + 11*N^3 + 8*N^4 + 4*N^5)*S[1, N])/((-1 + N)*N^2*(1 + N)^3*(2 + N)^2) - (32*(2 + N + N^2)*S[1, N]^2)/((-1 + N)*N*(1 + N)^2*(2 + N)) - (64*(2 + N + N^2)*S[2, N])/((-1 + N)*N*(1 + N)^2*(2 + N))) + CA^2*xiR^2*((8064 - 5568*N - 18784*N^2 + 29552*N^3 + 40632*N^4 - 43220*N^5 - 11626*N^6 + 18209*N^7 - 4979*N^8 - 2965*N^9 + 1747*N^10 + 615*N^11 - 61*N^12 - 79*N^13 - 17*N^14)/(32*(-2 + N)^2*(-1 + N)^3*N^4*(1 + N)^2*(2 + N)^2*(3 + N)^2) + ((2 + N)*z2)/(8*N^2) - (3*(-2 - 3*N + N^2)*z3)/(4*(-2 + N)*N*(1 + N)*(3 + N)) + ((2 + 3*N - N^2)*S[-3, N])/((-2 + N)*N*(1 + N)*(3 + N)) + ((144 - 84*N - 452*N^2 + N^3 + 158*N^4 + 96*N^5 - 46*N^6 - 13*N^7 + 4*N^8)*S[1, N])/(8*(-2 + N)*(-1 + N)^2*N^3*(1 + N)*(2 + N)*(3 + N)) + ((8 + 5*N + 6*N^2)*S[1, N]^2)/(16*(-1 + N)*N^2) + S[-2, N]*((12 + 38*N + 38*N^2 - 25*N^3 - 5*N^4 + 7*N^5 - N^6)/(2*(-2 + N)^2*(-1 + N)*N^2*(1 + N)^2*(3 + N)^2) + ((2 + 3*N - N^2)*S[1, N])/(2*(-2 + N)*N*(1 + N)*(3 + N))) + ((16 + 7*N + 8*N^2)*S[2, N])/(16*(-1 + N)*N^2) + ((2 + 3*N - N^2)*S[3, N])/(4*(-2 + N)*N*(1 + N)*(3 + N))) + CA*nl*TF*((2*(-6048 - 15984*N - 20832*N^2 - 6808*N^3 - 60658*N^4 - 33655*N^5 + 42633*N^6 + 21813*N^7 - 10686*N^8 - 5951*N^9 - 233*N^10 + 409*N^11 + 96*N^12))/(27*(-2 + N)*(-1 + N)^2*N^3*(1 + N)^3*(2 + N)^3*(3 + N)) - ((-2 + N)*(6 - 5*N + 5*N^2)*z2)/(3*(-1 + N)*N*(1 + N)*(2 + N)) - (144*z2^2)/(5*(1 + N)*(2 + N)) - (128*S[-2, N])/((-2 + N)*(-1 + N)*(1 + N)*(2 + N)*(3 + N)) + z3*((8*(-36 + 264*N + 235*N^2 - 90*N^3 - 80*N^4 - 6*N^5 + N^6))/((-1 + N)*N*(1 + N)^2*(2 + N)^2*(3 + N)) - (48*S[1, N])/((1 + N)*(2 + N))) + ((-1080 + 5688*N - 1938*N^2 - 9232*N^3 - 355*N^4 + 2127*N^5 + 445*N^6 + 25*N^7)*S[2, N])/(9*(-1 + N)^2*N^2*(1 + N)*(2 + N)^2*(3 + N)) + (8*S[2, N]^2)/((1 + N)*(2 + N)) + S[1, N]^2*((-36 + 82*N - 88*N^2 - 59*N^3 + 24*N^4 + 5*N^5)/(3*(-1 + N)^2*N^2*(1 + N)*(2 + N)) - (12*S[2, N])/((1 + N)*(2 + N))) - (16*(54 - 36*N - 200*N^2 - 180*N^3 - 65*N^4 - 6*N^5 + N^6)*S[3, N])/(3*(-1 + N)*N*(1 + N)^2*(2 + N)^2*(3 + N)) - (28*S[4, N])/((1 + N)*(2 + N)) + (32*(6 - 20*N - 29*N^2 - 6*N^3 + N^4)*S[2, 1, N])/((-1 + N)*N*(1 + N)^2*(2 + N)^2*(3 + N)) + S[1, N]*((2*(216 + 1368*N - 2262*N^2 - 2392*N^3 + 1533*N^4 + 2695*N^5 - 1837*N^6 - 1574*N^7 + 323*N^8 + 191*N^9 + 11*N^10))/(9*(-1 + N)^3*N^3*(1 + N)^2*(2 + N)^2*(3 + N)) - (4*(108 - 216*N - 461*N^2 - 234*N^3 - 56*N^4 - 6*N^5 + N^6)*S[2, N])/(3*(-1 + N)*N*(1 + N)^2*(2 + N)^2*(3 + N)) - (48*S[3, N])/((1 + N)*(2 + N)) + (32*S[2, 1, N])/((1 + N)*(2 + N))) + (64*S[3, 1, N])/((1 + N)*(2 + N)) - (16*S[2, 1, 1, N])/((1 + N)*(2 + N))) + CA^2*((-870912 + 1031616*N + 7011360*N^2 + 2633760*N^3 - 22518432*N^4 + 8414044*N^5 + 17717986*N^6 - 15329356*N^7 - 14073029*N^8 + 8764643*N^9 + 10172986*N^10 - 1817070*N^11 - 3832060*N^12 - 186284*N^13 + 571220*N^14 + 108682*N^15 - 25135*N^16 - 11971*N^17 - 1536*N^18)/(108*(-2 + N)^2*(-1 + N)^3*N^4*(1 + N)^4*(2 + N)^4*(3 + N)^2) + (9*(-6 + 20*N + 5*N^2 + N^3)*z2^2)/(5*N*(1 + N)*(2 + N)*(3 + N)) - (14*(2 - N + N^2)*S[-4, N])/(N*(1 + N)*(2 + N)) - (2*(2 - N + N^2)*S[-2, N]^2)/(N*(1 + N)*(2 + N)) + (14*(2 - N + N^2)*S[1, N]^3)/(3*N*(1 + N)*(2 + N)) + S[-3, N]*((2*(-144 - 200*N - 440*N^2 - 126*N^3 - 19*N^4 - 43*N^5 - 5*N^6 + N^7))/((-2 + N)*N^2*(1 + N)^2*(2 + N)^2*(3 + N)) - (16*(2 - N + N^2)*S[1, N])/(N*(1 + N)*(2 + N))) + z2*((96 - 456*N - 140*N^2 - 6*N^3 - 59*N^4 + 36*N^5 + 61*N^6)/(12*(-1 + N)*N^2*(1 + N)^2*(2 + N)^2) - (4*(2 - N + N^2)*S[1, N])/(N*(1 + N)*(2 + N))) + z3*((1080 - 648*N + 6510*N^2 + 4950*N^3 - 4735*N^4 - 3100*N^5 + 176*N^6 + 302*N^7 + 65*N^8 + 8*N^9)/((-2 + N)*(-1 + N)*N^2*(1 + N)^2*(2 + N)^2*(3 + N)^2) - (3*(18 - 22*N - N^2 + N^3)*S[1, N])/(N*(1 + N)*(2 + N)*(3 + N))) + ((-972 + 35964*N - 55323*N^2 - 103428*N^3 + 92793*N^4 + 124193*N^5 + 5890*N^6 - 14470*N^7 - 9095*N^8 - 5395*N^9 - 1037*N^10)*S[2, N])/(36*(-1 + N)^2*N^3*(1 + N)^2*(2 + N)^2*(3 + N)^2) - (3*(2 + 6*N + 3*N^2 + N^3)*S[2, N]^2)/(2*N*(1 + N)*(2 + N)*(3 + N)) + S[-2, N]*((-2304 - 4176*N + 3192*N^2 + 3624*N^3 + 3918*N^4 - 1399*N^5 - 1822*N^6 + 145*N^7 - 326*N^8 - 117*N^9 + 30*N^10 + 3*N^11)/((-2 + N)^2*(-1 + N)*N^3*(1 + N)^3*(2 + N)^2*(3 + N)^2) + (2*(68 - 280*N - 135*N^2 + N^3 - 23*N^4 - N^5 + 2*N^6)*S[1, N])/((-2 + N)*N*(1 + N)^2*(2 + N)^2*(3 + N)) - (4*(2 - N + N^2)*S[1, N]^2)/(N*(1 + N)*(2 + N)) - (8*(2 - N + N^2)*S[2, N])/(N*(1 + N)*(2 + N))) + S[1, N]^2*((-324 + 2952*N - 1233*N^2 - 8011*N^3 + 6718*N^4 + 4599*N^5 - 1189*N^6 + 503*N^7 - 324*N^8 - 235*N^9)/(12*(-1 + N)^2*N^3*(1 + N)^2*(2 + N)^2*(3 + N)) + ((-30 + 62*N + 11*N^2 + N^3)*S[2, N])/(4*N*(1 + N)*(2 + N)*(3 + N))) + ((2592 - 4752*N + 4500*N^2 + 16366*N^3 + 15122*N^4 + 739*N^5 - 5464*N^6 - 1700*N^7 + 170*N^8 + 75*N^9)*S[3, N])/(6*(-2 + N)*(-1 + N)*N^2*(1 + N)^2*(2 + N)^2*(3 + N)^2) + ((-438 + 206*N - 97*N^2 - 59*N^3)*S[4, N])/(4*N*(1 + N)*(2 + N)*(3 + N)) + (12*(2 - N + N^2)*S[-3, 1, N])/(N*(1 + N)*(2 + N)) - (4*(-8 - 20*N + 2*N^2 + 5*N^3 + N^5)*S[-2, 1, N])/(N^2*(1 + N)^2*(2 + N)^2) + (4*(2 - N + N^2)*S[-2, 2, N])/(N*(1 + N)*(2 + N)) + ((-756 + 640*N + 2102*N^2 + 987*N^3 + 104*N^4 - 2*N^5 - 2*N^6 - N^7)*S[2, 1, N])/((-1 + N)*N*(1 + N)^2*(2 + N)^2*(3 + N)^2) + S[1, N]*((-11664 + 86832*N - 39312*N^2 - 271764*N^3 + 262941*N^4 + 135406*N^5 - 330420*N^6 + 97027*N^7 + 109420*N^8 - 98136*N^9 + 3465*N^10 + 19307*N^11 - 3135*N^12 - 1504*N^13 + 65*N^14)/(18*(-2 + N)*(-1 + N)^3*N^4*(1 + N)^2*(2 + N)^3*(3 + N)^2) + ((-324 - 2268*N - 3963*N^2 - 3972*N^3 - 4442*N^4 - 1308*N^5 + 1417*N^6 + 900*N^7 + 136*N^8)*S[2, N])/(6*(-1 + N)*N^2*(1 + N)^2*(2 + N)^2*(3 + N)^2) + ((-66 + 68*N - N^2 - 5*N^3)*S[3, N])/(N*(1 + N)*(2 + N)*(3 + N)) - (2*(-6 + 20*N + 5*N^2 + N^3)*S[2, 1, N])/(N*(1 + N)*(2 + N)*(3 + N))) + (2*(30 - 43*N - 4*N^2 + N^3)*S[3, 1, N])/(N*(1 + N)*(2 + N)*(3 + N)) + (8*(2 - N + N^2)*S[-2, 1, 1, N])/(N*(1 + N)*(2 + N)) + ((18 + 16*N + 13*N^2 + 5*N^3)*S[2, 1, 1, N])/(N*(1 + N)*(2 + N)*(3 + N))) + xiR*(CA*nl*TF*((-2*(-27 + 93*N + 22*N^2 - 44*N^3 + 19*N^4))/(27*(-1 + N)^3*N^2) + (2*z2)/(3*(-1 + N)) + (2*(-3 - 10*N + 4*N^2)*S[1, N])/(9*(-1 + N)^2*N) - S[1, N]^2/(3*(-1 + N)) - (7*S[2, N])/(3*(-1 + N))) + CA^2*((217728 - 1472256*N - 2811456*N^2 + 6996672*N^3 + 14626872*N^4 - 3591360*N^5 - 10245920*N^6 + 7099436*N^7 + 2587711*N^8 - 4381585*N^9 + 1099708*N^10 + 1898000*N^11 - 298606*N^12 - 487514*N^13 - 96196*N^14 + 31660*N^15 + 21215*N^16 + 3331*N^17)/(432*(-2 + N)^2*(-1 + N)^4*N^4*(1 + N)^3*(2 + N)^3*(3 + N)^2) - (9*(-60 + 14*N + 15*N^2 + 3*N^3)*z2^2)/(10*N*(1 + N)*(2 + N)*(3 + N)) + (7*S[-4, N])/N + S[-2, N]^2/N - (7*(3 + 8*N)*S[1, N]^3)/(24*(-1 + N)*N) + S[-3, N]*((-36 + 22*N + 67*N^2 + 6*N^3 - 15*N^4 - 4*N^5)/((-2 + N)*(-1 + N)*N^2*(1 + N)*(3 + N)) + (8*S[1, N])/N) + z2*((-12 - 6*N + 106*N^2 - 91*N^3 - 154*N^4 - 59*N^5)/(24*(-1 + N)^2*N^2*(1 + N)*(2 + N)) + ((3 + 8*N)*S[1, N])/(4*(-1 + N)*N)) + z3*((-3*(-288 - 2556*N + 1948*N^2 + 1513*N^3 - 2454*N^4 - 1093*N^5 + 342*N^6 + 237*N^7 + 44*N^8 + 3*N^9))/(2*(-2 + N)*(-1 + N)*N^2*(1 + N)^2*(2 + N)^2*(3 + N)^2) - (3*(-72 - 8*N + 3*N^2 + N^3)*S[1, N])/(2*N*(1 + N)*(2 + N)*(3 + N))) + ((648 - 5076*N + 3798*N^2 + 4347*N^3 - 14157*N^4 - 3098*N^5 + 10006*N^6 + 6837*N^7 + 1721*N^8 + 158*N^9)*S[2, N])/(12*(-1 + N)^2*N^3*(1 + N)*(2 + N)^2*(3 + N)^2) + ((-48 + 36*N + 27*N^2 + 5*N^3)*S[2, N]^2)/(4*N*(1 + N)*(2 + N)*(3 + N)) + S[-2, N]*((576 + 468*N - 738*N^2 - 221*N^3 + 454*N^4 + 4*N^5 - 96*N^6 - 3*N^7 + 4*N^8)/(2*(-2 + N)^2*(-1 + N)*N^3*(1 + N)^2*(3 + N)^2) + ((17 + 20*N + 3*N^2 - 6*N^3 - 2*N^4)*S[1, N])/((-2 + N)*(-1 + N)*N*(1 + N)*(3 + N)) + (2*S[1, N]^2)/N + (4*S[2, N])/N) + S[1, N]^2*((324 - 504*N + 57*N^2 - 258*N^3 - 1555*N^4 + 421*N^5 + 550*N^6 + 101*N^7)/(12*(-1 + N)^2*N^3*(1 + N)*(2 + N)*(3 + N)) + ((192 - 20*N - 33*N^2 - 7*N^3)*S[2, N])/(8*N*(1 + N)*(2 + N)*(3 + N))) + ((-10368 + 12240*N + 56292*N^2 + 57408*N^3 + 15379*N^4 - 9017*N^5 - 6602*N^6 - 1658*N^7 - 197*N^8 - 5*N^9)*S[3, N])/(12*(-2 + N)*(-1 + N)*N^2*(1 + N)^2*(2 + N)^2*(3 + N)^2) + ((816 + 628*N + 291*N^2 + 45*N^3)*S[4, N])/(8*N*(1 + N)*(2 + N)*(3 + N)) - (6*S[-3, 1, N])/N - (2*(-2 + N)*S[-2, 1, N])/((-1 + N)*N^2) - (2*S[-2, 2, N])/N + ((1872 + 1700*N + 678*N^2 + 483*N^3 + 48*N^4 - 122*N^5 - 46*N^6 - 5*N^7)*S[2, 1, N])/(2*(-1 + N)*N*(1 + N)^2*(2 + N)^2*(3 + N)^2) + S[1, N]*((23328 + 2592*N - 97416*N^2 - 31032*N^3 + 168732*N^4 + 64494*N^5 - 56548*N^6 - 24125*N^7 - 11943*N^8 + 7740*N^9 + 7770*N^10 - 489*N^11 - 1091*N^12 - 172*N^13)/(36*(-2 + N)*(-1 + N)^3*N^4*(1 + N)^2*(2 + N)^2*(3 + N)^2) + ((864 - 4356*N - 13852*N^2 - 23673*N^3 - 24422*N^4 - 14466*N^5 - 4936*N^6 - 913*N^7 - 70*N^8)*S[2, N])/(8*(-1 + N)*N^2*(1 + N)^2*(2 + N)^2*(3 + N)^2) + ((228 + 46*N + 3*N^2 - N^3)*S[3, N])/(2*N*(1 + N)*(2 + N)*(3 + N)) + ((-60 + 14*N + 15*N^2 + 3*N^3)*S[2, 1, N])/(N*(1 + N)*(2 + N)*(3 + N))) + ((-138 - 5*N + 12*N^2 + 3*N^3)*S[3, 1, N])/(N*(1 + N)*(2 + N)*(3 + N)) - (4*S[-2, 1, 1, N])/N + ((36 - 58*N - 39*N^2 - 7*N^3)*S[2, 1, 1, N])/(2*N*(1 + N)*(2 + N)*(3 + N)))),
cgg10 -> CA*((2*(1 - 4*N + 2*N^2))/((-1 + N)^2*N^2) - (2*S[1, N])/((-1 + N)*N)),
cgg11 -> CA*((1 - 5*N + 10*N^2 - 6*N^3 + N^4)/((-1 + N)^3*N^3) - z2/(2*(-1 + N)*N) + ((-1 + 4*N - 2*N^2)*S[1, N])/((-1 + N)^2*N^2) + S[1, N]^2/(2*(-1 + N)*N) + (3*S[2, N])/(2*(-1 + N)*N)),
cgg12 -> CA*(-((1 - 3*N + N^2)*(-1 + 3*N - 5*N^2 + 2*N^3))/(2*(-1 + N)^4*N^4) + (7*z3)/(6*(-1 + N)*N) + ((1 - 4*N + 2*N^2)*S[1, N]^2)/(4*(-1 + N)^2*N^2) - S[1, N]^3/(12*(-1 + N)*N) + z2*((-1 + 4*N - 2*N^2)/(4*(-1 + N)^2*N^2) + S[1, N]/(4*(-1 + N)*N)) + (3*(1 - 4*N + 2*N^2)*S[2, N])/(4*(-1 + N)^2*N^2) + S[1, N]*((-1 + 5*N - 10*N^2 + 6*N^3 - N^4)/(2*(-1 + N)^3*N^3) - (3*S[2, N])/(4*(-1 + N)*N)) - (7*S[3, N])/(6*(-1 + N)*N)),
cgg20 -> CA*nl*TF*((8*(27 - 87*N + 109*N^2 - 32*N^3 + 10*N^4))/(27*(-1 + N)^3*N^3) - (4*z2)/(3*(-1 + N)*N) + (8*(-3 + 4*N + 2*N^2)*S[1, N])/(9*(-1 + N)^2*N^2) + (8*S[2, N])/(3*(-1 + N)*N)) + CA^2*xiR*((-30 + 55*N + 67*N^2 - 65*N^3 - 5*N^4 - 3*N^5 - 4*N^6 + 5*N^7)/(4*(-2 + N)*(-1 + N)^3*N^3*(1 + N)^2) + (3*z3)/(N*(1 + N)) + S[-2, N]/((-2 + N)*(-1 + N)*N*(1 + N)) - (15*S[1, N]^2)/(8*(-1 + N)*N) + ((4 - 31*N)*S[2, N])/(8*(-1 + N)*N^2) + S[1, N]*((2 - 8*N - 21*N^2 + 15*N^4)/(4*(-1 + N)^2*N^3*(1 + N)) + S[2, N]/(2*N*(1 + N))) + S[3, N]/(2*N*(1 + N)) - S[2, 1, N]/(N*(1 + N))) + CA^2*((15120 - 47520*N - 36672*N^2 + 192772*N^3 + 138127*N^4 - 90399*N^5 - 82924*N^6 + 5876*N^7 + 54705*N^8 + 36983*N^9 - 1420*N^10 - 7248*N^11 - 2048*N^12 - 392*N^13)/(54*(-2 + N)*(-1 + N)^4*N^4*(1 + N)^3*(2 + N)^3) + (36*z3)/(N*(1 + N)*(2 + N)) + (10*S[-3, N])/((-1 + N)*N) + ((-160 + 218*N + 333*N^2 - 78*N^3 - 97*N^4)*S[1, N]^2)/(4*(-1 + N)^2*N^2*(1 + N)*(2 + N)) + (77*S[1, N]^3)/(12*(-1 + N)*N) + z2*((30 - 41*N + 14*N^2 + 71*N^3 + 34*N^4)/(6*(-1 + N)^2*N^2*(1 + N)*(2 + N)) - (11*S[1, N])/(2*(-1 + N)*N)) + S[-2, N]*((-2*(-5 + 2*N))/((-2 + N)*(-1 + N)*N) + (8*S[1, N])/((-1 + N)*N)) + ((-648 + 866*N + 895*N^2 - 602*N^3 - 367*N^4)*S[2, N])/(12*(-1 + N)^2*N^2*(1 + N)*(2 + N)) + S[1, N]*((1188 - 1920*N - 3791*N^2 + 3589*N^3 + 5300*N^4 + 22*N^5 - 1792*N^6 - 413*N^7 + 85*N^8)/(9*(-1 + N)^3*N^3*(1 + N)^2*(2 + N)^2) + ((226 + 399*N + 125*N^2)*S[2, N])/(4*(-1 + N)*N*(1 + N)*(2 + N))) + ((214 + 411*N + 125*N^2)*S[3, N])/(6*(-1 + N)*N*(1 + N)*(2 + N)) - (4*S[-2, 1, N])/((-1 + N)*N) - (12*S[2, 1, N])/(N*(1 + N)*(2 + N))),
cgg21 -> CA*nl*TF*((4*(189 - 846*N + 1581*N^2 - 1660*N^3 + 753*N^4 - 222*N^5 + 16*N^6))/(81*(-1 + N)^4*N^4) + (100*z3)/(9*(-1 + N)*N) - (2*(-3 + 4*N + 2*N^2)*S[1, N]^2)/(9*(-1 + N)^2*N^2) + z2*((-2*(9 - 20*N + 2*N^2))/(9*(-1 + N)^2*N^2) + (2*S[1, N])/(3*(-1 + N)*N)) + (2*(21 - 44*N + 2*N^2)*S[2, N])/(9*(-1 + N)^2*N^2) + S[1, N]*((-4*(27 - 87*N + 109*N^2 - 32*N^3 + 10*N^4))/(27*(-1 + N)^3*N^3) - (4*S[2, N])/(3*(-1 + N)*N)) - (16*S[3, N])/(3*(-1 + N)*N)) + CA^2*xiR*((280 - 888*N + 402*N^2 + 2306*N^3 - 2224*N^4 - 1007*N^5 + 2558*N^6 - 1321*N^7 - 180*N^8 + 367*N^9 - 84*N^10 - N^11)/(16*(-2 + N)^2*(-1 + N)^4*N^4*(1 + N)^3) - (9*z2^2)/(10*N*(1 + N)) - (2*S[-3, N])/((-2 + N)*(-1 + N)*N*(1 + N)) + (35*S[1, N]^3)/(48*(-1 + N)*N) + z2*((-5 - 8*N + 3*N^2 + 8*N^3)/(8*(-1 + N)^2*N^2*(1 + N)) - (5*S[1, N])/(8*(-1 + N)*N)) + z3*((-3*(2 + 6*N - 12*N^2 - N^3 + 3*N^4))/(2*(-2 + N)*(-1 + N)*N^2*(1 + N)^2) - (3*S[1, N])/(2*N*(1 + N))) + S[-2, N]*((-4 - 6*N + N^2)/(2*(-2 + N)^2*N^2*(1 + N)^2) - S[1, N]/((-2 + N)*(-1 + N)*N*(1 + N))) + ((-2 + 38*N + 67*N^2 - 6*N^3 - 49*N^4)*S[2, N])/(16*(-1 + N)^2*N^3*(1 + N)) + S[2, N]^2/(4*N*(1 + N)) + S[1, N]^2*((-6 + 14*N + 47*N^2 + 6*N^3 - 29*N^4)/(16*(-1 + N)^2*N^3*(1 + N)) - (3*S[2, N])/(8*N*(1 + N))) + ((48 - 262*N - 399*N^2 - 24*N^3 + 137*N^4)*S[3, N])/(24*(-2 + N)*(-1 + N)*N^2*(1 + N)^2) - (7*S[4, N])/(8*N*(1 + N)) + ((-5 - 2*N - N^2)*S[2, 1, N])/(2*(-1 + N)*N*(1 + N)^2) + S[1, N]*((-6 + 27*N - 30*N^2 - 76*N^3 + 30*N^4 + 22*N^5 + 9*N^6 - 7*N^7 - N^8)/(4*(-2 + N)*(-1 + N)^3*N^4*(1 + N)^2) + ((-4 + 83*N + 146*N^2 + 75*N^3)*S[2, N])/(16*(-1 + N)*N^2*(1 + N)^2) - (3*S[3, N])/(2*N*(1 + N)) + S[2, 1, N]/(N*(1 + N))) + (2*S[3, 1, N])/(N*(1 + N)) - S[2, 1, 1, N]/(2*N*(1 + N))) + CA^2*((-777600 + 2702592*N + 1577952*N^2 - 12022176*N^3 + 4864952*N^4 + 29370560*N^5 - 3061678*N^6 - 20831058*N^7 + 1319154*N^8 + 10301106*N^9 + 2538563*N^10 - 2154796*N^11 - 1009366*N^12 + 286452*N^13 + 30162*N^14 - 142290*N^15 - 2860*N^16 + 24554*N^17 + 2801*N^18)/(648*(-2 + N)^2*(-1 + N)^5*N^5*(1 + N)^4*(2 + N)^4) - (54*z2^2)/(5*N*(1 + N)*(2 + N)) - (21*S[-4, N])/((-1 + N)*N) - (2*S[-2, N]^2)/((-1 + N)*N) + ((360 - 510*N - 793*N^2 + 170*N^3 + 221*N^4)*S[1, N]^3)/(24*(-1 + N)^2*N^2*(1 + N)*(2 + N)) - (55*S[1, N]^4)/(32*(-1 + N)*N) + S[-3, N]*((2*(-2 + 15*N - 16*N^2 + 4*N^3))/((-2 + N)*(-1 + N)^2*N^2) - (16*S[1, N])/((-1 + N)*N)) + z3*((2256 - 1252*N - 7692*N^2 + 5805*N^3 + 5412*N^4 - 1347*N^5 - 786*N^6 - 128*N^7)/(9*(-2 + N)*(-1 + N)^2*N^2*(1 + N)^2*(2 + N)^2) + ((176 + 129*N + 61*N^2)*S[1, N])/(3*(-1 + N)*N*(1 + N)*(2 + N))) + ((-4248 + 7680*N + 14578*N^2 - 12656*N^3 - 17569*N^4 + 2398*N^5 + 7397*N^6 + 1192*N^7 - 392*N^8)*S[2, N])/(36*(-1 + N)^3*N^3*(1 + N)^2*(2 + N)^2) + ((-1018 - 1287*N - 461*N^2)*S[2, N]^2)/(32*(-1 + N)*N*(1 + N)*(2 + N)) + S[-2, N]*((-16 + 12*N + 38*N^2 - 19*N^3 - 12*N^4 + 5*N^5)/((-2 + N)^2*(-1 + N)^2*N^3*(1 + N)) + (2*(-4 + 15*N - 11*N^2 + 2*N^3)*S[1, N])/((-2 + N)*(-1 + N)^2*N^2) - (4*S[1, N]^2)/((-1 + N)*N) - (8*S[2, N])/((-1 + N)*N)) + z2*((540 - 1512*N - 2329*N^2 + 875*N^3 + 757*N^4 - 904*N^5 - 1331*N^6 - 583*N^7 - 49*N^8)/(36*(-1 + N)^3*N^3*(1 + N)^2*(2 + N)^2) + S[-2, N]/((-1 + N)*N) + ((-180 + 260*N + 331*N^2 - 140*N^3 - 127*N^4)*S[1, N])/(12*(-1 + N)^2*N^2*(1 + N)*(2 + N)) + (33*S[1, N]^2)/(8*(-1 + N)*N) + (37*S[2, N])/(8*(-1 + N)*N)) + S[1, N]^2*((-3024 + 4512*N + 8516*N^2 - 11410*N^3 - 14813*N^4 + 680*N^5 + 4375*N^6 + 260*N^7 - 436*N^8)/(36*(-1 + N)^3*N^3*(1 + N)^2*(2 + N)^2) + ((-514 - 951*N - 293*N^2)*S[2, N])/(16*(-1 + N)*N*(1 + N)*(2 + N))) + ((-2544 + 1024*N + 6376*N^2 - 40*N^3 - 6185*N^4 - 1633*N^5 + 1201*N^6 + 361*N^7)*S[3, N])/(12*(-2 + N)*(-1 + N)^2*N^2*(1 + N)^2*(2 + N)^2) + ((-730 - 1515*N - 449*N^2)*S[4, N])/(16*(-1 + N)*N*(1 + N)*(2 + N)) + (6*S[-3, 1, N])/((-1 + N)*N) + (4*(-1 + 2*N)*S[-2, 1, N])/((-1 + N)^2*N^2) + (2*S[-2, 2, N])/((-1 + N)*N) + (2*(8 - 10*N - 74*N^2 - 17*N^3 + 17*N^4 + 3*N^5 + N^6)*S[2, 1, N])/((-1 + N)^2*N^2*(1 + N)^2*(2 + N)^2) + S[1, N]*((-29808 + 59616*N + 75360*N^2 - 238028*N^3 - 104825*N^4 + 312405*N^5 + 173546*N^6 - 93874*N^7 - 80745*N^8 - 5923*N^9 + 6029*N^10 + 411*N^11 + 943*N^12 + 709*N^13)/(54*(-2 + N)*(-1 + N)^4*N^4*(1 + N)^3*(2 + N)^3) + ((3504 + 548*N - 11540*N^2 - 10867*N^3 + 1621*N^4 + 4415*N^5 + 1087*N^6)*S[2, N])/(24*(-1 + N)^2*N^2*(1 + N)^2*(2 + N)^2) - (3*(70 + 165*N + 47*N^2)*S[3, N])/(4*(-1 + N)*N*(1 + N)*(2 + N)) - (2*(8 - 3*N + N^2)*S[2, 1, N])/((-1 + N)*N*(1 + N)*(2 + N))) - (3*(10 - 5*N + N^2)*S[3, 1, N])/((-1 + N)*N*(1 + N)*(2 + N)) + (4*S[-2, 1, 1, N])/((-1 + N)*N) + (3*(4 + N + N^2)*S[2, 1, 1, N])/((-1 + N)*N*(1 + N)*(2 + N))),
daqqNS10 -> CF*xiR*(-3/N + S[1, N]) + CF*((2 + 8*N + 15*N^2 + 20*N^3 + 7*N^4)/(N^2*(1 + N)^2) + (2*S[1, N])/(N*(1 + N)) - 2*S[1, N]^2 - 6*S[2, N]),
daqqNS11 -> CF*xiR*((3 + 3*N + 2*N^2)/(2*N^2) + ((3 - N)*S[1, N])/(2*N) - S[1, N]^2/4 - (3*S[2, N])/4) + CF*((-1 - 5*N - 10*N^2 - 17*N^3 - 32*N^4 - 24*N^5 - 7*N^6)/(N^3*(1 + N)^3) + z2*((2 + 3*N + 3*N^2)/(4*N*(1 + N)) - S[1, N]) - S[1, N]^2/(2*N*(1 + N)) + S[1, N]^3/3 - (3*S[2, N])/(2*N*(1 + N)) + S[1, N]*(-(((1 + 3*N)*(1 + N + N^2))/(N^2*(1 + N)^2)) + 3*S[2, N]) + (14*S[3, N])/3),
daqqNS12 -> CF*xiR*((-3 - 3*N - 4*N^3)/(4*N^3) + z2*(3/(8*N) - S[1, N]/8) + ((-3 + N)*S[1, N]^2)/(8*N) + S[1, N]^3/24 + S[1, N]*((-3*(1 + N))/(4*N^2) + (3*S[2, N])/8) + (3*(-3 + N)*S[2, N])/(8*N) + (7*S[3, N])/12) + CF*((1 + 6*N + 15*N^2 + 20*N^3 + 29*N^4 + 74*N^5 + 89*N^6 + 56*N^7 + 14*N^8)/(2*N^4*(1 + N)^4) + S[1, N]^3/(12*N*(1 + N)) - S[1, N]^4/24 + z3*((-7*(2 + 3*N + 3*N^2))/(12*N*(1 + N)) + (7*S[1, N])/3) + S[1, N]^2*(((1 + 3*N)*(1 + N + N^2))/(4*N^2*(1 + N)^2) - (3*S[2, N])/4) + z2*((-2 - 8*N - 15*N^2 - 20*N^3 - 7*N^4)/(8*N^2*(1 + N)^2) - S[1, N]/(4*N*(1 + N)) + S[1, N]^2/4 + (3*S[2, N])/4) + (3*(1 + 3*N)*(1 + N + N^2)*S[2, N])/(4*N^2*(1 + N)^2) - (9*S[2, N]^2)/8 + S[1, N]*((1 + 5*N + 10*N^2 + 10*N^3 + 11*N^4 + 3*N^5)/(2*N^3*(1 + N)^3) + (3*S[2, N])/(4*N*(1 + N)) - (7*S[3, N])/3) + (7*S[3, N])/(6*N*(1 + N)) - (15*S[4, N])/4),
daqqNS20 -> xiR^2*(CA*CF*((3 + 2*N)/(4*N) - (3*(-2 + N)*S[1, N])/(4*N) - S[1, N]^2/4 - S[2, N]/4) + CF^2*((3 - N)/N - (3*S[1, N])/N + S[1, N]^2/2 + S[2, N]/2)) + xiR*(CF^2*(-(((3 + N)*(6 + 15*N + 19*N^2 + 23*N^3 + 7*N^4))/(N^3*(1 + N)^2)) + ((42 + 31*N - 5*N^2)*S[1, N]^2)/(2*N*(1 + N)) - 4*S[1, N]^3 + S[1, N]*((14 + 37*N + 38*N^2 + 41*N^3 + 22*N^4)/(N^2*(1 + N)^2) - 16*S[2, N]) + ((2 + N)*(23 + 13*N)*S[2, N])/(2*N*(1 + N))) + CA*CF*((-6 - 9*N - 7*N^2)/(2*N^2) - (6*(-2 + N)*(-1 + N)*z3)/((1 + N)*(2 + N)) + (5*S[1, N]^2)/4 + ((-22 + 13*N)*S[2, N])/(4*(2 + N)) + S[1, N]*((3*(-2 - N + 4*N^2))/(2*N*(2 + N)) - ((-2 + N)*(-1 + N)*S[2, N])/((1 + N)*(2 + N))) - ((-2 + N)*(-1 + N)*S[3, N])/((1 + N)*(2 + N)) + (2*(-2 + N)*(-1 + N)*S[2, 1, N])/((1 + N)*(2 + N)))) + CF^2*((160 - 208*N - 2800*N^2 - 5232*N^3 - 5338*N^4 - 11*N^5 + 2293*N^6 + 4554*N^7 + 5288*N^8 + 2801*N^9 + 541*N^10)/(8*(-1 + N)*N^4*(1 + N)^4*(2 + N)) - (48*(-2 + N)*z3)/((1 + N)*(2 + N)) + 56*S[-4, N] + 8*S[-2, N]^2 - (2*(14 + 3*N + 3*N^2)*S[1, N]^3)/(3*N*(1 + N)) + (14*S[1, N]^4)/3 + S[-3, N]*(-40/(N*(1 + N)) + 64*S[1, N]) + z2*(-(2 + 3*N + 3*N^2)^2/(2*N^2*(1 + N)^2) + (4*(2 + 3*N + 3*N^2)*S[1, N])/(N*(1 + N)) - 8*S[1, N]^2) + ((-20 - 160*N - 293*N^2 - 389*N^3 - 248*N^4 - 58*N^5)*S[2, N])/(N^2*(1 + N)^2*(2 + N)) + 30*S[2, N]^2 + S[-2, N]*((-8*(-2 - N - 6*N^2 + N^3))/((-1 + N)*N*(1 + N)^2*(2 + N)) - (32*S[1, N])/(N*(1 + N)) + 16*S[1, N]^2 + 32*S[2, N]) + S[1, N]^2*((-14 - 57*N - 59*N^2 - 64*N^3 - 14*N^4)/(N^2*(1 + N)^2) + 48*S[2, N]) - (2*(164 + 208*N + 237*N^2 + 75*N^3)*S[3, N])/(3*N*(1 + N)*(2 + N)) + S[1, N]*((-2*(28 + 72*N + 101*N^2 + 102*N^3 + 241*N^4 + 252*N^5 + 128*N^6 + 28*N^7))/(N^3*(1 + N)^3*(2 + N)) - (2*(52 + 40*N + 37*N^2 + 11*N^3)*S[2, N])/(N*(1 + N)*(2 + N)) + (256*S[3, N])/3) + 48*S[4, N] - 48*S[-3, 1, N] + (16*S[-2, 1, N])/(N*(1 + N)) - 16*S[-2, 2, N] - (4*(-4 + 8*N - N^2 + N^3)*S[2, 1, N])/(N*(1 + N)*(2 + N)) - 32*S[-2, 1, 1, N]) + CF*(nl*TF*((72 + 240*N + 40*N^2 - 1915*N^3 - 4121*N^4 - 3105*N^5 - 843*N^6)/(54*N^3*(1 + N)^3) + (2*(-6 + 17*N + 17*N^2)*S[1, N]^2)/(9*N*(1 + N)) + (8*S[1, N]^3)/9 + (2*(-6 + 37*N + 37*N^2)*S[2, N])/(9*N*(1 + N)) + S[1, N]*((4*(-3 + 29*N + 55*N^2 + 41*N^3))/(27*N*(1 + N)^2) + (8*S[2, N])/3) - (8*S[3, N])/9) + CA*((-5184 - 13104*N - 552*N^2 - 1040*N^3 - 63158*N^4 - 165293*N^5 - 87581*N^6 + 92374*N^7 + 139552*N^8 + 65463*N^9 + 10875*N^10)/(216*(-1 + N)*N^4*(1 + N)^4*(2 + N)) - 28*S[-4, N] - 4*S[-2, N]^2 + S[-3, N]*(20/(N*(1 + N)) - 32*S[1, N]) - (22*S[1, N]^3)/9 + z3*((-12*(2 + 5*N + N^3))/(N*(1 + N)*(2 + N)) + 12*S[1, N]) + S[-2, N]*((4*(-2 - N - 6*N^2 + N^3))/((-1 + N)*N*(1 + N)^2*(2 + N)) + (16*S[1, N])/(N*(1 + N)) - 8*S[1, N]^2 - 16*S[2, N]) + ((144 + 636*N - 556*N^2 - 2647*N^3 - 2156*N^4 - 485*N^5)*S[2, N])/(18*N^2*(1 + N)^2*(2 + N)) - 6*S[2, N]^2 + S[1, N]^2*((-11*(-6 + 23*N + 23*N^2))/(18*N*(1 + N)) + S[2, N]) + (2*(72 + 22*N + 33*N^2 + 2*N^3)*S[3, N])/(9*N*(1 + N)*(2 + N)) - 29*S[4, N] + 24*S[-3, 1, N] - (8*S[-2, 1, N])/(N*(1 + N)) + 8*S[-2, 2, N] + S[1, N]*((216 + 108*N + 1182*N^2 + 2803*N^3 + 518*N^4 - 3450*N^5 - 3062*N^6 - 715*N^7)/(27*N^3*(1 + N)^3*(2 + N)) - (2*(34 + 33*N + 14*N^2)*S[2, N])/(3*(1 + N)*(2 + N)) - 6*S[3, N] - 4*S[2, 1, N]) + (4*(4 + N^2)*S[2, 1, N])/((1 + N)*(2 + N)) + 6*S[3, 1, N] + 16*S[-2, 1, 1, N] + 6*S[2, 1, 1, N])),
daqqNS21 -> xiR^2*(CF^2*((3*(-1 - 3*N + N^2))/(2*N^2) + ((9 - 2*N)*S[1, N]^2)/(4*N) - S[1, N]^3/4 + S[1, N]*((3*(1 + N^2))/(2*N^2) - (5*S[2, N])/4) + ((15 - 2*N)*S[2, N])/(4*N) - S[3, N]) + CA*CF*((-3 - 12*N - 13*N^2)/(8*N^2) + z2*(3/(8*N) - S[1, N]/8) + ((-9 + 4*N)*S[1, N]^2)/(8*N) + S[1, N]^3/8 + S[1, N]*((-6 - 12*N + 5*N^2)/(8*N^2) + (5*S[2, N])/8) + ((-15 + 7*N)*S[2, N])/(8*N) + S[3, N]/2)) + xiR*(CF^2*((3*(14 + 55*N + 95*N^2 + 116*N^3 + 138*N^4 + 105*N^5 + 45*N^6 + 8*N^7))/(2*N^4*(1 + N)^3) + z3*((3*(2 + 3*N + 3*N^2))/(N*(1 + N)) - 12*S[1, N]) + (7*(-14 - 9*N + 3*N^2)*S[1, N]^3)/(12*N*(1 + N)) + (7*S[1, N]^4)/6 + z2*((-3*(2 + 3*N + 3*N^2))/(2*N^2*(1 + N)) + ((14 + 15*N + 3*N^2)*S[1, N])/(2*N*(1 + N)) - 2*S[1, N]^2) + ((-34 - 107*N - 126*N^2 - 155*N^3 - 82*N^4)*S[2, N])/(4*N^2*(1 + N)^2) + (15*S[2, N]^2)/2 + S[1, N]^2*((-3*(18 + 47*N + 38*N^2 + 23*N^3 + 10*N^4))/(4*N^2*(1 + N)^2) + 12*S[2, N]) + ((-122 - 129*N - 45*N^2)*S[3, N])/(6*N*(1 + N)) + S[1, N]*((-14 - 33*N - N^2 + 66*N^3 + 2*N^4 - 69*N^5 - 31*N^6)/(2*N^3*(1 + N)^3) + ((-158 - 113*N + 19*N^2)*S[2, N])/(4*N*(1 + N)) + (52*S[3, N])/3)) + CA*CF*((3*(6 + 7*N + 16*N^2 + 14*N^3))/(4*N^3) + (9*(-2 + N)*(-1 + N)*z2^2)/(5*(1 + N)*(2 + N)) + z2*(-15/(8*N) + (5*S[1, N])/8) - (5*S[1, N]^3)/8 + z3*((3*(-48 - 20*N - 60*N^2 - 79*N^3 - 12*N^4 + 3*N^5))/(2*N*(1 + N)^2*(2 + N)^2) + (6*(2 + N^2)*S[1, N])/((1 + N)*(2 + N))) + ((144 + 12*N + 260*N^2 - 29*N^3 - 63*N^4)*S[2, N])/(8*N^2*(2 + N)^2) + ((-2 - N^2)*S[2, N]^2)/((1 + N)*(2 + N)) + S[1, N]^2*((18 + 19*N - 31*N^2)/(8*N*(2 + N)) + (3*(-2 + N)*(-1 + N)*S[2, N])/(4*(1 + N)*(2 + N))) + ((-12 + 88*N + 135*N^2 + 30*N^3 - 30*N^4 - 13*N^5)*S[3, N])/(2*N*(1 + N)^2*(2 + N)^2) + ((-5 + N)*(-2 + 5*N)*S[4, N])/(4*(1 + N)*(2 + N)) + ((12 - 44*N - 51*N^2 - 7*N^3)*S[2, 1, N])/(N*(1 + N)^2*(2 + N)^2) + S[1, N]*((-72 + 84*N + 54*N^2 + 55*N^3 - 37*N^4 - 21*N^5)/(4*N^3*(2 + N)^2) + ((-48 + 140*N + 48*N^2 - 209*N^3 - 150*N^4 - 33*N^5)*S[2, N])/(8*N*(1 + N)^2*(2 + N)^2) + (3*(-2 + N)*(-1 + N)*S[3, N])/((1 + N)*(2 + N)) - (2*(-2 + N)*(-1 + N)*S[2, 1, N])/((1 + N)*(2 + N))) - (3*(2 - 5*N + N^2)*S[3, 1, N])/((1 + N)*(2 + N)) + ((-2 + N)*(-1 + N)*S[2, 1, 1, N])/((1 + N)*(2 + N)))) + CF^2*((1664 - 25056*N^2 - 57760*N^3 - 26432*N^4 + 25092*N^5 + 82896*N^6 + 769*N^7 - 11709*N^8 + 52297*N^9 + 26203*N^10 - 42853*N^11 - 51007*N^12 - 20361*N^13 - 2895*N^14)/(32*(-1 + N)^2*N^5*(1 + N)^5*(2 + N)^2) + (72*(-2 + N)*z2^2)/(5*(1 + N)*(2 + N)) - 108*S[-5, N] + S[-4, N]*(84/(N*(1 + N)) - 112*S[1, N]) + S[-2, N]^2*(8/(N*(1 + N)) - 8*S[1, N]) + ((10 + N + N^2)*S[1, N]^4)/(4*N*(1 + N)) - S[1, N]^5 + S[-3, N]*((4*(-4 - 20*N - N^2 - 14*N^3 + 7*N^4))/((-1 + N)*N^2*(1 + N)^2*(2 + N)) - 32*S[-2, N] + (64*S[1, N])/(N*(1 + N)) - 32*S[1, N]^2 - 40*S[2, N]) + S[1, N]^3*((34 + 137*N + 123*N^2 + 112*N^3 + 14*N^4)/(6*N^2*(1 + N)^2) - (56*S[2, N])/3) + z3*((160 - 168*N + 1980*N^2 - 274*N^3 - 2217*N^4 - 363*N^5 + 45*N^6 - 27*N^7)/(3*(-1 + N)*N^2*(1 + N)^2*(2 + N)^2) - 24*S[-2, N] - (8*(14 + 55*N + 36*N^2 + 15*N^3)*S[1, N])/(3*N*(1 + N)*(2 + N)) + (92*S[1, N]^2)/3 - 12*S[2, N]) + ((204 + 228*N + 125*N^2 + 47*N^3)*S[2, N]^2)/(4*N*(1 + N)*(2 + N)) + S[1, N]^2*((80 + 242*N + 425*N^2 + 436*N^3 + 537*N^4 + 344*N^5 + 122*N^6 + 28*N^7)/(2*N^3*(1 + N)^3*(2 + N)) + ((116 + 56*N + 45*N^2 + 11*N^3)*S[2, N])/(2*N*(1 + N)*(2 + N)) - 60*S[3, N]) + ((-160 - 1724*N - 1236*N^2 - 339*N^3 + 636*N^4 + 1443*N^5 + 904*N^6 + 188*N^7)*S[3, N])/(3*(-1 + N)*N^2*(1 + N)^2*(2 + N)^2) + ((388 + 360*N + 361*N^2 + 111*N^3)*S[4, N])/(2*N*(1 + N)*(2 + N)) - 108*S[5, N] + 56*S[-4, 1, N] - (24*S[-3, 1, N])/(N*(1 + N)) + z2*((-8 + 56*N + 216*N^2 + 463*N^3 + 485*N^4 + 333*N^5 + 87*N^6)/(8*N^3*(1 + N)^3) + 4*S[-3, N] - (3*(2 + N + N^2)*S[1, N]^2)/(N*(1 + N)) + 4*S[1, N]^3 + S[-2, N]*(-4/(N*(1 + N)) + 8*S[1, N]) - (4*(2 + 3*N + 3*N^2)*S[2, N])/(N*(1 + N)) + S[1, N]*((-4 - 17*N - 27*N^2 - 40*N^3 - 14*N^4)/(N^2*(1 + N)^2) + 16*S[2, N]) + 4*S[3, N] - 8*S[-2, 1, N]) - (8*(2 + N)*(1 + 3*N)*S[-2, 1, N])/(N^2*(1 + N)^2) + S[2, N]*((176 + 396*N + 784*N^2 + 1347*N^3 + 2454*N^4 + 2705*N^5 + 1772*N^6 + 688*N^7 + 116*N^8)/(2*N^3*(1 + N)^3*(2 + N)^2) - (232*S[3, N])/3 + 16*S[-2, 1, N]) - (8*S[-2, 2, N])/(N*(1 + N)) + 24*S[-2, 3, N] - 40*S[2, -3, N] + S[-2, N]*((4*(20 + 20*N + 21*N^2 - 108*N^3 - 58*N^4 + 8*N^5 + N^6))/((-1 + N)^2*N*(1 + N)^3*(2 + N)^2) + (16*S[1, N]^2)/(N*(1 + N)) - (16*S[1, N]^3)/3 + S[1, N]*((16*(-2 - 7*N + N^2 + 2*N^3 + 2*N^4))/((-1 + N)*N^2*(1 + N)^2*(2 + N)) - 32*S[2, N]) + (32*S[2, N])/(N*(1 + N)) - (128*S[3, N])/3 - 16*S[2, 1, N]) + (4*(3 + N)*(-16 + 4*N + 16*N^2 + 3*N^3 + N^4)*S[2, 1, N])/(N*(1 + N)^2*(2 + N)^2) + S[1, N]*((-136 - 444*N - 150*N^2 + 743*N^3 + 832*N^4 - 1575*N^5 - 2177*N^6 - 326*N^7 + 1045*N^8 + 982*N^9 + 382*N^10 + 56*N^11)/((-1 + N)*N^4*(1 + N)^4*(2 + N)^2) + ((200 + 1332*N + 1954*N^2 + 1919*N^3 + 1297*N^4 + 436*N^5 + 54*N^6)*S[2, N])/(2*N^2*(1 + N)^2*(2 + N)^2) - 47*S[2, N]^2 + (2*(76 + 36*N + 45*N^2 + 11*N^3)*S[3, N])/(N*(1 + N)*(2 + N)) - 128*S[4, N] - (16*(-2 + N)*S[2, 1, N])/((1 + N)*(2 + N))) + (2*(-12 + 32*N - 7*N^2 + 3*N^3)*S[3, 1, N])/(N*(1 + N)*(2 + N)) + 48*S[-3, 1, 1, N] - (16*S[-2, 1, 1, N])/(N*(1 + N)) + 16*S[-2, 2, 1, N] + 16*S[2, 1, -2, N] + (4*(-4 - 4*N + 5*N^2 + N^3)*S[2, 1, 1, N])/(N*(1 + N)*(2 + N)) + 32*S[-2, 1, 1, 1, N]) + CF*(nl*TF*((-432 - 1872*N - 1680*N^2 + 5360*N^3 + 54363*N^4 + 152124*N^5 + 177746*N^6 + 102732*N^7 + 23595*N^8)/(648*N^4*(1 + N)^4) + ((18 - 31*N - 31*N^2)*S[1, N]^3)/(27*N*(1 + N)) - S[1, N]^4/3 + z3*((-2*(2 + 3*N + 3*N^2))/(N*(1 + N)) + 8*S[1, N]) + S[1, N]^2*((18 + 51*N - 31*N^2 - 65*N^3 - 73*N^4)/(27*N^2*(1 + N)^2) - (10*S[2, N])/3) + z2*((-2 - 53*N - 108*N^2 - 45*N^3)/(18*N*(1 + N)^2) + ((-6 + 17*N + 17*N^2)*S[1, N])/(9*N*(1 + N)) + (2*S[1, N]^2)/3 + (2*S[2, N])/3) + ((18 + 57*N - 89*N^2 - 175*N^3 - 155*N^4)*S[2, N])/(27*N^2*(1 + N)^2) - (7*S[2, N]^2)/3 + S[1, N]*((-2*(-9 - 186*N - 632*N^2 - 786*N^3 + 165*N^4 + 226*N^5))/(81*N^2*(1 + N)^3) - (5*(-6 + 13*N + 13*N^2)*S[2, N])/(9*N*(1 + N)) - (16*S[3, N])/3) - (8*(-9 + 28*N + 28*N^2)*S[3, N])/(27*N*(1 + N)) - (10*S[4, N])/3) + CA*((-145152 - 478656*N - 209664*N^2 + 587280*N^3 - 815200*N^4 - 4282236*N^5 - 8946032*N^6 - 1608819*N^7 + 13467975*N^8 + 16593333*N^9 + 3987055*N^10 - 6904449*N^11 - 6607171*N^12 - 2340885*N^13 - 306723*N^14)/(2592*(-1 + N)^2*N^5*(1 + N)^5*(2 + N)^2) + 54*S[-5, N] + z2^2*((18*(2 + 5*N + N^3))/(5*N*(1 + N)*(2 + N)) - (18*S[1, N])/5) + (11*S[1, N]^4)/12 + S[-2, N]^2*(-4/(N*(1 + N)) + 4*S[1, N]) + S[-4, N]*(-42/(N*(1 + N)) + 56*S[1, N]) + S[1, N]^3*((-198 + 491*N + 491*N^2)/(108*N*(1 + N)) - S[2, N]/2) + ((-96 + 58*N + 231*N^2 + 65*N^3)*S[2, N]^2)/(12*N*(1 + N)*(2 + N)) + z3*((-96 - 328*N - 1204*N^2 - 186*N^3 + 1099*N^4 + 709*N^5 + 249*N^6 + 45*N^7)/(2*(-1 + N)*N^2*(1 + N)^2*(2 + N)^2) + 12*S[-2, N] - (2*(10 + 33*N + 8*N^2)*S[1, N])/((1 + N)*(2 + N)) - 3*S[1, N]^2 + 3*S[2, N]) + S[-3, N]*((-2*(-4 - 20*N - N^2 - 14*N^3 + 7*N^4))/((-1 + N)*N^2*(1 + N)^2*(2 + N)) + 16*S[-2, N] - (32*S[1, N])/(N*(1 + N)) + 16*S[1, N]^2 + 20*S[2, N]) + ((1728 + 6408*N - 4348*N^2 - 12926*N^3 - 2293*N^4 + 7231*N^5 + 4697*N^6 + 799*N^7)*S[3, N])/(27*(-1 + N)*N^2*(1 + N)^2*(2 + N)^2) + ((-324 + 20*N + 147*N^2 + 70*N^3)*S[4, N])/(6*N*(1 + N)*(2 + N)) + 62*S[5, N] - 28*S[-4, 1, N] + (12*S[-3, 1, N])/(N*(1 + N)) + (4*(2 + N)*(1 + 3*N)*S[-2, 1, N])/(N^2*(1 + N)^2) + z2*((144 + 288*N + 538*N^2 + 1187*N^3 + 2269*N^4 + 1845*N^5 + 513*N^6)/(72*N^3*(1 + N)^3) - 2*S[-3, N] + S[-2, N]*(2/(N*(1 + N)) - 4*S[1, N]) - (11*(-6 + 23*N + 23*N^2)*S[1, N])/(36*N*(1 + N)) - (11*S[1, N]^2)/6 - (11*S[2, N])/6 - 2*S[3, N] + 4*S[-2, 1, N]) + (4*S[-2, 2, N])/(N*(1 + N)) - 12*S[-2, 3, N] + 20*S[2, -3, N] - (2*(-16 - 64*N + 16*N^2 + 96*N^3 + 61*N^4 + 20*N^5 + 3*N^6)*S[2, 1, N])/(N^2*(1 + N)^2*(2 + N)^2) + S[1, N]^2*((-216 + 360*N - 3408*N^2 - 10313*N^3 - 6814*N^4 + 3624*N^5 + 5386*N^6 + 1385*N^7)/(108*N^3*(1 + N)^3*(2 + N)) + ((12 + 140*N + 147*N^2 + 58*N^3)*S[2, N])/(6*N*(1 + N)*(2 + N)) + S[3, N] + 2*S[2, 1, N]) + S[2, N]*((-3024 - 8136*N - 33432*N^2 - 65474*N^3 - 41987*N^4 + 25186*N^5 + 44560*N^6 + 18976*N^7 + 2599*N^8)/(108*N^3*(1 + N)^3*(2 + N)^2) + 18*S[3, N] - 8*S[-2, 1, N] + 4*S[2, 1, N]) + S[-2, N]*((-2*(20 + 20*N + 21*N^2 - 108*N^3 - 58*N^4 + 8*N^5 + N^6))/((-1 + N)^2*N*(1 + N)^3*(2 + N)^2) - (8*S[1, N]^2)/(N*(1 + N)) + (8*S[1, N]^3)/3 - (16*S[2, N])/(N*(1 + N)) + S[1, N]*((-8*(-2 - 7*N + N^2 + 2*N^3 + 2*N^4))/((-1 + N)*N^2*(1 + N)^2*(2 + N)) + 16*S[2, N]) + (64*S[3, N])/3 + 8*S[2, 1, N]) + 16*S[2, 3, N] - (2*(-2 + 9*N - 9*N^2 + N^3)*S[3, 1, N])/(N*(1 + N)*(2 + N)) - 13*S[4, 1, N] - 24*S[-3, 1, 1, N] + (8*S[-2, 1, 1, N])/(N*(1 + N)) - 8*S[-2, 2, 1, N] - 8*S[2, 1, -2, N] + S[1, N]*((3888 + 7776*N - 13968*N^2 + 6672*N^3 + 126841*N^4 + 182032*N^5 - 14577*N^6 - 182904*N^7 - 96255*N^8 + 16296*N^9 + 22259*N^10 + 4148*N^11)/(162*(-1 + N)*N^4*(1 + N)^4*(2 + N)^2) + ((-864 - 4776*N + 844*N^2 + 13698*N^3 + 15079*N^4 + 6702*N^5 + 1069*N^6)*S[2, N])/(36*N^2*(1 + N)^2*(2 + N)^2) + 5*S[2, N]^2 + (2*(-18 + 65*N + 57*N^2 + 28*N^3)*S[3, N])/(3*N*(1 + N)*(2 + N)) + (49*S[4, N])/2 + (4*(-2 - 3*N + 3*N^2)*S[2, 1, N])/(N*(1 + N)*(2 + N)) - 2*S[2, 1, 1, N]) - (2*(-6 - N + 9*N^2 + 2*N^3)*S[2, 1, 1, N])/(N*(1 + N)*(2 + N)) - 18*S[2, 2, 1, N] - 6*S[3, 1, 1, N] - 16*S[-2, 1, 1, 1, N] - 3*S[2, 1, 1, 1, N])),
dbqqNS10 -> (-4*CF)/(1 + N) + (2*CF*xiR)/N,
dbqqNS11 -> CF*xiR*((-1 - N)/N^2 - S[1, N]/N) + CF*((2*(3 + N))/(1 + N)^2 + (2*S[1, N])/(1 + N)),
dbqqNS12 -> CF*xiR*((1 + N)/(2*N^3) - z2/(4*N) + ((1 + N)*S[1, N])/(2*N^2) + S[1, N]^2/(4*N) + (3*S[2, N])/(4*N)) + CF*((-2*(3 + N))/(1 + N)^3 + z2/(2*(1 + N)) + ((-3 - N)*S[1, N])/(1 + N)^2 - S[1, N]^2/(2*(1 + N)) - (3*S[2, N])/(2*(1 + N))),
dbqqNS20 -> xiR^2*(CA*CF*(-1/(2*N) - S[1, N]/N) + CF^2*(-2/N + (2*S[1, N])/N)) + CF^2*((-8*(-2 - 13*N + 14*N^2 + 14*N^3 + 12*N^4 + 6*N^5 + N^6))/((-1 + N)*N^2*(1 + N)^3*(2 + N)) - (96*z3)/((1 + N)*(2 + N)) - (64*S[-2, N])/((-1 + N)*(1 + N)*(2 + N)) + (24*S[1, N]^2)/(1 + N) + (8*(2 + 7*N + 2*N^2)*S[2, N])/(N*(1 + N)*(2 + N)) + S[1, N]*((-4*(4 + 10*N - 22*N^2 - 9*N^3 + 3*N^4))/(N^2*(1 + N)^2*(2 + N)) - (16*S[2, N])/((1 + N)*(2 + N))) - (16*S[3, N])/((1 + N)*(2 + N)) + (32*S[2, 1, N])/((1 + N)*(2 + N))) + CF*(nl*TF*((16*(-1 + 6*N + 4*N^2))/(9*N*(1 + N)^2) + (8*(-1 + N)*S[1, N])/(3*N*(1 + N))) + CA*((-4*(16 - 340*N - 380*N^2 + 83*N^3 + 256*N^4 + 77*N^5))/(9*(-1 + N)*N*(1 + N)^3*(2 + N)) + (48*z3)/((1 + N)*(2 + N)) + (32*S[-2, N])/((-1 + N)*(1 + N)*(2 + N)) + (4*(-2 + N)*S[2, N])/(N*(2 + N)) + S[1, N]*((-2*(-12 + 8*N + 65*N^2 + 23*N^3))/(3*N^2*(1 + N)*(2 + N)) + (8*S[2, N])/((1 + N)*(2 + N))) + (8*S[3, N])/((1 + N)*(2 + N)) - (16*S[2, 1, N])/((1 + N)*(2 + N)))) + xiR*(CF^2*((2*(6 + 17*N + 22*N^2 + 25*N^3 + 10*N^4))/(N^3*(1 + N)^2) + (2*(-4 - 5*N + N^2)*S[1, N])/(N^2*(1 + N)) - (12*S[1, N]^2)/N - (12*S[2, N])/N) + CA*CF*((2 + 3*N)/N^2 - (12*(-1 + N)*z3)/((1 + N)*(2 + N)) + (6*S[2, N])/(2 + N) + S[1, N]*((2 + 7*N)/(N*(2 + N)) - (2*(-1 + N)*S[2, N])/((1 + N)*(2 + N))) - (2*(-1 + N)*S[3, N])/((1 + N)*(2 + N)) + (4*(-1 + N)*S[2, 1, N])/((1 + N)*(2 + N)))),
dbqqNS21 -> xiR^2*(CF^2*((1 + 3*N)/N^2 - S[1, N]/N^2 - (3*S[1, N]^2)/(2*N) - (5*S[2, N])/(2*N)) + CA*CF*((1 + 4*N)/(4*N^2) - z2/(4*N) + ((1 + 2*N)*S[1, N])/(2*N^2) + (3*S[1, N]^2)/(4*N) + (5*S[2, N])/(4*N))) + CF^2*((2*(8 + 8*N + 130*N^2 - 460*N^3 + 232*N^4 + 585*N^5 + 241*N^6 + 30*N^7 - 8*N^8 + N^9 + N^10))/((-1 + N)^2*N^3*(1 + N)^4*(2 + N)^2) + (144*z2^2)/(5*(1 + N)*(2 + N)) + (128*S[-3, N])/((-1 + N)*(1 + N)*(2 + N)) - (28*S[1, N]^3)/(3*(1 + N)) + z2*((-2*(2 + 3*N + 3*N^2))/(N*(1 + N)^2) + (8*S[1, N])/(1 + N)) + z3*((-24*(-4 + 16*N - 7*N^2 - 25*N^3 - 5*N^4 + N^5))/((-1 + N)*N*(1 + N)^2*(2 + N)^2) + (48*S[1, N])/((1 + N)*(2 + N))) + S[-2, N]*((64*(-3 + 5*N + 4*N^2))/((-1 + N)^2*(1 + N)^2*(2 + N)^2) + (64*S[1, N])/((-1 + N)*(1 + N)*(2 + N))) + ((40 + 40*N - 210*N^2 - 132*N^3 + 59*N^4 + 33*N^5)*S[2, N])/(N^2*(1 + N)^2*(2 + N)^2) - (8*S[2, N]^2)/((1 + N)*(2 + N)) + S[1, N]^2*((12 + 22*N - 82*N^2 - 45*N^3 + 3*N^4)/(N^2*(1 + N)^2*(2 + N)) + (12*S[2, N])/((1 + N)*(2 + N))) - (8*(-36 - 46*N - 19*N^2 + 15*N^3 + 13*N^4 + N^5)*S[3, N])/(3*(-1 + N)*N*(1 + N)^2*(2 + N)^2) + (28*S[4, N])/((1 + N)*(2 + N)) - (16*(-4 + 6*N + 11*N^2 + 3*N^3)*S[2, 1, N])/(N*(1 + N)^2*(2 + N)^2) + S[1, N]*((4*(-4 - 28*N - 61*N^2 + 178*N^3 + 157*N^4 - 15*N^5 - 33*N^6 - 3*N^7 + N^8))/((-1 + N)*N^3*(1 + N)^3*(2 + N)^2) - (4*(12 + 40*N + 69*N^2 + 47*N^3 + 10*N^4)*S[2, N])/(N*(1 + N)^2*(2 + N)^2) + (48*S[3, N])/((1 + N)*(2 + N)) - (32*S[2, 1, N])/((1 + N)*(2 + N))) - (64*S[3, 1, N])/((1 + N)*(2 + N)) + (16*S[2, 1, 1, N])/((1 + N)*(2 + N))) + CF*(nl*TF*((-8*(-3 - 23*N + 91*N^2 + 95*N^3 + 29*N^4))/(27*N^2*(1 + N)^3) + (2*(-1 + N)*z2)/(3*N*(1 + N)) - (4*(-3 - 13*N + 33*N^2 + 19*N^3)*S[1, N])/(9*N^2*(1 + N)^2) - (2*(-1 + N)*S[1, N]^2)/(N*(1 + N)) - (10*(-1 + N)*S[2, N])/(3*N*(1 + N))) + CA*((2*(552 - 16*N + 10442*N^2 + 3722*N^3 - 16638*N^4 - 18990*N^5 - 1707*N^6 + 7483*N^7 + 4111*N^8 + 673*N^9))/(27*(-1 + N)^2*N^2*(1 + N)^4*(2 + N)^2) + ((5 - 17*N)*z2)/(6*N*(1 + N)) - (72*z2^2)/(5*(1 + N)*(2 + N)) - (64*S[-3, N])/((-1 + N)*(1 + N)*(2 + N)) + z3*((-12*(4 - 24*N - N^2 + 31*N^3 + 13*N^4 + N^5))/((-1 + N)*N*(1 + N)^2*(2 + N)^2) - (24*S[1, N])/((1 + N)*(2 + N))) + S[-2, N]*((-32*(-3 + 5*N + 4*N^2))/((-1 + N)^2*(1 + N)^2*(2 + N)^2) - (32*S[1, N])/((-1 + N)*(1 + N)*(2 + N))) + ((-120 + 140*N + 1142*N^2 + 1137*N^3 + 310*N^4 + 7*N^5)*S[2, N])/(6*N^2*(1 + N)^2*(2 + N)^2) + (4*S[2, N]^2)/((1 + N)*(2 + N)) + S[1, N]^2*((-12 + 8*N + 65*N^2 + 23*N^3)/(2*N^2*(1 + N)*(2 + N)) - (6*S[2, N])/((1 + N)*(2 + N))) - (4*(12 + 6*N - 3*N^2 + 2*N^3 + 5*N^4 + 2*N^5)*S[3, N])/((-1 + N)*N*(1 + N)^2*(2 + N)^2) - (14*S[4, N])/((1 + N)*(2 + N)) + (8*(-4 + 6*N + 11*N^2 + 3*N^3)*S[2, 1, N])/(N*(1 + N)^2*(2 + N)^2) + S[1, N]*((72 + 420*N + 170*N^2 - 4429*N^3 - 6005*N^4 + 320*N^5 + 3838*N^6 + 1889*N^7 + 269*N^8)/(9*(-1 + N)*N^3*(1 + N)^3*(2 + N)^2) - (2*(-12 + 4*N + 19*N^2 + 8*N^3 + N^4)*S[2, N])/(N*(1 + N)^2*(2 + N)^2) - (24*S[3, N])/((1 + N)*(2 + N)) + (16*S[2, 1, N])/((1 + N)*(2 + N))) + (32*S[3, 1, N])/((1 + N)*(2 + N)) - (8*S[2, 1, 1, N])/((1 + N)*(2 + N)))) + xiR*(CF^2*((-14 - 55*N - 93*N^2 - 104*N^3 - 116*N^4 - 77*N^5 - 21*N^6)/(N^4*(1 + N)^3) + ((16 + 21*N + 3*N^2)*S[1, N]^2)/(2*N^2*(1 + N)) + (14*S[1, N]^3)/(3*N) + z2*((2 + 3*N + 3*N^2)/(N^2*(1 + N)) - (4*S[1, N])/N) + ((8 + 11*N - 3*N^2)*S[2, N])/(2*N^2*(1 + N)) + S[1, N]*((4 + 3*N - 10*N^2 - 21*N^3 - 8*N^4)/(N^3*(1 + N)^2) + (22*S[2, N])/N) + (28*S[3, N])/(3*N)) + CA*CF*((-6 - 7*N - 16*N^2)/(2*N^3) + (5*z2)/(4*N) + (18*(-1 + N)*z2^2)/(5*(1 + N)*(2 + N)) + z3*((12*(4 + N + 4*N^2 + 7*N^3 + 2*N^4))/(N*(1 + N)^2*(2 + N)^2) + (6*(-1 + N)*S[1, N])/((1 + N)*(2 + N))) + ((-48 - 4*N - 132*N^2 - 59*N^3)*S[2, N])/(4*N^2*(2 + N)^2) + ((1 - N)*S[2, N]^2)/((1 + N)*(2 + N)) + S[1, N]^2*((-3*(2 + 7*N))/(4*N*(2 + N)) + (3*(-1 + N)*S[2, N])/(2*(1 + N)*(2 + N))) - (4*(-1 + 10*N + 20*N^2 + 13*N^3 + 3*N^4)*S[3, N])/(N*(1 + N)^2*(2 + N)^2) + (7*(-1 + N)*S[4, N])/(2*(1 + N)*(2 + N)) + (8*(-1 + 4*N + 5*N^2 + N^3)*S[2, 1, N])/(N*(1 + N)^2*(2 + N)^2) + S[1, N]*((24 - 28*N - 18*N^2 - 37*N^3 - 13*N^4)/(2*N^3*(2 + N)^2) + ((4 - 22*N - 35*N^2 - 16*N^3 - 3*N^4)*S[2, N])/(N*(1 + N)^2*(2 + N)^2) + (6*(-1 + N)*S[3, N])/((1 + N)*(2 + N)) - (4*(-1 + N)*S[2, 1, N])/((1 + N)*(2 + N))) - (8*(-1 + N)*S[3, 1, N])/((1 + N)*(2 + N)) + (2*(-1 + N)*S[2, 1, 1, N])/((1 + N)*(2 + N)))),
daqqPS20 -> CF*nl*TF*((4*(-14 - 21*N + 21*N^2 + 24*N^3 - 28*N^4 + 18*N^5 + 4*N^6))/(N^4*(1 + N)^4) - (4*(-1 + N)*(2 + N)*z2)/(N^2*(1 + N)^2) - (8*(6 + 3*N - 8*N^2 + 8*N^3 + 3*N^4)*S[1, N])/(N^3*(1 + N)^3) + (8*(-1 + N)*(2 + N)*S[1, N]^2)/(N^2*(1 + N)^2) + (16*(-1 + N)*(2 + N)*S[2, N])/(N^2*(1 + N)^2)),
daqqPS21 -> CF*nl*TF*((2*(30 + 75*N - 8*N^2 - 141*N^3 - 32*N^4 + 109*N^5 - 57*N^6 + 24*N^7 + 4*N^8))/(N^5*(1 + N)^5) + (64*(-1 + N)*(2 + N)*z3)/(3*N^2*(1 + N)^2) + (4*(6 + 3*N - 8*N^2 + 8*N^3 + 3*N^4)*S[1, N]^2)/(N^3*(1 + N)^3) - (8*(-1 + N)*(2 + N)*S[1, N]^3)/(3*N^2*(1 + N)^2) + z2*((-2*(6 + 3*N - 8*N^2 + 8*N^3 + 3*N^4))/(N^3*(1 + N)^3) + (4*(-1 + N)*(2 + N)*S[1, N])/(N^2*(1 + N)^2)) + (8*(6 + 3*N - 8*N^2 + 8*N^3 + 3*N^4)*S[2, N])/(N^3*(1 + N)^3) + S[1, N]*((-4*(-14 - 21*N + 21*N^2 + 24*N^3 - 28*N^4 + 18*N^5 + 4*N^6))/(N^4*(1 + N)^4) - (16*(-1 + N)*(2 + N)*S[2, N])/(N^2*(1 + N)^2)) - (52*(-1 + N)*(2 + N)*S[3, N])/(3*N^2*(1 + N)^2)),
dbqqPS20 -> CF*nl*TF*((-16*(3 + 4*N - 6*N^2 + 3*N^3))/(N^3*(1 + N)^3) + (32*(-1 + N)*S[1, N])/(N^2*(1 + N)^2)),
dbqqPS21 -> CF*nl*TF*((-8*(-7 - 19*N - 8*N^2 + 24*N^3 - 14*N^4 + 4*N^5))/(N^4*(1 + N)^4) + (8*(-1 + N)*z2)/(N^2*(1 + N)^2) + (16*(3 + 4*N - 6*N^2 + 3*N^3)*S[1, N])/(N^3*(1 + N)^3) - (16*(-1 + N)*S[1, N]^2)/(N^2*(1 + N)^2) - (32*(-1 + N)*S[2, N])/(N^2*(1 + N)^2)),
daqg10 -> nl*TF*((-4*(1 + 3*N - N^2 + N^3))/(N^2*(1 + N)^2) + (4*(-1 + N)*S[1, N])/(N*(1 + N))),
daqg11 -> nl*TF*((2*(1 + 4*N + 6*N^2 - 4*N^3 + N^4))/(N^3*(1 + N)^3) + ((-1 + N)*z2)/(N*(1 + N)) + (2*(1 + 3*N - N^2 + N^3)*S[1, N])/(N^2*(1 + N)^2) + ((1 - N)*S[1, N]^2)/(N*(1 + N)) - (3*(-1 + N)*S[2, N])/(N*(1 + N))),
daqg12 -> nl*TF*((-1 - 5*N - 10*N^2 - 10*N^3 + 11*N^4 - N^5)/(N^4*(1 + N)^4) - (7*(-1 + N)*z3)/(3*N*(1 + N)) + ((-1 - 3*N + N^2 - N^3)*S[1, N]^2)/(2*N^2*(1 + N)^2) + ((-1 + N)*S[1, N]^3)/(6*N*(1 + N)) + z2*((1 + 3*N - N^2 + N^3)/(2*N^2*(1 + N)^2) + ((1 - N)*S[1, N])/(2*N*(1 + N))) - (3*(1 + 3*N - N^2 + N^3)*S[2, N])/(2*N^2*(1 + N)^2) + S[1, N]*((-1 - 4*N - 6*N^2 + 4*N^3 - N^4)/(N^3*(1 + N)^3) + (3*(-1 + N)*S[2, N])/(2*N*(1 + N))) + (7*(-1 + N)*S[3, N])/(3*N*(1 + N))),
daqg20 -> CA*nl*TF*xiR^2*((1 + 5*N - N^2 - N^3)/(N^2*(1 + N)^2) + ((1 - N)*S[1, N])/(N*(1 + N))) + nl^2*TF^2*((-16*(-15 - 73*N + 15*N^2 + 13*N^3))/(27*N^2*(1 + N)^2) + (8*(-1 + N)*z2)/(3*N*(1 + N)) - (80*(-1 + N)*S[1, N])/(9*N*(1 + N))) + CA*nl*TF*xiR*((-4*(-1 + N)*(1 + 2*N)*(3 + N^2))/(N^3*(1 + N)^2) + (4*(1 - 5*N - N^2 + N^3)*S[1, N])/(N^2*(1 + N)^2) + (6*(-1 + N)*S[1, N]^2)/(N*(1 + N)) + (10*(-1 + N)*S[2, N])/(N*(1 + N))) + CF*nl*TF*((2*(-14 - 77*N - 170*N^2 - 167*N^3 - 140*N^4 + 6*N^5 + 22*N^6 + 12*N^7))/(N^4*(1 + N)^4) - (48*(-1 + N)*z3)/(N*(1 + N)) + (4*(1 + 3*N)*(7 - 4*N + 3*N^2)*S[1, N]^2)/(N^2*(1 + N)^2) - (28*(-1 + N)*S[1, N]^3)/(3*N*(1 + N)) + z2*((-2*(-1 + N)*(2 + 3*N + 3*N^2))/(N^2*(1 + N)^2) + (8*(-1 + N)*S[1, N])/(N*(1 + N))) + (4*(1 + 8*N - N^2 + 8*N^3)*S[2, N])/(N^2*(1 + N)^2) + S[1, N]*((-4*(-10 - 25*N - 31*N^2 + 49*N^3 - 11*N^4 + 8*N^5))/(N^3*(1 + N)^3) - (28*(-1 + N)*S[2, N])/(N*(1 + N))) + (64*(-1 + N)*S[3, N])/(3*N*(1 + N)) - (16*(-1 + N)*S[2, 1, N])/(N*(1 + N))) + CA*nl*TF*((4*(1188 + 3024*N + 807*N^2 - 5618*N^3 + 8223*N^4 - 1836*N^5 - 5034*N^6 + 15*N^7 + 756*N^8 + 203*N^9))/(27*(-1 + N)*N^4*(1 + N)^4*(2 + N)) + (24*(-2 + 3*N)*z3)/(N*(2 + N)) - (40*(-1 + N)*S[-3, N])/(N*(1 + N)) + (8*(-4 + 7*N)*S[1, N]^2)/(N^2*(1 + N)^2) - (28*(-1 + N)*S[1, N]^3)/(3*N*(1 + N)) + S[-2, N]*((-16*(3 - 8*N - N^2 + 2*N^3))/((-1 + N)*N*(1 + N)^2*(2 + N)) - (32*(-1 + N)*S[1, N])/(N*(1 + N))) + z2*((-2*(-1 + N)*(24 + 11*N + 11*N^2))/(3*N^2*(1 + N)^2) + (8*(-1 + N)*S[1, N])/(N*(1 + N))) + (8*(-14 + 25*N + 8*N^2 - N^3 + N^4)*S[2, N])/(N^2*(1 + N)^2*(2 + N)) + S[1, N]*((4*(-396 - 882*N + 460*N^2 + 33*N^3 + 4*N^4 + 291*N^5 + 94*N^6))/(9*N^3*(1 + N)^3*(2 + N)) - (4*(-38 + 19*N + 17*N^2)*S[2, N])/(N*(1 + N)*(2 + N))) - (8*(-86 + 43*N + 40*N^2)*S[3, N])/(3*N*(1 + N)*(2 + N)) + (16*(-1 + N)*S[-2, 1, N])/(N*(1 + N)) + (16*(-4 + 2*N + N^2)*S[2, 1, N])/(N*(1 + N)*(2 + N))),
daqg21 -> CA*nl*TF*xiR^2*((-1 - 6*N - 18*N^2 - 4*N^3 + 3*N^4 + 2*N^5)/(2*N^3*(1 + N)^3) + ((1 - N)*z2)/(2*N*(1 + N)) + ((-1 - 5*N + N^2 + N^3)*S[1, N])/(2*N^2*(1 + N)^2) + ((-1 + N)*S[1, N]^2)/(4*N*(1 + N)) + (3*(-1 + N)*S[2, N])/(4*N*(1 + N))) + nl^2*TF^2*((8*(-45 - 264*N - 770*N^2 - 152*N^3 + 119*N^4 + 80*N^5))/(81*N^3*(1 + N)^3) - (56*(-1 + N)*z3)/(9*N*(1 + N)) + (8*(-15 - 73*N + 15*N^2 + 13*N^3)*S[1, N])/(27*N^2*(1 + N)^2) + (20*(-1 + N)*S[1, N]^2)/(9*N*(1 + N)) + z2*((-4*(-3 - 19*N + 3*N^2 + 7*N^3))/(9*N^2*(1 + N)^2) - (4*(-1 + N)*S[1, N])/(3*N*(1 + N))) + (20*(-1 + N)*S[2, N])/(3*N*(1 + N))) + CA*nl*TF*xiR*((-2*(7 + 18*N + 8*N^2 - 12*N^3 + 7*N^4 + 2*N^5 + 2*N^6))/(N^4*(1 + N)^3) + (12*(-1 + N)*z3)/(N*(1 + N)) + ((-1 + 13*N + N^2 - N^3)*S[1, N]^2)/(N^2*(1 + N)^2) - (7*(-1 + N)*S[1, N]^3)/(3*N*(1 + N)) + z2*((2*(-1 + N)^2)/(N^2*(1 + N)) + (2*(-1 + N)*S[1, N])/(N*(1 + N))) + ((-3 + 23*N + 3*N^2 - 3*N^3)*S[2, N])/(N^2*(1 + N)^2) + S[1, N]*((2*(-5 - 8*N + 10*N^2 + 4*N^3 + 3*N^4 + 4*N^5))/(N^3*(1 + N)^3) - (13*(-1 + N)*S[2, N])/(N*(1 + N))) - (38*(-1 + N)*S[3, N])/(3*N*(1 + N))) + CF*nl*TF*((30 + 203*N + 595*N^2 + 985*N^3 + 959*N^4 + 835*N^5 + 206*N^6 - 29*N^7 - 72*N^8 - 16*N^9)/(N^5*(1 + N)^5) + (72*(-1 + N)*z2^2)/(5*N*(1 + N)) - (2*(17 + 40*N - 21*N^2 + 20*N^3)*S[1, N]^3)/(3*N^2*(1 + N)^2) + (5*(-1 + N)*S[1, N]^4)/(2*N*(1 + N)) + z3*((-16*(8 + 53*N + 2*N^2 - 21*N^3 + 12*N^4))/(3*N^2*(1 + N)^2*(2 + N)) + (16*(-1 + N)*S[1, N])/(3*N*(1 + N))) + ((-32 - 32*N - 32*N^2 + 130*N^3 + 9*N^4 + 28*N^5 + 37*N^6)*S[2, N])/(N^3*(1 + N)^3*(2 + N)) + (15*(-1 + N)*S[2, N]^2)/(2*N*(1 + N)) + z2*((-6 - 23*N - 21*N^2 - 18*N^3 + 5*N^4 - N^5)/(N^3*(1 + N)^3) + (2*(4 + 11*N - 6*N^2 + 7*N^3)*S[1, N])/(N^2*(1 + N)^2) - (6*(-1 + N)*S[1, N]^2)/(N*(1 + N)) - (2*(-1 + N)*S[2, N])/(N*(1 + N))) + S[1, N]^2*((-36 - 98*N - 114*N^2 + 129*N^3 - 28*N^4 + 23*N^5)/(N^3*(1 + N)^3) + (19*(-1 + N)*S[2, N])/(N*(1 + N))) - (2*(-112 - 142*N + 131*N^2 + 80*N^3 + 19*N^4)*S[3, N])/(3*N^2*(1 + N)^2*(2 + N)) - (57*(-1 + N)*S[4, N])/(N*(1 + N)) - (16*(4 + 5*N - 4*N^2 + N^3)*S[2, 1, N])/(N^2*(1 + N)^2*(2 + N)) + S[1, N]*((-2*(44 + 176*N + 241*N^2 + 146*N^3 - 518*N^4 - 174*N^5 + 83*N^6 + 48*N^7 + 14*N^8))/(N^4*(1 + N)^4*(2 + N)) - (2*(26 + 109*N + 20*N^2 + 31*N^3 + 30*N^4)*S[2, N])/(N^2*(1 + N)^2*(2 + N)) + (4*(-1 + N)*S[3, N])/(N*(1 + N)) + (16*(-1 + N)*S[2, 1, N])/(N*(1 + N))) + (48*(-1 + N)*S[3, 1, N])/(N*(1 + N)) - (8*(-1 + N)*S[2, 1, 1, N])/(N*(1 + N))) + CA*nl*TF*((-2*(-14904 - 47628*N - 20394*N^2 + 75675*N^3 + 145814*N^4 - 272138*N^5 + 100126*N^6 + 234716*N^7 - 43341*N^8 - 88314*N^9 - 23330*N^10 + 7697*N^11 + 7013*N^12 + 1216*N^13))/(81*(-1 + N)^2*N^5*(1 + N)^5*(2 + N)^2) - (36*(-2 + 3*N)*z2^2)/(5*N*(2 + N)) + (84*(-1 + N)*S[-4, N])/(N*(1 + N)) + (8*(-1 + N)*S[-2, N]^2)/(N*(1 + N)) - (4*(-8 + 15*N)*S[1, N]^3)/(3*N^2*(1 + N)^2) + (5*(-1 + N)*S[1, N]^4)/(2*N*(1 + N)) + S[-3, N]*((8*(2 + 17*N - 36*N^2 - 7*N^3 + 8*N^4))/((-1 + N)*N^2*(1 + N)^2*(2 + N)) + (64*(-1 + N)*S[1, N])/(N*(1 + N))) + z3*((2*(1104 - 2308*N - 1152*N^2 + 661*N^3 - 125*N^4 + 231*N^5 + 293*N^6))/(9*(-1 + N)*N^2*(1 + N)^2*(2 + N)^2) - (8*(-32 + 16*N + 25*N^2)*S[1, N])/(3*N*(1 + N)*(2 + N))) + ((984 + 2568*N - 710*N^2 - 88*N^3 + 985*N^4 - 286*N^5 - 485*N^6 - 100*N^7)*S[2, N])/(3*N^3*(1 + N)^3*(2 + N)^2) + ((-142 + 71*N + 79*N^2)*S[2, N]^2)/(2*N*(1 + N)*(2 + N)) + z2*((-180 - 339*N + 184*N^2 - 380*N^3 + 188*N^4 + 119*N^5)/(9*N^3*(1 + N)^3) - (4*(-1 + N)*S[-2, N])/(N*(1 + N)) + ((-48 + 61*N + 11*N^3)*S[1, N])/(3*N^2*(1 + N)^2) - (6*(-1 + N)*S[1, N]^2)/(N*(1 + N)) - (14*(-1 + N)*S[2, N])/(N*(1 + N))) + S[-2, N]*((8*(-36 + 55*N - 21*N^2 - 56*N^3 + 9*N^5 + N^6))/((-1 + N)^2*N*(1 + N)^3*(2 + N)^2) + (32*(1 + 4*N - 6*N^2 - 2*N^3 + N^4)*S[1, N])/((-1 + N)*N^2*(1 + N)^2*(2 + N)) + (16*(-1 + N)*S[1, N]^2)/(N*(1 + N)) + (32*(-1 + N)*S[2, N])/(N*(1 + N))) + S[1, N]^2*((828 + 1854*N - 1054*N^2 - 411*N^3 + 50*N^4 - 381*N^5 - 130*N^6)/(9*N^3*(1 + N)^3*(2 + N)) + ((-82 + 41*N + 35*N^2)*S[2, N])/(N*(1 + N)*(2 + N))) - (4*(112 - 684*N + 228*N^2 + 413*N^3 - 6*N^4 - 3*N^5 + 12*N^6)*S[3, N])/(3*(-1 + N)*N^2*(1 + N)^2*(2 + N)^2) + ((-394 + 197*N + 183*N^2)*S[4, N])/(N*(1 + N)*(2 + N)) - (24*(-1 + N)*S[-3, 1, N])/(N*(1 + N)) + (16*(1 + 3*N)*S[-2, 1, N])/(N^2*(1 + N)^2) - (8*(-1 + N)*S[-2, 2, N])/(N*(1 + N)) + (8*(8 + 32*N + 12*N^2 + 3*N^3 + 3*N^4)*S[2, 1, N])/(N^2*(1 + N)^2*(2 + N)^2) + S[1, N]*((-2*(5400 + 16848*N + 10794*N^2 - 28114*N^3 + 4483*N^4 + 12867*N^5 - 8718*N^6 - 5247*N^7 + 1068*N^8 + 838*N^9 + 149*N^10))/(27*(-1 + N)*N^4*(1 + N)^4*(2 + N)^2) - (4*(-52 + 100*N + 109*N^2 + 25*N^3 + 4*N^4 + N^5)*S[2, N])/(N^2*(1 + N)^2*(2 + N)^2) + (8*(-34 + 17*N + 14*N^2)*S[3, N])/(N*(1 + N)*(2 + N)) - (8*(-6 + 3*N + N^2)*S[2, 1, N])/(N*(1 + N)*(2 + N))) - (4*(-34 + 17*N + 9*N^2)*S[3, 1, N])/(N*(1 + N)*(2 + N)) - (16*(-1 + N)*S[-2, 1, 1, N])/(N*(1 + N)) - (4*(2 - N + N^2)*S[2, 1, 1, N])/(N*(1 + N)*(2 + N))),
dagq10 -> CF*((-2*(-2 - N + 4*N^2 + N^3))/(N^2*(1 + N)^2) + (2*(2 + N)*S[1, N])/(N*(1 + N))),
dagq11 -> CF*((-2 - 3*N + 3*N^2 + 7*N^3 - N^4)/(N^3*(1 + N)^3) + ((2 + N)*z2)/(2*N*(1 + N)) + ((-2 - N + 4*N^2 + N^3)*S[1, N])/(N^2*(1 + N)^2) + ((-2 - N)*S[1, N]^2)/(2*N*(1 + N)) - (3*(2 + N)*S[2, N])/(2*N*(1 + N))),
dagq12 -> CF*((2 + 5*N - 10*N^3 - 10*N^4 + 5*N^5)/(2*N^4*(1 + N)^4) - (7*(2 + N)*z3)/(6*N*(1 + N)) + ((2 + N - 4*N^2 - N^3)*S[1, N]^2)/(4*N^2*(1 + N)^2) + ((2 + N)*S[1, N]^3)/(12*N*(1 + N)) + z2*((-2 - N + 4*N^2 + N^3)/(4*N^2*(1 + N)^2) + ((-2 - N)*S[1, N])/(4*N*(1 + N))) - (3*(-2 - N + 4*N^2 + N^3)*S[2, N])/(4*N^2*(1 + N)^2) + S[1, N]*((2 + 3*N - 3*N^2 - 7*N^3 + N^4)/(2*N^3*(1 + N)^3) + (3*(2 + N)*S[2, N])/(4*N*(1 + N))) + (7*(2 + N)*S[3, N])/(6*N*(1 + N))),
dagq20 -> xiR*(CA*CF*(((2 + 3*N)*(2 - N + N^2))/((-1 + N)*N^3*(2 + N)) + (2*(2 + 3*N)*S[-2, N])/((-1 + N)*N*(2 + N))) + CF^2*((-6*(2 + N)*(3 + 3*N - N^2 + N^3))/(N^3*(1 + N)^2) - (2*(10 + 15*N + 7*N^2)*S[1, N])/(N^2*(1 + N)^2) + (3*(2 + N)*S[1, N]^2)/(N*(1 + N)) + (5*(2 + N)*S[2, N])/(N*(1 + N)))) + CF^2*((28 + 112*N + 187*N^2 + 253*N^3 + 332*N^4 + 192*N^5 + 62*N^6 + 14*N^7)/(N^4*(1 + N)^4) + (48*z3)/(1 + N) + (2*(2 + N)*(2 + 3*N^2)*S[1, N]^2)/(N^2*(1 + N)^2) - (14*(2 + N)*S[1, N]^3)/(3*N*(1 + N)) + z2*(-(((2 + N)*(2 + 3*N + 3*N^2))/(N^2*(1 + N)^2)) + (4*(2 + N)*S[1, N])/(N*(1 + N))) + (2*(8 + 12*N + 22*N^2 + 3*N^3)*S[2, N])/(N^2*(1 + N)^2) + S[1, N]*((2*(12 + 26*N + 28*N^2 + 59*N^3 + 40*N^4 + 3*N^5))/(N^3*(1 + N)^3) - (2*(38 + 15*N)*S[2, N])/(N*(1 + N))) - (4*(74 + 31*N)*S[3, N])/(3*N*(1 + N)) + (32*S[2, 1, N])/(N*(1 + N))) + CF*(nl*TF*((-8*(54 + 105*N - N^2 - 49*N^3 + 64*N^4 + 16*N^5))/(27*N^3*(1 + N)^3) + (4*(2 + N)*z2)/(3*N*(1 + N)) - (8*(6 + 7*N + 2*N^3)*S[1, N])/(9*N^2*(1 + N)^2) - (8*(2 + N)*S[2, N])/(3*N*(1 + N))) + CA*((2*(-2376 - 3672*N + 3450*N^2 + 5098*N^3 - 6816*N^4 - 1644*N^5 + 303*N^6 + 423*N^7 + 741*N^8 + 173*N^9))/(27*(-1 + N)*N^4*(1 + N)^4*(2 + N)) - (12*(-4 + 12*N + 3*N^2)*z3)/(N*(1 + N)*(2 + N)) - (20*(2 + N)*S[-3, N])/(N*(1 + N)) + (4*(-1 - 2*N + 12*N^2 + 3*N^3)*S[1, N]^2)/(N^2*(1 + N)^2) - (14*(2 + N)*S[1, N]^3)/(3*N*(1 + N)) + S[-2, N]*((-8*(5 + 3*N + 2*N^2))/((-1 + N)*(1 + N)^2*(2 + N)) - (16*(2 + N)*S[1, N])/(N*(1 + N))) + z2*(-((2 + N)*(24 + 11*N + 11*N^2))/(3*N^2*(1 + N)^2) + (4*(2 + N)*S[1, N])/(N*(1 + N))) + (2*(84 + 74*N + 166*N^2 + 133*N^3 + 23*N^4)*S[2, N])/(3*N^2*(1 + N)^2*(2 + N)) + S[1, N]*((-2*(-288 - 240*N + 626*N^2 + 45*N^3 + 398*N^4 + 276*N^5 + 11*N^6))/(9*N^3*(1 + N)^3*(2 + N)) - (2*(2 + 3*N)*(10 + 3*N)*S[2, N])/(N*(1 + N)*(2 + N))) - (4*(-20 + 4*N + N^2)*S[3, N])/(3*N*(1 + N)*(2 + N)) + (8*(2 + N)*S[-2, 1, N])/(N*(1 + N)) - (64*S[2, 1, N])/(N*(1 + N)*(2 + N)))),
dagq21 -> xiR*(CA*CF*((24 - 28*N - 26*N^2 - 21*N^3 - 7*N^4 - 5*N^5 + 3*N^6)/(2*(-1 + N)^2*N^4*(2 + N)^2) - (3*(2 + 3*N)*z3)/((-1 + N)*N*(2 + N)) - (4*(2 + 3*N)*S[-3, N])/((-1 + N)*N*(2 + N)) - ((2 + 3*N)*(2 - N + N^2)*S[1, N])/((-1 + N)*N^3*(2 + N)) + S[-2, N]*((-2*(10 + 3*N + 2*N^2))/((-1 + N)^2*N*(2 + N)^2) - (2*(2 + 3*N)*S[1, N])/((-1 + N)*N*(2 + N))) + ((-2 - 3*N)*S[3, N])/((-1 + N)*N*(2 + N))) + CF^2*((3*(14 + 35*N + 22*N^2 - 4*N^3 + N^5))/(N^4*(1 + N)^3) + (6*(2 + N)*z3)/(N*(1 + N)) + (3*(6 + 9*N + 5*N^2)*S[1, N]^2)/(2*N^2*(1 + N)^2) - (7*(2 + N)*S[1, N]^3)/(6*N*(1 + N)) + z2*((-3*(2 + N))/(N^2*(1 + N)) + ((2 + N)*S[1, N])/(N*(1 + N))) + ((38 + 57*N + 29*N^2)*S[2, N])/(2*N^2*(1 + N)^2) + S[1, N]*((34 + 85*N + 56*N^2 + 12*N^3 + 8*N^4 + 5*N^5)/(N^3*(1 + N)^3) - (13*(2 + N)*S[2, N])/(2*N*(1 + N))) - (19*(2 + N)*S[3, N])/(3*N*(1 + N)))) + CF^2*((-60 - 300*N - 611*N^2 - 720*N^3 - 865*N^4 - 1138*N^5 - 719*N^6 - 353*N^7 - 154*N^8 - 28*N^9)/(2*N^5*(1 + N)^5) - (72*z2^2)/(5*(1 + N)) - ((2 + N)*(4 - N + 6*N^2)*S[1, N]^3)/(3*N^2*(1 + N)^2) + (5*(2 + N)*S[1, N]^4)/(4*N*(1 + N)) + z3*((-2*(-64 + 20*N - 100*N^2 - 237*N^3 + 3*N^4))/(3*N^2*(1 + N)^2*(2 + N)) - (8*(16 + 17*N)*S[1, N])/(3*N*(1 + N))) + ((-96 - 236*N - 376*N^2 - 827*N^3 - 735*N^4 - 204*N^5 + 6*N^6)*S[2, N])/(2*N^3*(1 + N)^3*(2 + N)) + ((110 + 71*N)*S[2, N]^2)/(4*N*(1 + N)) + z2*(((2 + N)*(6 + 15*N + 22*N^2 + 28*N^3 + 5*N^4))/(2*N^3*(1 + N)^3) + ((2 + N)*(2 + N + 3*N^2)*S[1, N])/(N^2*(1 + N)^2) - (3*(2 + N)*S[1, N]^2)/(N*(1 + N)) - (7*(2 + N)*S[2, N])/(N*(1 + N))) + S[1, N]^2*((-24 - 42*N - 25*N^2 - 99*N^3 - 82*N^4 - 4*N^5)/(2*N^3*(1 + N)^3) + ((86 + 31*N)*S[2, N])/(2*N*(1 + N))) + ((-104 - 324*N - 558*N^2 - 157*N^3 - 3*N^4)*S[3, N])/(3*N^2*(1 + N)^2*(2 + N)) + ((286 + 115*N)*S[4, N])/(2*N*(1 + N)) - (8*(-3 + N)*(2 + 3*N)*S[2, 1, N])/(N*(1 + N)^2*(2 + N)) + S[1, N]*((-56 - 232*N - 334*N^2 - 268*N^3 - 426*N^4 - 497*N^5 - 257*N^6 - 67*N^7 - 7*N^8)/(N^4*(1 + N)^4*(2 + N)) + ((-32 - 64*N - 104*N^2 - 38*N^3 - 9*N^4)*S[2, N])/(N^2*(1 + N)^2*(2 + N)) + (2*(62 + 19*N)*S[3, N])/(N*(1 + N)) - (32*S[2, 1, N])/(N*(1 + N))) - (64*S[3, 1, N])/(N*(1 + N)) + (16*S[2, 1, 1, N])/(N*(1 + N))) + CF*(nl*TF*((4*(378 + 1089*N + 624*N^2 - 1034*N^3 - 1198*N^4 + 246*N^5 + 16*N^6 + 32*N^7))/(81*N^4*(1 + N)^4) - (100*(2 + N)*z3)/(9*N*(1 + N)) + (2*(6 + 7*N + 2*N^3)*S[1, N]^2)/(9*N^2*(1 + N)^2) + z2*((-2*(18 + 17*N - 12*N^2 + N^3))/(9*N^2*(1 + N)^2) - (2*(2 + N)*S[1, N])/(3*N*(1 + N))) + (2*(42 + 41*N - 24*N^2 + 4*N^3)*S[2, N])/(9*N^2*(1 + N)^2) + S[1, N]*((4*(54 + 105*N - N^2 - 49*N^3 + 64*N^4 + 16*N^5))/(27*N^3*(1 + N)^3) + (4*(2 + N)*S[2, N])/(3*N*(1 + N))) + (16*(2 + N)*S[3, N])/(3*N*(1 + N))) + CA*((-29808 - 59400*N + 57492*N^2 + 162498*N^3 - 7034*N^4 - 162448*N^5 + 114761*N^6 + 26215*N^7 - 16644*N^8 + 57627*N^9 + 22547*N^10 - 6137*N^11 - 3614*N^12 - 535*N^13)/(81*(-1 + N)^2*N^5*(1 + N)^5*(2 + N)^2) + (18*(-4 + 12*N + 3*N^2)*z2^2)/(5*N*(1 + N)*(2 + N)) + (42*(2 + N)*S[-4, N])/(N*(1 + N)) + (4*(2 + N)*S[-2, N]^2)/(N*(1 + N)) - (2*(-5 - 6*N + 28*N^2 + 7*N^3)*S[1, N]^3)/(3*N^2*(1 + N)^2) + (5*(2 + N)*S[1, N]^4)/(4*N*(1 + N)) + S[-3, N]*((4*(-4 - 8*N + 23*N^2 + 19*N^3 + 10*N^4))/((-1 + N)*N^2*(1 + N)^2*(2 + N)) + (32*(2 + N)*S[1, N])/(N*(1 + N))) + z3*((-1344 - 1576*N - 1212*N^2 + 5494*N^3 + 2329*N^4 - 510*N^5 + 59*N^6)/(9*(-1 + N)*N^2*(1 + N)^2*(2 + N)^2) + (4*(-28 + 44*N + 11*N^2)*S[1, N])/(3*N*(1 + N)*(2 + N))) + ((-3168 - 5952*N + 2228*N^2 + 6436*N^3 + 7451*N^4 + 5380*N^5 + 1382*N^6 - 5*N^7)*S[2, N])/(18*N^3*(1 + N)^3*(2 + N)^2) + ((156 + 92*N + 23*N^2)*S[2, N]^2)/(4*N*(1 + N)*(2 + N)) + z2*((360 + 486*N - 197*N^2 + 67*N^3 + 47*N^4 + 53*N^5)/(18*N^3*(1 + N)^3) - (2*(2 + N)*S[-2, N])/(N*(1 + N)) + ((24 + 22*N + 129*N^2 + 35*N^3)*S[1, N])/(6*N^2*(1 + N)^2) - (3*(2 + N)*S[1, N]^2)/(N*(1 + N)) + ((-2 - N)*S[2, N])/(N*(1 + N))) + S[-2, N]*((-4*(-12 - 8*N - 50*N^2 - 29*N^3 - 15*N^4 - 7*N^5 + N^6))/((-1 + N)^2*N*(1 + N)^3*(2 + N)^2) + (16*(-2 - 4*N + 4*N^2 + 5*N^3 + 2*N^4)*S[1, N])/((-1 + N)*N^2*(1 + N)^2*(2 + N)) + (8*(2 + N)*S[1, N]^2)/(N*(1 + N)) + (16*(2 + N)*S[2, N])/(N*(1 + N))) + S[1, N]^2*((-144 + 480*N + 1706*N^2 + 171*N^3 + 1784*N^4 + 1212*N^5 + 119*N^6)/(18*N^3*(1 + N)^3*(2 + N)) + ((44 + 92*N + 23*N^2)*S[2, N])/(2*N*(1 + N)*(2 + N))) - (2*(-248 + 28*N + 70*N^2 - 265*N^3 + 59*N^4 + 152*N^5 + 24*N^6)*S[3, N])/(3*(-1 + N)*N^2*(1 + N)^2*(2 + N)^2) + ((-68 + 44*N + 11*N^2)*S[4, N])/(2*N*(1 + N)*(2 + N)) - (12*(2 + N)*S[-3, 1, N])/(N*(1 + N)) - (8*(2 + N)*(1 + 2*N)*S[-2, 1, N])/(N^2*(1 + N)^2) - (4*(2 + N)*S[-2, 2, N])/(N*(1 + N)) + (4*(16 + 4*N - 56*N^2 - 19*N^3 + 6*N^4)*S[2, 1, N])/(N^2*(1 + N)^2*(2 + N)^2) + S[1, N]*((4320 + 4536*N - 12408*N^2 - 8030*N^3 + 35642*N^4 + 8349*N^5 - 4038*N^6 + 2226*N^7 - 2175*N^8 - 2167*N^9 - 335*N^10)/(27*(-1 + N)*N^4*(1 + N)^4*(2 + N)^2) + ((-72 + 128*N - 598*N^2 - 1230*N^3 - 599*N^4 - 71*N^5)*S[2, N])/(3*N^2*(1 + N)^2*(2 + N)^2) + (4*(-4 + 20*N + 5*N^2)*S[3, N])/(N*(1 + N)*(2 + N)) + (4*(20 + 4*N + N^2)*S[2, 1, N])/(N*(1 + N)*(2 + N))) + (2*(76 + 12*N + 3*N^2)*S[3, 1, N])/(N*(1 + N)*(2 + N)) - (8*(2 + N)*S[-2, 1, 1, N])/(N*(1 + N)) - (2*(28 + 12*N + 3*N^2)*S[2, 1, 1, N])/(N*(1 + N)*(2 + N)))),
dbgq10 -> (4*CF)/(N*(1 + N)),
dbgq11 -> CF*((2*(-1 - 2*N + N^2))/(N^2*(1 + N)^2) - (2*S[1, N])/(N*(1 + N))),
dbgq12 -> CF*((1 + 3*N + 3*N^2 - 3*N^3)/(N^3*(1 + N)^3) - z2/(2*N*(1 + N)) + ((1 + 2*N - N^2)*S[1, N])/(N^2*(1 + N)^2) + S[1, N]^2/(2*N*(1 + N)) + (3*S[2, N])/(2*N*(1 + N))),
dbgq20 -> xiR*(CA*CF*((-2*(1 + N)*(2 - N + N^2))/((-1 + N)*N^3*(2 + N)) - (4*(1 + N)*S[-2, N])/((-1 + N)*N*(2 + N))) + CF^2*((-4*(2 + N)*(-3 - 3*N + 2*N^2))/(N^3*(1 + N)^2) + (4*(4 + 3*N)*S[1, N])/(N^2*(1 + N)))) + CF^2*((4*(-4 - 22*N - 5*N^2 + 3*N^3))/(N^2*(1 + N)^3) - (4*(-4 + 5*N)*S[1, N])/(N^2*(1 + N)) - (16*S[2, N])/(N*(1 + N))) + CF*(nl*TF*((-16*(9 + 22*N + N^2))/(9*N^2*(1 + N)^2) - (16*S[1, N])/(3*N*(1 + N))) + CA*((4*(-378 - 657*N + 440*N^2 + 6*N^3 + 416*N^4 + 399*N^5 + 62*N^6))/(9*(-1 + N)*N^3*(1 + N)^3*(2 + N)) + (24*(-2 + N)*z3)/(N*(1 + N)*(2 + N)) + (8*(3 + N^2)*S[-2, N])/((-1 + N)*N*(1 + N)*(2 + N)) - (24*S[1, N]^2)/(N*(1 + N)) - (4*(-2 + 5*N + 5*N^2)*S[2, N])/(N^2*(1 + N)*(2 + N)) + S[1, N]*((4*(-6 + 21*N - 56*N^2 + 54*N^3 + 41*N^4))/(3*N^3*(1 + N)^2*(2 + N)) + (4*(-2 + N)*S[2, N])/(N*(1 + N)*(2 + N))) + (4*(-2 + N)*S[3, N])/(N*(1 + N)*(2 + N)) - (8*(-2 + N)*S[2, 1, N])/(N*(1 + N)*(2 + N)))),
dbgq21 -> xiR*(CF^2*((2*(-14 - 35*N - 20*N^2 + 12*N^3 + 8*N^4 + N^5))/(N^4*(1 + N)^3) + (2*(2 + N)*z2)/(N^2*(1 + N)) + (2*(3 + 4*N)*(-4 - N + N^2)*S[1, N])/(N^3*(1 + N)^2) + ((-8 - 7*N)*S[1, N]^2)/(N^2*(1 + N)) + ((-16 - 13*N)*S[2, N])/(N^2*(1 + N))) + CA*CF*((-12 + 12*N + 13*N^2 + 6*N^3 + 4*N^4 + 2*N^5 - N^6)/((-1 + N)^2*N^4*(2 + N)^2) + (6*(1 + N)*z3)/((-1 + N)*N*(2 + N)) + (8*(1 + N)*S[-3, N])/((-1 + N)*N*(2 + N)) + (2*(1 + N)*(2 - N + N^2)*S[1, N])/((-1 + N)*N^3*(2 + N)) + S[-2, N]*((4*(3 + 2*N + N^2))/((-1 + N)^2*N*(2 + N)^2) + (4*(1 + N)*S[1, N])/((-1 + N)*N*(2 + N))) + (2*(1 + N)*S[3, N])/((-1 + N)*N*(2 + N)))) + CF^2*((-2*(-4 - 26*N - 84*N^2 + 31*N^4 + 7*N^5))/(N^3*(1 + N)^4) - (4*(2 + N)*z2)/(N*(1 + N)^2) - (96*(-1 + N)*z3)/(N*(1 + N)*(2 + N)) + ((-12 - 5*N + 11*N^2)*S[1, N]^2)/(N^2*(1 + N)^2) + ((-40 + 30*N + 99*N^2 + 49*N^3)*S[2, N])/(N^2*(1 + N)^2*(2 + N)) + S[1, N]*((-2*(8 + 30*N - 9*N^2 + 5*N^3 + 2*N^4))/(N^3*(1 + N)^2*(2 + N)) + (48*S[2, N])/(N*(1 + N)*(2 + N))) + (24*(4 + N)*S[3, N])/(N*(1 + N)*(2 + N)) + (16*(-4 + N)*S[2, 1, N])/(N*(1 + N)*(2 + N))) + CF*(nl*TF*((8*(63 + 213*N + 305*N^2 + 61*N^3 + 32*N^4))/(27*N^3*(1 + N)^3) - (4*z2)/(N*(1 + N)) + (8*(9 + 22*N + N^2)*S[1, N])/(9*N^2*(1 + N)^2) + (4*S[1, N]^2)/(3*N*(1 + N)) + (28*S[2, N])/(3*N*(1 + N))) + CA*((-2*(5076 + 11736*N - 15*N^2 - 23027*N^3 + 9680*N^4 - 6501*N^5 - 7962*N^6 + 10767*N^7 + 8292*N^8 + 2057*N^9 + 265*N^10))/(27*(-1 + N)^2*N^4*(1 + N)^4*(2 + N)^2) - (36*(-2 + N)*z2^2)/(5*N*(1 + N)*(2 + N)) - (16*(3 + N^2)*S[-3, N])/((-1 + N)*N*(1 + N)*(2 + N)) + (28*S[1, N]^3)/(3*N*(1 + N)) + z2*((16 + 11*N + 11*N^2)/(N^2*(1 + N)^2) - (8*S[1, N])/(N*(1 + N))) + z3*((12*(-4 - 6*N - 4*N^2 - 19*N^3 + 2*N^4 + 7*N^5))/((-1 + N)*N^2*(1 + N)^2*(2 + N)^2) - (12*(-2 + N)*S[1, N])/(N*(1 + N)*(2 + N))) + S[-2, N]*((-8*(3 + N^2)*(-3 + 5*N + 4*N^2))/((-1 + N)^2*N*(1 + N)^2*(2 + N)^2) - (8*(3 + N^2)*S[1, N])/((-1 + N)*N*(1 + N)*(2 + N))) + ((12 - 372*N - 293*N^2 - 676*N^3 - 706*N^4 - 203*N^5)*S[2, N])/(3*N^3*(1 + N)^2*(2 + N)^2) + (2*(-2 + N)*S[2, N]^2)/(N*(1 + N)*(2 + N)) + S[1, N]^2*((18 + 33*N + 260*N^2 - 96*N^3 - 101*N^4)/(3*N^3*(1 + N)^2*(2 + N)) - (3*(-2 + N)*S[2, N])/(N*(1 + N)*(2 + N))) + (2*(48 + 116*N - 52*N^2 - 231*N^3 - 50*N^4 + 25*N^5)*S[3, N])/(3*(-1 + N)*N^2*(1 + N)^2*(2 + N)^2) - (7*(-2 + N)*S[4, N])/(N*(1 + N)*(2 + N)) - (4*(-24 - 42*N - 7*N^2 + 5*N^3)*S[2, 1, N])/(N*(1 + N)^2*(2 + N)^2) + S[1, N]*((-2*(108 - 468*N - 837*N^2 + 2716*N^3 - 1330*N^4 - 656*N^5 + 1583*N^6 + 604*N^7 + 8*N^8))/(9*(-1 + N)*N^4*(1 + N)^3*(2 + N)^2) + (2*(-4 + 44*N + 109*N^2 + 93*N^3 + 26*N^4)*S[2, N])/(N^2*(1 + N)^2*(2 + N)^2) - (12*(-2 + N)*S[3, N])/(N*(1 + N)*(2 + N)) + (8*(-2 + N)*S[2, 1, N])/(N*(1 + N)*(2 + N))) + (16*(-2 + N)*S[3, 1, N])/(N*(1 + N)*(2 + N)) - (4*(-2 + N)*S[2, 1, 1, N])/(N*(1 + N)*(2 + N)))),
dagg10 -> (-20*nl*TF)/9 - (CA*xiR^2)/4 + CA*xiR*((-1 + N)/N + S[1, N]) + CA*((72 + 162*N + 31*N^2 + 152*N^3 + 67*N^4)/(9*N^2*(1 + N)^2) + (8*S[1, N])/(N*(1 + N)) - 2*S[1, N]^2 - 6*S[2, N]),
dagg11 -> (CA*xiR^2)/4 + nl*TF*(56/27 - z2/3) + CA*xiR*((1 + N)/(2*N^2) + ((1 - N)*S[1, N])/(2*N) - S[1, N]^2/4 - (3*S[2, N])/4) + CA*((-108 - 351*N - 405*N^2 + 41*N^3 - 633*N^4 - 606*N^5 - 202*N^6)/(27*N^3*(1 + N)^3) + z2*((24 + 11*N + 11*N^2)/(12*N*(1 + N)) - S[1, N]) - (2*S[1, N]^2)/(N*(1 + N)) + S[1, N]^3/3 - (6*S[2, N])/(N*(1 + N)) + S[1, N]*((-4 - 9*N + 2*N^2 - N^3)/(N^2*(1 + N)^2) + 3*S[2, N]) + (14*S[3, N])/3),
dagg12 -> CA*xiR^2*(-1/4 + z2/32) + nl*TF*(-164/81 + (5*z2)/18 + (7*z3)/9) + CA*xiR*((-1 - N)/(4*N^3) + z2*((1 - N)/(8*N) - S[1, N]/8) + ((-1 + N)*S[1, N]^2)/(8*N) + S[1, N]^3/24 + S[1, N]*((-1 - N)/(4*N^2) + (3*S[2, N])/8) + (3*(-1 + N)*S[2, N])/(8*N) + (7*S[3, N])/12) + CA*((324 + 1377*N + 2268*N^2 + 1782*N^3 - 730*N^4 + 4937*N^5 + 7284*N^6 + 4856*N^7 + 1214*N^8)/(162*N^4*(1 + N)^4) + S[1, N]^3/(3*N*(1 + N)) - S[1, N]^4/24 + z3*((-7*(24 + 11*N + 11*N^2))/(36*N*(1 + N)) + (7*S[1, N])/3) + S[1, N]^2*((4 + 9*N - 2*N^2 + N^3)/(4*N^2*(1 + N)^2) - (3*S[2, N])/4) + z2*((-72 - 162*N - 31*N^2 - 152*N^3 - 67*N^4)/(72*N^2*(1 + N)^2) - S[1, N]/(N*(1 + N)) + S[1, N]^2/4 + (3*S[2, N])/4) + (3*(4 + 9*N - 2*N^2 + N^3)*S[2, N])/(4*N^2*(1 + N)^2) - (9*S[2, N]^2)/8 + S[1, N]*((4 + 13*N + 15*N^2 - 9*N^3 + N^4)/(2*N^3*(1 + N)^3) + (3*S[2, N])/(N*(1 + N)) - (7*S[3, N])/3) + (14*S[3, N])/(3*N*(1 + N)) - (15*S[4, N])/4),
dagg20 -> (CA^2*xiR^4)/16 + nl^2*TF^2*(848/81 - (8*z2)/9) + CA^2*xiR^3*((4 - 3*N)/(16*N) - S[1, N]/4) + CF*nl*TF*((336 + 1008*N + 516*N^2 - 2376*N^3 - 1006*N^4 + 481*N^5 + 289*N^6 - 62*N^7 - 392*N^8 - 275*N^9 - 55*N^10)/(3*(-1 + N)*N^4*(1 + N)^4*(2 + N)) - (4*(-1 + N)*(2 + N)*z2)/(N^2*(1 + N)^2) + 16*z3 - (64*S[-2, N])/((-1 + N)*N*(1 + N)*(2 + N)) - (8*(2 + N)*(3 + 6*N - 4*N^2 + 3*N^3)*S[1, N])/(N^3*(1 + N)^3) + (8*(-1 + N)*(2 + N)*S[1, N]^2)/(N^2*(1 + N)^2) + (16*(-1 + N)*(2 + N)*S[2, N])/(N^2*(1 + N)^2)) + xiR^2*((2*CA*nl*TF)/3 + CA^2*((6 + 51*N + 174*N^2 + 37*N^3 + 12*N^4 - 86*N^5 - 138*N^6 - 44*N^7)/(12*(-1 + N)*N^3*(1 + N)^2*(2 + N)) - z3/8 + ((2 - N)*S[-2, N])/(4*(-1 + N)*N*(2 + N)) + ((-10 + 7*N + 9*N^2)*S[1, N])/(4*N*(1 + N)) + (3*S[1, N]^2)/4 + (3*S[2, N])/2)) + CA*nl*TF*((-2*(-2376 - 8676*N - 19998*N^2 - 5141*N^3 - 3785*N^4 + 1681*N^5 + 15943*N^6 + 13756*N^7 + 3412*N^8))/(81*(-1 + N)*N^3*(1 + N)^3*(2 + N)) - (8*(8 + N)*z3)/(2 + N) + (32*S[-2, N])/((-1 + N)*N*(1 + N)*(2 + N)) + z2*((4*(24 + 11*N + 11*N^2))/(9*N*(1 + N)) - (16*S[1, N])/3) + (2*(-48 + 37*N + 37*N^2)*S[1, N]^2)/(9*N*(1 + N)) + (16*S[1, N]^3)/9 + (2*(-68 + 52*N + 127*N^2 + 39*N^3)*S[2, N])/(3*N*(1 + N)*(2 + N)) + S[1, N]*((4*(-66 - 421*N - 210*N^2 + 193*N^3 + 207*N^4 + 51*N^5))/(9*N^2*(1 + N)^2*(2 + N)) + (8*(3 + 2*N)*S[2, N])/(2 + N)) + (8*(47 + 28*N)*S[3, N])/(9*(2 + N)) - (16*(-1 + N)*S[2, 1, N])/(3*(2 + N))) + xiR*(CA*nl*TF*((2*(18 + 16*N + 7*N^2))/(9*N^2) - (4*(-3 + 8*N)*S[1, N])/(9*N) - (2*S[1, N]^2)/3 - (14*S[2, N])/3) + CA^2*((738 + 909*N - 248*N^2 + 676*N^3 - 1067*N^4 - 1196*N^5 - 143*N^6 + 43*N^7)/(18*(-1 + N)*N^3*(1 + N)^2*(2 + N)) - (3*(4 - 6*N + 3*N^2 + 3*N^3)*z3)/(2*N*(1 + N)*(2 + N)) + ((-7 + 3*N)*S[-2, N])/((-1 + N)*N*(2 + N)) + ((216 + 37*N - 35*N^2)*S[1, N]^2)/(12*N*(1 + N)) - 4*S[1, N]^3 + ((12 + 606*N + 584*N^2 + 315*N^3 + 85*N^4)*S[2, N])/(12*N^2*(1 + N)*(2 + N)) + S[1, N]*((-18 + 9*N + 1191*N^2 + 1870*N^3 + 2113*N^4 + 1499*N^5 + 380*N^6)/(18*N^3*(1 + N)^2*(2 + N)) + ((-2 - 60*N - 96*N^2 - 33*N^3)*S[2, N])/(2*N*(1 + N)*(2 + N))) + ((-2 + 4*N - N^3)*S[3, N])/(2*N*(1 + N)*(2 + N)) + ((2 - 4*N + N^3)*S[2, 1, N])/(N*(1 + N)*(2 + N)))) + CA^2*((-57024 - 184248*N - 188532*N^2 + 13608*N^3 - 263792*N^4 - 32641*N^5 + 118649*N^6 + 184556*N^7 + 228788*N^8 + 124997*N^9 + 24535*N^10)/(162*(-1 + N)*N^4*(1 + N)^4*(2 + N)) + 28*S[-4, N] + 4*S[-2, N]^2 - (4*(84 + 11*N + 11*N^2)*S[1, N]^3)/(9*N*(1 + N)) + (14*S[1, N]^4)/3 + z3*((-24 - 8*N - 33*N^2 - 25*N^3)/(N*(1 + N)*(2 + N)) + 12*S[1, N]) + S[-3, N]*((4*(-19 + N))/(N*(1 + N)) + 32*S[1, N]) + z2*(-(24 + 11*N + 11*N^2)^2/(18*N^2*(1 + N)^2) + (4*(24 + 11*N + 11*N^2)*S[1, N])/(3*N*(1 + N)) - 8*S[1, N]^2) + ((768 - 752*N - 508*N^2 - 2251*N^3 - 2210*N^4 - 531*N^5)*S[2, N])/(6*N^2*(1 + N)^2*(2 + N)) + 24*S[2, N]^2 + S[-2, N]*((8*(8 - 13*N - 3*N^2 + 2*N^3))/((-1 + N)*N*(1 + N)^2*(2 + N)) + (8*(-7 + N)*S[1, N])/(N*(1 + N)) + 8*S[1, N]^2 + 16*S[2, N]) + S[1, N]^2*((-144 - 2280*N + 439*N^2 - 1258*N^3 - 521*N^4)/(18*N^2*(1 + N)^2) + 49*S[2, N]) + ((-3144 - 2561*N - 1650*N^2 - 589*N^3)*S[3, N])/(9*N*(1 + N)*(2 + N)) + 19*S[4, N] - 24*S[-3, 1, N] - (8*(-3 + N)*S[-2, 1, N])/(N*(1 + N)) - 8*S[-2, 2, N] + S[1, N]*((1008 + 2112*N - 2044*N^2 + 5057*N^3 + 10*N^4 - 5972*N^5 - 3738*N^6 - 777*N^7)/(9*N^3*(1 + N)^3*(2 + N)) + ((-400 - 269*N - 114*N^2 - 41*N^3)*S[2, N])/(N*(1 + N)*(2 + N)) + (238*S[3, N])/3 - 4*S[2, 1, N]) + (2*(48 + 11*N + 12*N^2 + 13*N^3)*S[2, 1, N])/(3*N*(1 + N)*(2 + N)) + 6*S[3, 1, N] - 16*S[-2, 1, 1, N] + 6*S[2, 1, 1, N]),
dagg21 -> -(CA^2*xiR^4)/8 + nl^2*TF^2*(-1184/81 + (20*z2)/9 + (56*z3)/27) + CA^2*xiR^3*((-4 - 12*N - N^2)/(32*N^2) + z2/16 + ((-1 + 3*N)*S[1, N])/(8*N) + S[1, N]^2/16 + (3*S[2, N])/16) + CF*nl*TF*((8640 + 30240*N + 18576*N^2 - 50472*N^3 - 124560*N^4 + 73084*N^5 + 168496*N^6 + 56591*N^7 - 29659*N^8 - 66801*N^9 - 36003*N^10 + 19397*N^11 + 29375*N^12 + 11977*N^13 + 1711*N^14)/(36*(-1 + N)^2*N^5*(1 + N)^5*(2 + N)^2) - (24*z2^2)/5 - (4*(-64 - 8*N - 62*N^2 - 89*N^3 + 3*N^4 + 57*N^5 + 19*N^6)*z3)/(3*(-1 + N)*N^2*(1 + N)^2*(2 + N)) + (128*S[-3, N])/((-1 + N)*N*(1 + N)*(2 + N)) + (4*(2 + N)*(3 + 6*N - 4*N^2 + 3*N^3)*S[1, N]^2)/(N^3*(1 + N)^3) - (8*(-1 + N)*(2 + N)*S[1, N]^3)/(3*N^2*(1 + N)^2) + S[-2, N]*((-32*(4 - 11*N - 6*N^2 + N^3))/((-1 + N)^2*N*(1 + N)^2*(2 + N)^2) + (64*S[1, N])/((-1 + N)*N*(1 + N)*(2 + N))) + z2*((-12 - 30*N + 4*N^2 - 5*N^3 - 9*N^4 - 3*N^5 - N^6)/(N^3*(1 + N)^3) + (4*(-1 + N)*(2 + N)*S[1, N])/(N^2*(1 + N)^2)) + (8*(2 + N)*(3 + 6*N - 4*N^2 + 3*N^3)*S[2, N])/(N^3*(1 + N)^3) + S[1, N]*((-4*(28 + 84*N + 43*N^2 - 198*N^3 - 93*N^4 + 8*N^5 - 8*N^6 + 4*N^7 + 4*N^8))/((-1 + N)*N^4*(1 + N)^4*(2 + N)) - (16*(-1 + N)*(2 + N)*S[2, N])/(N^2*(1 + N)^2)) - (4*(52 - 76*N - 63*N^2 + 26*N^3 + 13*N^4)*S[3, N])/(3*(-1 + N)*N^2*(1 + N)^2*(2 + N))) + xiR^2*(CA*nl*TF*(-2/3 + z2/12) + CA^2*((108 + 432*N + 891*N^2 + 1593*N^3 - 835*N^4 + 634*N^5 - 1068*N^6 - 5646*N^7 - 2235*N^8 + 2874*N^9 + 2347*N^10 + 473*N^11)/(72*(-1 + N)^2*N^4*(1 + N)^3*(2 + N)^2) + (3*z2^2)/80 + ((-18 + 13*N - 2*N^2 - 2*N^3)*z3)/(24*(-1 + N)*N*(2 + N)) + ((-2 + N)*S[-3, N])/(2*(-1 + N)*N*(2 + N)) + z2*((-21 - 13*N - 16*N^2)/(24*N*(1 + N)) + (3*S[1, N])/8) + ((7 - 3*N - 6*N^2)*S[1, N]^2)/(8*N*(1 + N)) - (5*S[1, N]^3)/24 + S[-2, N]*((2 - 5*N)/(4*(-1 + N)^2*N*(2 + N)^2) + ((-2 + N)*S[1, N])/(4*(-1 + N)*N*(2 + N))) + S[1, N]*((-4 - 24*N - 71*N^2 + 34*N^3 + 86*N^4 + 14*N^5 - 31*N^6 - 12*N^7)/(8*(-1 + N)*N^3*(1 + N)^2*(2 + N)) - (5*S[2, N])/4) + ((4 - 2*N - 3*N^2)*S[2, N])/(2*N*(1 + N)) + ((-6 + 59*N - 28*N^2 - 28*N^3)*S[3, N])/(24*(-1 + N)*N*(2 + N)))) + CA*nl*TF*((7776 + 29664*N + 35936*N^2 + 38456*N^3 - 78706*N^4 - 25720*N^5 + 17295*N^6 - 98698*N^7 - 116257*N^8 + 16020*N^9 + 82301*N^10 + 43302*N^11 + 7159*N^12)/(54*(-1 + N)^2*N^4*(1 + N)^4*(2 + N)^2) + (12*(8 + N)*z2^2)/(5*(2 + N)) - (64*S[-3, N])/((-1 + N)*N*(1 + N)*(2 + N)) + ((32 - 17*N - 17*N^2)*S[1, N]^3)/(9*N*(1 + N)) - (4*S[1, N]^4)/9 + S[-2, N]*((16*(4 - 11*N - 6*N^2 + N^3))/((-1 + N)^2*N*(1 + N)^2*(2 + N)^2) - (32*S[1, N])/((-1 + N)*N*(1 + N)*(2 + N))) + z3*((-2*(-4152 + 1076*N + 3110*N^2 + 609*N^3 + 922*N^4 + 379*N^5))/(27*(-1 + N)*N*(1 + N)*(2 + N)^2) + (8*(109 + 41*N)*S[1, N])/(9*(2 + N))) + ((900 + 4532*N + 3881*N^2 - 978*N^3 - 2741*N^4 - 1277*N^5 - 195*N^6)*S[2, N])/(9*N^2*(1 + N)^2*(2 + N)^2) - (4*(17 + 7*N)*S[2, N]^2)/(3*(2 + N)) + z2*((-60 - 291*N - 227*N^2 - 289*N^3 - 137*N^4)/(9*N^2*(1 + N)^2) + ((-24 + 19*N + 19*N^2)*S[1, N])/(3*N*(1 + N)) + 2*S[1, N]^2 + 6*S[2, N]) + S[1, N]^2*((378 + 2241*N + 1070*N^2 - 763*N^3 - 803*N^4 - 185*N^5)/(27*N^2*(1 + N)^2*(2 + N)) - (2*(11 + 10*N)*S[2, N])/(3*(2 + N))) - (4*(220 - 238*N - 409*N^2 + 179*N^3 + 289*N^4 + 67*N^5)*S[3, N])/(9*(-1 + N)*N*(1 + N)*(2 + N)^2) - (2*(29 + 18*N)*S[4, N])/(2 + N) + (8*(84 + 62*N + 13*N^2 + 16*N^3 + 5*N^4)*S[2, 1, N])/(9*N*(1 + N)*(2 + N)^2) + S[1, N]*((-2*(972 + 4344*N + 12595*N^2 + 2975*N^3 - 10517*N^4 - 9772*N^5 - 890*N^6 + 3347*N^7 + 1836*N^8 + 294*N^9))/(27*(-1 + N)*N^3*(1 + N)^3*(2 + N)^2) + ((152 - 28*N - 366*N^2 - 273*N^3 - 55*N^4)*S[2, N])/(3*N*(1 + N)*(2 + N)^2) - (8*(23 + 25*N)*S[3, N])/(9*(2 + N)) - (16*S[2, 1, N])/(2 + N)) + (8*(-2 + N)*S[3, 1, N])/(2 + N) + (8*(7 + 2*N)*S[2, 1, 1, N])/(3*(2 + N))) + xiR*(CA*nl*TF*((-126 - 144*N - 50*N^2 - 53*N^3)/(27*N^3) - 4*z3 + z2*((4 - 3*N)/(6*N) - (2*S[1, N])/3) + ((-3 + 8*N)*S[1, N]^2)/(9*N) + S[1, N]^3/9 + (7*(-3 + 8*N)*S[2, N])/(9*N) + S[1, N]*((2*(-27 - 24*N + 25*N^2))/(27*N^2) + (7*S[2, N])/3) + (62*S[3, N])/9) + CA^2*((9828 + 20880*N - 1287*N^2 - 23573*N^3 + 5463*N^4 - 18769*N^5 - 22608*N^6 + 12912*N^7 + 20907*N^8 + 7199*N^9 - 207*N^10 - 377*N^11)/(108*(-1 + N)^2*N^4*(1 + N)^3*(2 + N)^2) + (9*(4 - 6*N + 3*N^2 + 3*N^3)*z2^2)/(20*N*(1 + N)*(2 + N)) - (2*(-7 + 3*N)*S[-3, N])/((-1 + N)*N*(2 + N)) + ((-504 - 67*N + 101*N^2)*S[1, N]^3)/(72*N*(1 + N)) + (7*S[1, N]^4)/6 + S[-2, N]*((-5 + 17*N)/((-1 + N)^2*N*(2 + N)^2) + ((7 - 3*N)*S[1, N])/((-1 + N)*N*(2 + N))) + z3*((-6 - 93*N - 38*N^2 + 20*N^3 + 40*N^4 + 83*N^5 + 55*N^6 + 11*N^7)/((-1 + N)*N^2*(1 + N)^2*(2 + N)^2) - (3*(-2 + 12*N + 12*N^2 + 3*N^3)*S[1, N])/(2*N*(1 + N)*(2 + N))) + z2*((-96 + 37*N - 5*N^2 + 54*N^3)/(24*N^2*(1 + N)) + ((144 + 59*N + 11*N^2)*S[1, N])/(24*N*(1 + N)) - 2*S[1, N]^2) + ((36 - 144*N - 8151*N^2 - 15995*N^3 - 23466*N^4 - 22970*N^5 - 10827*N^6 - 1859*N^7)*S[2, N])/(72*N^3*(1 + N)^2*(2 + N)^2) + ((-2 + 56*N + 78*N^2 + 25*N^3)*S[2, N]^2)/(4*N*(1 + N)*(2 + N)) + S[1, N]^2*((54 - 603*N - 4125*N^2 - 4804*N^3 - 4354*N^4 - 2849*N^5 - 695*N^6)/(72*N^3*(1 + N)^2*(2 + N)) + ((6 + 184*N + 294*N^2 + 101*N^3)*S[2, N])/(8*N*(1 + N)*(2 + N))) + ((144 + 4212*N + 7012*N^2 + 1904*N^3 - 3779*N^4 - 5215*N^5 - 2855*N^6 - 559*N^7)*S[3, N])/(36*(-1 + N)*N^2*(1 + N)^2*(2 + N)^2) + ((14 - 40*N - 18*N^2 + N^3)*S[4, N])/(8*N*(1 + N)*(2 + N)) + ((-24 - 10*N + 16*N^2 + 23*N^3 + 14*N^4 + 3*N^5)*S[2, 1, N])/(2*N*(1 + N)^2*(2 + N)^2) + S[1, N]*((-324 - 3888*N - 3429*N^2 + 7941*N^3 - 8642*N^4 - 5703*N^5 + 23049*N^6 + 15033*N^7 - 5898*N^8 - 6471*N^9 - 1300*N^10)/(108*(-1 + N)*N^4*(1 + N)^3*(2 + N)^2) + ((-24 - 3408*N - 7786*N^2 - 5916*N^3 - 1657*N^4 - 54*N^5 + 29*N^6)*S[2, N])/(24*N^2*(1 + N)^2*(2 + N)^2) + ((18 + 178*N + 321*N^2 + 116*N^3)*S[3, N])/(6*N*(1 + N)*(2 + N)) + ((-2 + 2*N - 3*N^2 - 2*N^3)*S[2, 1, N])/(N*(1 + N)*(2 + N))) + ((-8 + 18*N + 3*N^2 - 3*N^3)*S[3, 1, N])/(2*N*(1 + N)*(2 + N)) + ((2 + 2*N + 9*N^2 + 4*N^3)*S[2, 1, 1, N])/(2*N*(1 + N)*(2 + N)))) + CA^2*((-476928 - 1822176*N - 2010528*N^2 + 415176*N^3 + 3261648*N^4 - 3123356*N^5 + 972772*N^6 + 2659013*N^7 + 2089679*N^8 + 4206249*N^9 + 1694631*N^10 - 2667841*N^11 - 3068659*N^12 - 1211897*N^13 - 171287*N^14)/(648*(-1 + N)^2*N^5*(1 + N)^5*(2 + N)^2) - 54*S[-5, N] + S[-4, N]*((-14*(-11 + N))/(N*(1 + N)) - 56*S[1, N]) + S[-2, N]^2*((-2*(-7 + N))/(N*(1 + N)) - 4*S[1, N]) + z2^2*((3*(24 + 8*N + 33*N^2 + 25*N^3))/(10*N*(1 + N)*(2 + N)) - (18*S[1, N])/5) + ((90 + 11*N + 11*N^2)*S[1, N]^4)/(9*N*(1 + N)) - S[1, N]^5 + S[-3, N]*((-4*(6 + 45*N - 61*N^2 - 21*N^3 + 7*N^4))/((-1 + N)*N^2*(1 + N)^2*(2 + N)) - 16*S[-2, N] - (16*(-7 + N)*S[1, N])/(N*(1 + N)) - 16*S[1, N]^2 - 20*S[2, N]) + S[1, N]^3*((240 + 1832*N - 435*N^2 + 674*N^3 + 253*N^4)/(36*N^2*(1 + N)^2) - (115*S[2, N])/6) + z3*((-23904 - 35952*N - 20332*N^2 + 21142*N^3 + 25871*N^4 + 25231*N^5 + 16277*N^6 + 3331*N^7)/(54*(-1 + N)*N^2*(1 + N)^2*(2 + N)^2) - 12*S[-2, N] + ((-1776 - 2665*N - 2382*N^2 - 713*N^3)*S[1, N])/(9*N*(1 + N)*(2 + N)) + (83*S[1, N]^2)/3 - 9*S[2, N]) + ((1056 + 809*N + 414*N^2 + 133*N^3)*S[2, N]^2)/(6*N*(1 + N)*(2 + N)) + ((3696 - 3712*N - 2691*N^2 - 5167*N^3 - 2578*N^4 + 5607*N^5 + 4597*N^6 + 896*N^7)*S[3, N])/(9*(-1 + N)*N^2*(1 + N)^2*(2 + N)^2) + ((2024 + 1539*N + 968*N^2 + 361*N^3)*S[4, N])/(4*N*(1 + N)*(2 + N)) - 46*S[5, N] + 28*S[-4, 1, N] + (12*(-3 + N)*S[-3, 1, N])/(N*(1 + N)) + z2*((1440 + 3900*N + 3069*N^2 + 5921*N^3 + 4023*N^4 + 2727*N^5 + 848*N^6)/(36*N^3*(1 + N)^3) + 2*S[-3, N] + ((-48 - 11*N - 11*N^2)*S[1, N]^2)/(2*N*(1 + N)) + 4*S[1, N]^3 + S[-2, N]*(-8/(N*(1 + N)) + 4*S[1, N]) + ((-64 - 33*N - 33*N^2)*S[2, N])/(2*N*(1 + N)) + S[1, N]*((96 - 360*N + 97*N^2 - 574*N^3 - 263*N^4)/(12*N^2*(1 + N)^2) + 16*S[2, N]) + 2*S[3, N] - 4*S[-2, 1, N]) - (8*(3 + 8*N + N^2)*S[-2, 1, N])/(N^2*(1 + N)^2) + (4*(-3 + N)*S[-2, 2, N])/(N*(1 + N)) + 12*S[-2, 3, N] - 20*S[2, -3, N] + S[-2, N]*((-4*(-74 + 99*N - 37*N^2 - 87*N^3 + 9*N^4 + 16*N^5 + 2*N^6))/((-1 + N)^2*N*(1 + N)^3*(2 + N)^2) - (4*(-7 + N)*S[1, N]^2)/(N*(1 + N)) - (8*S[1, N]^3)/3 + S[1, N]*((-8*(6 + 21*N - 22*N^2 - 12*N^3 + N^4))/((-1 + N)*N^2*(1 + N)^2*(2 + N)) - 16*S[2, N]) - (8*(-7 + N)*S[2, N])/(N*(1 + N)) - (64*S[3, N])/3 - 8*S[2, 1, N]) - (2*(-576 - 480*N + 691*N^2 + 780*N^3 + 484*N^4 + 231*N^5 + 40*N^6)*S[2, 1, N])/(9*N^2*(1 + N)^2*(2 + N)^2) + S[1, N]^2*((-432 + 7128*N + 42660*N^2 - 18883*N^3 - 4526*N^4 + 23382*N^5 + 14078*N^6 + 3001*N^7)/(108*N^3*(1 + N)^3*(2 + N)) + ((2760 + 1709*N + 564*N^2 + 211*N^3)*S[2, N])/(12*N*(1 + N)*(2 + N)) - 59*S[3, N] + 2*S[2, 1, N]) + S[2, N]*((-12384 - 41472*N - 29056*N^2 - 55730*N^3 - 26329*N^4 + 46888*N^5 + 53564*N^6 + 21046*N^7 + 3081*N^8)/(36*N^3*(1 + N)^3*(2 + N)^2) - (178*S[3, N])/3 + 8*S[-2, 1, N] + 4*S[2, 1, N]) + 16*S[2, 3, N] + ((-20 + 20*N + 7*N^2 - 9*N^3)*S[3, 1, N])/(N*(1 + N)*(2 + N)) - 13*S[4, 1, N] + 24*S[-3, 1, 1, N] + (8*(-3 + N)*S[-2, 1, 1, N])/(N*(1 + N)) + 8*S[-2, 2, 1, N] + 8*S[2, 1, -2, N] + S[1, N]*((7344 + 21600*N + 17052*N^2 - 22874*N^3 + 103266*N^4 + 6525*N^5 - 128568*N^6 - 67974*N^7 + 22356*N^8 + 38381*N^9 + 16134*N^10 + 2310*N^11)/(27*(-1 + N)*N^4*(1 + N)^4*(2 + N)^2) + ((-768 + 10208*N + 9340*N^2 + 7922*N^3 + 9411*N^4 + 4724*N^5 + 743*N^6)*S[2, N])/(12*N^2*(1 + N)^2*(2 + N)^2) - 42*S[2, N]^2 + ((4572 + 2891*N + 1227*N^2 + 496*N^3)*S[3, N])/(9*N*(1 + N)*(2 + N)) - (207*S[4, N])/2 + (2*(-4 + 7*N + 7*N^2)*S[2, 1, N])/(N*(1 + N)*(2 + N)) - 2*S[2, 1, 1, N]) + ((-60 - 85*N - 87*N^2 - 26*N^3)*S[2, 1, 1, N])/(3*N*(1 + N)*(2 + N)) - 18*S[2, 2, 1, N] - 6*S[3, 1, 1, N] + 16*S[-2, 1, 1, 1, N] - 3*S[2, 1, 1, 1, N]),
aqqNStrp10 -> CF*xiR*S[1, N] + CF*(7 - 2*S[1, N]^2 - 6*S[2, N]),
aqqNStrp11 -> CF*xiR*((-1 + 2*N)/(2*N) - S[1, N]/2 - S[1, N]^2/4 - (3*S[2, N])/4) + CF*((-1 - 6*N - 7*N^2)/(N*(1 + N)) + z2*(3/4 - S[1, N]) + S[1, N]^3/3 + 3*S[1, N]*S[2, N] + (14*S[3, N])/3),
aqqNStrp12 -> CF*xiR*(-((-1 + 2*N)*(1 + 2*N))/(4*N^2) - (z2*S[1, N])/8 + S[1, N]^2/8 + S[1, N]^3/24 + S[1, N]*(1/(4*N) + (3*S[2, N])/8) + (3*S[2, N])/8 + (7*S[3, N])/12) + CF*((1 + 2*N + 11*N^2 + 28*N^3 + 14*N^4)/(2*N^2*(1 + N)^2) - S[1, N]^4/24 + z3*(-7/4 + (7*S[1, N])/3) + z2*(-7/8 + S[1, N]^2/4 + (3*S[2, N])/4) - (3*S[1, N]^2*S[2, N])/4 - (9*S[2, N]^2)/8 + S[1, N]*((1 - N)/(2*N*(1 + N)) - (7*S[3, N])/3) - (15*S[4, N])/4),
aqqNStrp20 -> xiR^2*(CA*CF*(1/2 - (3*S[1, N])/4 - S[1, N]^2/4 - S[2, N]/4) + CF^2*(-1 + S[1, N]^2/2 + S[2, N]/2)) + xiR*(CF^2*((3 - 7*N)/N - (5*S[1, N]^2)/2 - 4*S[1, N]^3 + S[1, N]*((2*(-2 + 11*N))/N - 16*S[2, N]) + (13*S[2, N])/2) + CA*CF*(-7/2 - (6*(-1 + N)*z3)/(2 + N) + (5*S[1, N]^2)/4 + ((14 + 13*N)*S[2, N])/(4*(2 + N)) + S[1, N]*((3*(3 + 2*N))/(2 + N) + ((1 - N)*S[2, N])/(2 + N)) + ((1 - N)*S[3, N])/(2 + N) + (2*(-1 + N)*S[2, 1, N])/(2 + N))) + CF^2*((48 + 493*N + 541*N^2)/(8*N*(1 + N)) - (48*z3)/(2 + N) + 56*S[-4, N] + 8*S[-2, N]^2 + 64*S[-3, N]*S[1, N] - 2*S[1, N]^3 + (14*S[1, N]^4)/3 + z2*(-9/2 + 12*S[1, N] - 8*S[1, N]^2) - (2*(54 + 29*N)*S[2, N])/(2 + N) + 30*S[2, N]^2 + S[-2, N]*(-24/(N*(1 + N)) + 16*S[1, N]^2 + 32*S[2, N]) + S[1, N]^2*(-14 + 48*S[2, N]) - (2*(54 + 25*N)*S[3, N])/(2 + N) + S[1, N]*((-2*(10 + 51*N + 77*N^2 + 28*N^3))/(N*(1 + N)*(2 + N)) - (2*(26 + 11*N)*S[2, N])/(2 + N) + (256*S[3, N])/3) + 48*S[4, N] - 48*S[-3, 1, N] - 16*S[-2, 2, N] - (4*(-2 + N)*S[2, 1, N])/(2 + N) - 32*S[-2, 1, 1, N]) + CF*(nl*TF*((24 - 281*N - 281*N^2)/(18*N*(1 + N)) + (34*S[1, N]^2)/9 + (8*S[1, N]^3)/9 + (74*S[2, N])/9 + S[1, N]*(164/27 + (8*S[2, N])/3) - (8*S[3, N])/9) + CA*((-264 + 3625*N + 3625*N^2)/(72*N*(1 + N)) - 28*S[-4, N] - 4*S[-2, N]^2 - 32*S[-3, N]*S[1, N] - (22*S[1, N]^3)/9 + z3*((-12*(-1 + N))/(2 + N) + 12*S[1, N]) + S[-2, N]*(12/(N*(1 + N)) - 8*S[1, N]^2 - 16*S[2, N]) + S[1, N]^2*(-253/18 + S[2, N]) + ((-1078 - 485*N)*S[2, N])/(18*(2 + N)) - 6*S[2, N]^2 + (2*(31 + 2*N)*S[3, N])/(9*(2 + N)) - 29*S[4, N] + 24*S[-3, 1, N] + 8*S[-2, 2, N] + S[1, N]*((108 - 1538*N - 715*N^2)/(27*N*(2 + N)) - (2*(19 + 14*N)*S[2, N])/(3*(2 + N)) - 6*S[3, N] - 4*S[2, 1, N]) + (4*(-1 + N)*S[2, 1, N])/(2 + N) + 6*S[3, 1, N] + 16*S[-2, 1, 1, N] + 6*S[2, 1, 1, N])),
aqqNStrp21 -> xiR^2*(CF^2*((1 + 3*N)/(2*N) - S[1, N]^2/2 - S[1, N]^3/4 + S[1, N]*((-1 + 3*N)/(2*N) - (5*S[2, N])/4) - S[2, N]/2 - S[3, N]) + CA*CF*((1 - 13*N)/(8*N) - (z2*S[1, N])/8 + S[1, N]^2/2 + S[1, N]^3/8 + S[1, N]*((2 + 5*N)/(8*N) + (5*S[2, N])/8) + (7*S[2, N])/8 + S[3, N]/2)) + xiR*(CF^2*(((1 + 3*N)*(-5 + 8*N))/(2*N^2) + z3*(9 - 12*S[1, N]) + (7*S[1, N]^3)/4 + (7*S[1, N]^4)/6 + z2*((3*S[1, N])/2 - 2*S[1, N]^2) + ((6 - 41*N)*S[2, N])/(2*N) + (15*S[2, N]^2)/2 + S[1, N]^2*((-3*(-2 + 5*N))/(2*N) + 12*S[2, N]) - (15*S[3, N])/2 + S[1, N]*((8 - N - 36*N^2 - 31*N^3)/(2*N^2*(1 + N)) + (19*S[2, N])/4 + (52*S[3, N])/3)) + CA*CF*((-2 - 3*N + 42*N^2)/(4*N^2) + (9*(-1 + N)*z2^2)/(5*(2 + N)) + (5*z2*S[1, N])/8 - (5*S[1, N]^3)/8 + z3*((3*(-1 + N)*(12 + 14*N + 3*N^2))/(2*(1 + N)*(2 + N)^2) + (3*(1 + 2*N)*S[1, N])/(2 + N)) + ((-160 - 218*N - 63*N^2)*S[2, N])/(8*(2 + N)^2) + ((-1 - 2*N)*S[2, N]^2)/(2*(2 + N)) + S[1, N]^2*((-44 - 31*N)/(8*(2 + N)) + (3*(-1 + N)*S[2, N])/(4*(2 + N))) + ((-34 - 72*N - 52*N^2 - 13*N^3)*S[3, N])/(2*(1 + N)*(2 + N)^2) + ((-11 + 5*N)*S[4, N])/(4*(2 + N)) + ((6 + 4*N - N^2)*S[2, 1, N])/((1 + N)*(2 + N)^2) + S[1, N]*((-4 - 72*N - 83*N^2 - 21*N^3)/(4*N*(2 + N)^2) + ((-132 - 244*N - 149*N^2 - 33*N^3)*S[2, N])/(8*(1 + N)*(2 + N)^2) + (3*(-1 + N)*S[3, N])/(2 + N) - (2*(-1 + N)*S[2, 1, N])/(2 + N)) - (3*(-2 + N)*S[3, 1, N])/(2 + N) + ((-1 + N)*S[2, 1, 1, N])/(2 + N))) + CF^2*((-192 - 512*N - 2863*N^2 - 5822*N^3 - 2895*N^4)/(32*N^2*(1 + N)^2) + (72*z2^2)/(5*(2 + N)) - 108*S[-5, N] - 112*S[-4, N]*S[1, N] - 8*S[-2, N]^2*S[1, N] + S[1, N]^4/4 - S[1, N]^5 + S[-3, N]*(48/(N*(1 + N)) - 32*S[-2, N] - 32*S[1, N]^2 - 40*S[2, N]) + S[1, N]^3*(7/3 - (56*S[2, N])/3) + z3*((-3*(-48 - 76*N - 32*N^2 + 7*N^3 + 3*N^4))/(N*(1 + N)*(2 + N)^2) - 24*S[-2, N] - (8*(7 + 5*N)*S[1, N])/(2 + N) + (92*S[1, N]^2)/3 - 12*S[2, N]) + ((78 + 47*N)*S[2, N]^2)/(4*(2 + N)) + S[1, N]^2*((30 + 41*N + 63*N^2 + 28*N^3)/(2*N*(1 + N)*(2 + N)) + ((34 + 11*N)*S[2, N])/(2*(2 + N)) - 60*S[3, N]) + (2*(72 + 418*N + 713*N^2 + 446*N^3 + 94*N^4)*S[3, N])/(3*N*(1 + N)*(2 + N)^2) + ((250 + 111*N)*S[4, N])/(2*(2 + N)) - 108*S[5, N] + 56*S[-4, 1, N] + z2*(87/8 + 4*S[-3, N] + 8*S[-2, N]*S[1, N] - 3*S[1, N]^2 + 4*S[1, N]^3 - 12*S[2, N] + S[1, N]*(-14 + 16*S[2, N]) + 4*S[3, N] - 8*S[-2, 1, N]) + S[2, N]*((76 + 440*N + 823*N^2 + 547*N^3 + 116*N^4)/(2*N*(1 + N)*(2 + N)^2) - (232*S[3, N])/3 + 16*S[-2, 1, N]) + 24*S[-2, 3, N] - 40*S[2, -3, N] + S[-2, N]*((24*(1 + 2*N))/(N^2*(1 + N)^2) - (16*S[1, N]^3)/3 + S[1, N]*(24/(N*(1 + N)) - 32*S[2, N]) - (128*S[3, N])/3 - 16*S[2, 1, N]) + (4*(-2 + 3*N + 5*N^2 + N^3)*S[2, 1, N])/((1 + N)*(2 + N)^2) + S[1, N]*((32 + 76*N + 208*N^2 + 621*N^3 + 718*N^4 + 339*N^5 + 56*N^6)/(N^2*(1 + N)^2*(2 + N)^2) + ((112 + 214*N + 131*N^2 + 27*N^3)*S[2, N])/((1 + N)*(2 + N)^2) - 47*S[2, N]^2 + (2*(34 + 11*N)*S[3, N])/(2 + N) - 128*S[4, N] - (16*S[2, 1, N])/(2 + N)) + (2*(-10 + 3*N)*S[3, 1, N])/(2 + N) + 48*S[-3, 1, 1, N] + 16*S[-2, 2, 1, N] + 16*S[2, 1, -2, N] + (4*(4 + N)*S[2, 1, 1, N])/(2 + N) + 32*S[-2, 1, 1, 1, N]) + CF*(nl*TF*((-144 + 48*N + 7529*N^2 + 15346*N^3 + 7865*N^4)/(216*N^2*(1 + N)^2) - (31*S[1, N]^3)/27 - S[1, N]^4/3 + z3*(-6 + 8*S[1, N]) + S[1, N]^2*(-73/27 - (10*S[2, N])/3) + z2*(-5/2 + (17*S[1, N])/9 + (2*S[1, N]^2)/3 + (2*S[2, N])/3) - (155*S[2, N])/27 - (7*S[2, N]^2)/3 + S[1, N]*((-2*(-27 + 253*N + 226*N^2))/(81*N*(1 + N)) - (65*S[2, N])/9 - (16*S[3, N])/3) - (224*S[3, N])/27 - (10*S[4, N])/3) + CA*((1584 - 1680*N - 96529*N^2 - 197090*N^3 - 102241*N^4)/(864*N^2*(1 + N)^2) + 54*S[-5, N] + z2^2*((18*(-1 + N))/(5*(2 + N)) - (18*S[1, N])/5) + 56*S[-4, N]*S[1, N] + 4*S[-2, N]^2*S[1, N] + (11*S[1, N]^4)/12 + S[1, N]^3*(491/108 - S[2, N]/2) + ((166 + 65*N)*S[2, N]^2)/(12*(2 + N)) + z3*((3*(-48 - 4*N + 80*N^2 + 71*N^3 + 15*N^4))/(2*N*(1 + N)*(2 + N)^2) + 12*S[-2, N] - (2*(25 + 8*N)*S[1, N])/(2 + N) - 3*S[1, N]^2 + 3*S[2, N]) + S[-3, N]*(-24/(N*(1 + N)) + 16*S[-2, N] + 16*S[1, N]^2 + 20*S[2, N]) + ((-648 + 3250*N + 7256*N^2 + 4373*N^3 + 799*N^4)*S[3, N])/(27*N*(1 + N)*(2 + N)^2) + (7*(11 + 10*N)*S[4, N])/(6*(2 + N)) + 62*S[5, N] - 28*S[-4, 1, N] + z2*(57/8 - 2*S[-3, N] - (253*S[1, N])/36 - 4*S[-2, N]*S[1, N] - (11*S[1, N]^2)/6 - (11*S[2, N])/6 - 2*S[3, N] + 4*S[-2, 1, N]) - 12*S[-2, 3, N] + 20*S[2, -3, N] - (2*(14 + 26*N + 17*N^2 + 3*N^3)*S[2, 1, N])/((1 + N)*(2 + N)^2) + S[1, N]^2*((-324 + 3094*N + 1385*N^2)/(108*N*(2 + N)) + ((89 + 58*N)*S[2, N])/(6*(2 + N)) + S[3, N] + 2*S[2, 1, N]) + S[2, N]*((-1080 + 12232*N + 11260*N^2 + 2599*N^3)/(108*N*(2 + N)^2) + 18*S[3, N] - 8*S[-2, 1, N] + 4*S[2, 1, N]) + S[-2, N]*((-12*(1 + 2*N))/(N^2*(1 + N)^2) + (8*S[1, N]^3)/3 + S[1, N]*(-12/(N*(1 + N)) + 16*S[2, N]) + (64*S[3, N])/3 + 8*S[2, 1, N]) + 16*S[2, 3, N] - (2*(-10 + N)*S[3, 1, N])/(2 + N) - 13*S[4, 1, N] - 24*S[-3, 1, 1, N] - 8*S[-2, 2, 1, N] - 8*S[2, 1, -2, N] + S[1, N]*((-648 - 1188*N + 20318*N^2 + 37963*N^3 + 21847*N^4 + 4148*N^5)/(162*N^2*(1 + N)*(2 + N)^2) + ((4564 + 8948*N + 5525*N^2 + 1069*N^3)*S[2, N])/(36*(1 + N)*(2 + N)^2) + 5*S[2, N]^2 + (2*(29 + 28*N)*S[3, N])/(3*(2 + N)) + (49*S[4, N])/2 + (12*S[2, 1, N])/(2 + N) - 2*S[2, 1, 1, N]) - (2*(7 + 2*N)*S[2, 1, 1, N])/(2 + N) - 18*S[2, 2, 1, N] - 6*S[3, 1, 1, N] - 16*S[-2, 1, 1, 1, N] - 3*S[2, 1, 1, 1, N])),
aqqNStrm10 -> CF*xiR*S[1, N] + CF*(7 - 2*S[1, N]^2 - 6*S[2, N]),
aqqNStrm11 -> CF*xiR*((-1 + 2*N)/(2*N) - S[1, N]/2 - S[1, N]^2/4 - (3*S[2, N])/4) + CF*((-1 - 6*N - 7*N^2)/(N*(1 + N)) + z2*(3/4 - S[1, N]) + S[1, N]^3/3 + 3*S[1, N]*S[2, N] + (14*S[3, N])/3),
aqqNStrm12 -> CF*xiR*(-((-1 + 2*N)*(1 + 2*N))/(4*N^2) - (z2*S[1, N])/8 + S[1, N]^2/8 + S[1, N]^3/24 + S[1, N]*(1/(4*N) + (3*S[2, N])/8) + (3*S[2, N])/8 + (7*S[3, N])/12) + CF*((1 + 2*N + 11*N^2 + 28*N^3 + 14*N^4)/(2*N^2*(1 + N)^2) - S[1, N]^4/24 + z3*(-7/4 + (7*S[1, N])/3) + z2*(-7/8 + S[1, N]^2/4 + (3*S[2, N])/4) - (3*S[1, N]^2*S[2, N])/4 - (9*S[2, N]^2)/8 + S[1, N]*((1 - N)/(2*N*(1 + N)) - (7*S[3, N])/3) - (15*S[4, N])/4),
aqqNStrm20 -> xiR^2*(CA*CF*(1/2 - (3*S[1, N])/4 - S[1, N]^2/4 - S[2, N]/4) + CF^2*(-1 + S[1, N]^2/2 + S[2, N]/2)) + xiR*(CF^2*((3 - 7*N)/N - (5*S[1, N]^2)/2 - 4*S[1, N]^3 + S[1, N]*((2*(-2 + 11*N))/N - 16*S[2, N]) + (13*S[2, N])/2) + CA*CF*(-7/2 - (6*(-1 + N)*z3)/(2 + N) + (5*S[1, N]^2)/4 + ((14 + 13*N)*S[2, N])/(4*(2 + N)) + S[1, N]*((3*(3 + 2*N))/(2 + N) + ((1 - N)*S[2, N])/(2 + N)) + ((1 - N)*S[3, N])/(2 + N) + (2*(-1 + N)*S[2, 1, N])/(2 + N))) + CF^2*((-160 - 746*N - 1415*N^2 + 461*N^3 + 1575*N^4 + 541*N^5)/(8*(-1 + N)*N*(1 + N)^2*(2 + N)) - (48*z3)/(2 + N) + 56*S[-4, N] + 8*S[-2, N]^2 + 64*S[-3, N]*S[1, N] - 2*S[1, N]^3 + (14*S[1, N]^4)/3 + z2*(-9/2 + 12*S[1, N] - 8*S[1, N]^2) - (2*(54 + 29*N)*S[2, N])/(2 + N) + 30*S[2, N]^2 + S[-2, N]*(8/((-1 + N)*(2 + N)) + 16*S[1, N]^2 + 32*S[2, N]) + S[1, N]^2*(-14 + 48*S[2, N]) - (2*(54 + 25*N)*S[3, N])/(2 + N) + S[1, N]*((-2*(2 + 47*N + 77*N^2 + 28*N^3))/(N*(1 + N)*(2 + N)) - (2*(26 + 11*N)*S[2, N])/(2 + N) + (256*S[3, N])/3) + 48*S[4, N] - 48*S[-3, 1, N] - 16*S[-2, 2, N] - (4*(-2 + N)*S[2, 1, N])/(2 + N) - 32*S[-2, 1, 1, N]) + CF*(nl*TF*((24 - 281*N - 281*N^2)/(18*N*(1 + N)) + (34*S[1, N]^2)/9 + (8*S[1, N]^3)/9 + (74*S[2, N])/9 + S[1, N]*(164/27 + (8*S[2, N])/3) - (8*S[3, N])/9) + CA*((816 - 8282*N - 11691*N^2 + 3505*N^3 + 10875*N^4 + 3625*N^5)/(72*(-1 + N)*N*(1 + N)^2*(2 + N)) - 28*S[-4, N] - 4*S[-2, N]^2 - 32*S[-3, N]*S[1, N] - (22*S[1, N]^3)/9 + z3*((-12*(-1 + N))/(2 + N) + 12*S[1, N]) + S[-2, N]*(-4/((-1 + N)*(2 + N)) - 8*S[1, N]^2 - 16*S[2, N]) + S[1, N]^2*(-253/18 + S[2, N]) + ((-1078 - 485*N)*S[2, N])/(18*(2 + N)) - 6*S[2, N]^2 + (2*(31 + 2*N)*S[3, N])/(9*(2 + N)) - 29*S[4, N] + 24*S[-3, 1, N] + 8*S[-2, 2, N] + S[1, N]*((-108 - 1538*N - 2253*N^2 - 715*N^3)/(27*N*(1 + N)*(2 + N)) - (2*(19 + 14*N)*S[2, N])/(3*(2 + N)) - 6*S[3, N] - 4*S[2, 1, N]) + (4*(-1 + N)*S[2, 1, N])/(2 + N) + 6*S[3, 1, N] + 16*S[-2, 1, 1, N] + 6*S[2, 1, 1, N])),
aqqNStrm21 -> xiR^2*(CF^2*((1 + 3*N)/(2*N) - S[1, N]^2/2 - S[1, N]^3/4 + S[1, N]*((-1 + 3*N)/(2*N) - (5*S[2, N])/4) - S[2, N]/2 - S[3, N]) + CA*CF*((1 - 13*N)/(8*N) - (z2*S[1, N])/8 + S[1, N]^2/2 + S[1, N]^3/8 + S[1, N]*((2 + 5*N)/(8*N) + (5*S[2, N])/8) + (7*S[2, N])/8 + S[3, N]/2)) + xiR*(CF^2*(((1 + 3*N)*(-5 + 8*N))/(2*N^2) + z3*(9 - 12*S[1, N]) + (7*S[1, N]^3)/4 + (7*S[1, N]^4)/6 + z2*((3*S[1, N])/2 - 2*S[1, N]^2) + ((6 - 41*N)*S[2, N])/(2*N) + (15*S[2, N]^2)/2 + S[1, N]^2*((-3*(-2 + 5*N))/(2*N) + 12*S[2, N]) - (15*S[3, N])/2 + S[1, N]*((8 - N - 36*N^2 - 31*N^3)/(2*N^2*(1 + N)) + (19*S[2, N])/4 + (52*S[3, N])/3)) + CA*CF*((-2 - 3*N + 42*N^2)/(4*N^2) + (9*(-1 + N)*z2^2)/(5*(2 + N)) + (5*z2*S[1, N])/8 - (5*S[1, N]^3)/8 + z3*((3*(-1 + N)*(12 + 14*N + 3*N^2))/(2*(1 + N)*(2 + N)^2) + (3*(1 + 2*N)*S[1, N])/(2 + N)) + ((-160 - 218*N - 63*N^2)*S[2, N])/(8*(2 + N)^2) + ((-1 - 2*N)*S[2, N]^2)/(2*(2 + N)) + S[1, N]^2*((-44 - 31*N)/(8*(2 + N)) + (3*(-1 + N)*S[2, N])/(4*(2 + N))) + ((-34 - 72*N - 52*N^2 - 13*N^3)*S[3, N])/(2*(1 + N)*(2 + N)^2) + ((-11 + 5*N)*S[4, N])/(4*(2 + N)) + ((6 + 4*N - N^2)*S[2, 1, N])/((1 + N)*(2 + N)^2) + S[1, N]*((-4 - 72*N - 83*N^2 - 21*N^3)/(4*N*(2 + N)^2) + ((-132 - 244*N - 149*N^2 - 33*N^3)*S[2, N])/(8*(1 + N)*(2 + N)^2) + (3*(-1 + N)*S[3, N])/(2 + N) - (2*(-1 + N)*S[2, 1, N])/(2 + N)) - (3*(-2 + N)*S[3, 1, N])/(2 + N) + ((-1 + N)*S[2, 1, 1, N])/(2 + N))) + CF^2*((512 + 512*N - 4736*N^2 - 13244*N^3 - 23608*N^4 + 7693*N^5 + 43745*N^6 + 17754*N^7 - 17370*N^8 - 14507*N^9 - 2895*N^10)/(32*(-1 + N)^2*N^3*(1 + N)^3*(2 + N)^2) + (72*z2^2)/(5*(2 + N)) - 108*S[-5, N] - 112*S[-4, N]*S[1, N] - 8*S[-2, N]^2*S[1, N] + S[1, N]^4/4 - S[1, N]^5 + S[-3, N]*(-16/((-1 + N)*(2 + N)) - 32*S[-2, N] - 32*S[1, N]^2 - 40*S[2, N]) + S[1, N]^3*(7/3 - (56*S[2, N])/3) + z3*((-3*(36 + 4*N - 23*N^2 + 4*N^3 + 3*N^4))/((-1 + N)*(1 + N)*(2 + N)^2) - 24*S[-2, N] - (8*(7 + 5*N)*S[1, N])/(2 + N) + (92*S[1, N]^2)/3 - 12*S[2, N]) + ((78 + 47*N)*S[2, N]^2)/(4*(2 + N)) + S[1, N]^2*((14 + 33*N + 63*N^2 + 28*N^3)/(2*N*(1 + N)*(2 + N)) + ((34 + 11*N)*S[2, N])/(2*(2 + N)) - 60*S[3, N]) + (2*(-358 - 367*N + 243*N^2 + 352*N^3 + 94*N^4)*S[3, N])/(3*(-1 + N)*(1 + N)*(2 + N)^2) + ((250 + 111*N)*S[4, N])/(2*(2 + N)) - 108*S[5, N] + 56*S[-4, 1, N] + z2*((16 + 87*N + 87*N^2)/(8*N*(1 + N)) + 4*S[-3, N] + 8*S[-2, N]*S[1, N] - 3*S[1, N]^2 + 4*S[1, N]^3 - 12*S[2, N] + S[1, N]*(-14 + 16*S[2, N]) + 4*S[3, N] - 8*S[-2, 1, N]) + S[2, N]*((12 + 376*N + 807*N^2 + 547*N^3 + 116*N^4)/(2*N*(1 + N)*(2 + N)^2) - (232*S[3, N])/3 + 16*S[-2, 1, N]) + 24*S[-2, 3, N] - 40*S[2, -3, N] + S[-2, N]*((8*(-7 - 2*N + 2*N^2 + N^3))/((-1 + N)^2*(1 + N)*(2 + N)^2) - (16*S[1, N]^3)/3 + S[1, N]*(-8/((-1 + N)*(2 + N)) - 32*S[2, N]) - (128*S[3, N])/3 - 16*S[2, 1, N]) + (4*(-2 + 3*N + 5*N^2 + N^3)*S[2, 1, N])/((1 + N)*(2 + N)^2) + S[1, N]*((-32 - 28*N - 196*N^2 - 465*N^3 - 97*N^4 + 383*N^5 + 283*N^6 + 56*N^7)/((-1 + N)*N^2*(1 + N)^2*(2 + N)^2) + ((112 + 214*N + 131*N^2 + 27*N^3)*S[2, N])/((1 + N)*(2 + N)^2) - 47*S[2, N]^2 + (2*(34 + 11*N)*S[3, N])/(2 + N) - 128*S[4, N] - (16*S[2, 1, N])/(2 + N)) + (2*(-10 + 3*N)*S[3, 1, N])/(2 + N) + 48*S[-3, 1, 1, N] + 16*S[-2, 2, 1, N] + 16*S[2, 1, -2, N] + (4*(4 + N)*S[2, 1, 1, N])/(2 + N) + 32*S[-2, 1, 1, 1, N]) + CF*(nl*TF*((-144 + 48*N + 7529*N^2 + 15346*N^3 + 7865*N^4)/(216*N^2*(1 + N)^2) - (31*S[1, N]^3)/27 - S[1, N]^4/3 + z3*(-6 + 8*S[1, N]) + S[1, N]^2*(-73/27 - (10*S[2, N])/3) + z2*(-5/2 + (17*S[1, N])/9 + (2*S[1, N]^2)/3 + (2*S[2, N])/3) - (155*S[2, N])/27 - (7*S[2, N]^2)/3 + S[1, N]*((-2*(-27 + 253*N + 226*N^2))/(81*N*(1 + N)) - (65*S[2, N])/9 - (16*S[3, N])/3) - (224*S[3, N])/27 - (10*S[4, N])/3) + CA*((-6912 - 10944*N + 29568*N^2 - 354868*N^3 - 722888*N^4 + 282675*N^5 + 1447647*N^6 + 611142*N^7 - 586422*N^8 - 503813*N^9 - 102241*N^10)/(864*(-1 + N)^2*N^3*(1 + N)^3*(2 + N)^2) + 54*S[-5, N] + z2^2*((18*(-1 + N))/(5*(2 + N)) - (18*S[1, N])/5) + 56*S[-4, N]*S[1, N] + 4*S[-2, N]^2*S[1, N] + (11*S[1, N]^4)/12 + S[1, N]^3*(491/108 - S[2, N]/2) + ((166 + 65*N)*S[2, N]^2)/(12*(2 + N)) + z3*((3*(3 + N)*(-12 - 8*N + 11*N^2 + 15*N^3))/(2*(-1 + N)*(1 + N)*(2 + N)^2) + 12*S[-2, N] - (2*(25 + 8*N)*S[1, N])/(2 + N) - 3*S[1, N]^2 + 3*S[2, N]) + S[-3, N]*(8/((-1 + N)*(2 + N)) + 16*S[-2, N] + 16*S[1, N]^2 + 20*S[2, N]) + ((-3790 - 3358*N + 3099*N^2 + 3574*N^3 + 799*N^4)*S[3, N])/(27*(-1 + N)*(1 + N)*(2 + N)^2) + (7*(11 + 10*N)*S[4, N])/(6*(2 + N)) + 62*S[5, N] - 28*S[-4, 1, N] + z2*((-8 + 57*N + 57*N^2)/(8*N*(1 + N)) - 2*S[-3, N] - (253*S[1, N])/36 - 4*S[-2, N]*S[1, N] - (11*S[1, N]^2)/6 - (11*S[2, N])/6 - 2*S[3, N] + 4*S[-2, 1, N]) - 12*S[-2, 3, N] + 20*S[2, -3, N] - (2*(14 + 26*N + 17*N^2 + 3*N^3)*S[2, 1, N])/((1 + N)*(2 + N)^2) + S[1, N]^2*((108 + 2986*N + 4479*N^2 + 1385*N^3)/(108*N*(1 + N)*(2 + N)) + ((89 + 58*N)*S[2, N])/(6*(2 + N)) + S[3, N] + 2*S[2, 1, N]) + S[2, N]*((648 + 12880*N + 23924*N^2 + 13859*N^3 + 2599*N^4)/(108*N*(1 + N)*(2 + N)^2) + 18*S[3, N] - 8*S[-2, 1, N] + 4*S[2, 1, N]) + S[-2, N]*((-4*(-7 - 2*N + 2*N^2 + N^3))/((-1 + N)^2*(1 + N)*(2 + N)^2) + (8*S[1, N]^3)/3 + S[1, N]*(4/((-1 + N)*(2 + N)) + 16*S[2, N]) + (64*S[3, N])/3 + 8*S[2, 1, N]) + 16*S[2, 3, N] - (2*(-10 + N)*S[3, 1, N])/(2 + N) - 13*S[4, 1, N] - 24*S[-3, 1, 1, N] - 8*S[-2, 2, 1, N] - 8*S[2, 1, -2, N] + S[1, N]*((648 - 108*N - 15782*N^2 - 34939*N^3 - 1529*N^4 + 33491*N^5 + 21847*N^6 + 4148*N^7)/(162*(-1 + N)*N^2*(1 + N)^2*(2 + N)^2) + ((4564 + 8948*N + 5525*N^2 + 1069*N^3)*S[2, N])/(36*(1 + N)*(2 + N)^2) + 5*S[2, N]^2 + (2*(29 + 28*N)*S[3, N])/(3*(2 + N)) + (49*S[4, N])/2 + (12*S[2, 1, N])/(2 + N) - 2*S[2, 1, 1, N]) - (2*(7 + 2*N)*S[2, 1, 1, N])/(2 + N) - 18*S[2, 2, 1, N] - 6*S[3, 1, 1, N] - 16*S[-2, 1, 1, 1, N] - 3*S[2, 1, 1, 1, N])),
aAg10 -> + CA*((8 + 28*N + 53*N^2 + 40*N^3 + 13*N^4 + 2*N^5)/((-1 + N)*N*(1 + N)^2*(2 + N)^2) + ((1 - 2*N)*xiR)/((-1 + N)*N) + xiR^2/(2*N) + S[1, N]/((1 + N)*(2 + N))),
 aAg11 -> + CA*((8 + 4*N - 78*N^2 - 154*N^3 - 148*N^4 - 69*N^5 - 3*N^6 + 7*N^7 + N^8)/((-1 + N)^2*N^2*(1 + N)^3*(2 + N)^3) + z2/(4*(1 + N)*(2 + N)) + ((-8 - 28*N - 53*N^2 - 40*N^3 - 13*N^4 - 2*N^5)*S[1, N])/(2*(-1 + N)*N*(1 + N)^2*(2 + N)^2) - S[1, N]^2/(4*(1 + N)*(2 + N)) + xiR^2*((-1 - N)/(4*N^2) - S[1, N]/(4*N)) + xiR*((1 - N + N^3)/(2*(-1 + N)^2*N^2) + ((-1 + 2*N)*S[1, N])/(2*(-1 + N)*N)) - (3*S[2, N])/(4*(1 + N)*(2 + N))),
 aAg12 -> + CA*((16 + 16*N - 88*N^2 - 96*N^3 + 527*N^4 + 1085*N^5 + 897*N^6 + 363*N^7 - 7*N^8 - 85*N^9 - 33*N^10 - 3*N^11)/(2*(-1 + N)^3*N^3*(1 + N)^4*(2 + N)^4) - (7*z3)/(12*(1 + N)*(2 + N)) + ((8 + 28*N + 53*N^2 + 40*N^3 + 13*N^4 + 2*N^5)*S[1, N]^2)/(8*(-1 + N)*N*(1 + N)^2*(2 + N)^2) + S[1, N]^3/(24*(1 + N)*(2 + N)) + z2*((-8 - 28*N - 53*N^2 - 40*N^3 - 13*N^4 - 2*N^5)/(8*(-1 + N)*N*(1 + N)^2*(2 + N)^2) - S[1, N]/(8*(1 + N)*(2 + N))) + (3*(8 + 28*N + 53*N^2 + 40*N^3 + 13*N^4 + 2*N^5)*S[2, N])/(8*(-1 + N)*N*(1 + N)^2*(2 + N)^2) + xiR^2*((1 + N)/(8*N^3) - z2/(16*N) + ((1 + N)*S[1, N])/(8*N^2) + S[1, N]^2/(16*N) + (3*S[2, N])/(16*N)) + S[1, N]*((-8 - 4*N + 78*N^2 + 154*N^3 + 148*N^4 + 69*N^5 + 3*N^6 - 7*N^7 - N^8)/(2*(-1 + N)^2*N^2*(1 + N)^3*(2 + N)^3) + (3*S[2, N])/(8*(1 + N)*(2 + N))) + xiR*((1 - 2*N + N^2 - N^3)/(4*(-1 + N)^3*N^3) + ((-1 + 2*N)*z2)/(8*(-1 + N)*N) + ((-1 + N - N^3)*S[1, N])/(4*(-1 + N)^2*N^2) + ((1 - 2*N)*S[1, N]^2)/(8*(-1 + N)*N) - (3*(-1 + 2*N)*S[2, N])/(8*(-1 + N)*N)) + (7*S[3, N])/(12*(1 + N)*(2 + N))),
 bAg10 -> + CA*((-2*(4 + 7*N + 2*N^2))/(N*(1 + N)*(2 + N)) + ((-2 + N)*xiR^2)/(4*N) + xiR*((-1 + 9*N - 6*N^2)/(2*(-1 + N)*N) + (3*S[1, N])/2)),
 bAg11 -> + CA*((8 + 24*N + 30*N^2 + 13*N^3 + N^4)/(N^2*(1 + N)^2*(2 + N)^2) + ((4 + 7*N + 2*N^2)*S[1, N])/(N*(1 + N)*(2 + N)) + xiR^2*((-2 + 2*N + 6*N^2 - 5*N^3)/(8*(-1 + N)*N^2) + ((1 + N)*S[1, N])/(4*N)) + xiR*((-1 - 8*N + 25*N^2 - 30*N^3 + 12*N^4)/(4*(-1 + N)^2*N^2) + ((1 - 3*N)*S[1, N])/(4*(-1 + N)*N) - (3*S[1, N]^2)/8 - (9*S[2, N])/8)),
 bAg12 -> + CA*((-8 - 36*N - 66*N^2 - 71*N^3 - 38*N^4 - 6*N^5 + N^6)/(N^3*(1 + N)^3*(2 + N)^3) + ((4 + 7*N + 2*N^2)*z2)/(4*N*(1 + N)*(2 + N)) + ((-8 - 24*N - 30*N^2 - 13*N^3 - N^4)*S[1, N])/(2*N^2*(1 + N)^2*(2 + N)^2) + ((-4 - 7*N - 2*N^2)*S[1, N]^2)/(4*N*(1 + N)*(2 + N)) - (3*(4 + 7*N + 2*N^2)*S[2, N])/(4*N*(1 + N)*(2 + N)) + xiR^2*((-2 + 4*N - 6*N^2 + 17*N^3 - 26*N^4 + 12*N^5)/(16*(-1 + N)^2*N^3) + ((2 - N)*z2)/(32*N) + ((2 - 2*N - N^3)*S[1, N])/(16*(-1 + N)*N^2) + ((-1 - N)*S[1, N]^2)/(16*N) - (3*(1 + N)*S[2, N])/(16*N)) + xiR*((-1 - 7*N + 29*N^2 - 3*N^3 - 64*N^4 + 72*N^5 - 24*N^6)/(8*(-1 + N)^3*N^3) + z2*((1 - 9*N + 6*N^2)/(16*(-1 + N)*N) - (3*S[1, N])/16) + ((-1 + 3*N)*S[1, N]^2)/(16*(-1 + N)*N) + S[1, N]^3/16 + S[1, N]*((1 + 8*N - 13*N^2 + 6*N^3)/(8*(-1 + N)^2*N^2) + (9*S[2, N])/16) + (3*(-1 + 3*N)*S[2, N])/(16*(-1 + N)*N) + (7*S[3, N])/8)),
 cAg10 -> + CA*((-96 + 132*N + 428*N^2 + 629*N^3 + 64*N^4 - 154*N^5 - 68*N^6 - 55*N^7 - 16*N^8)/(12*(-1 + N)^2*N^2*(1 + N)^2*(2 + N)^2) + xiR^2/2 + xiR*((-2 + 2*N - N^2)/(2*(-1 + N)*N) - S[1, N]) + ((8 + 20*N - N^2 - 3*N^3)*S[1, N])/(2*(-1 + N)*N*(1 + N)*(2 + N)) + (3*S[1, N]^2)/2 + (9*S[2, N])/2),
 cAg11 -> + CA*((-576 + 504*N + 2772*N^2 - 6766*N^3 - 10329*N^4 - 5526*N^5 + 2599*N^6 + 3246*N^7 - 1623*N^8 - 1226*N^9 + 729*N^10 + 552*N^11 + 92*N^12)/(72*(-1 + N)^3*N^3*(1 + N)^3*(2 + N)^3) - xiR^2/2 + z2*((16 + 46*N + N^2 - 12*N^3 - 3*N^4)/(16*(-1 + N)*N*(1 + N)*(2 + N)) + (3*S[1, N])/4) + ((-8 - 20*N + N^2 + 3*N^3)*S[1, N]^2)/(8*(-1 + N)*N*(1 + N)*(2 + N)) - S[1, N]^3/4 + S[1, N]*((32 - 44*N - 164*N^2 - 231*N^3 + 16*N^4 + 94*N^5 + 12*N^6 - 3*N^7)/(8*(-1 + N)^2*N^2*(1 + N)^2*(2 + N)^2) - (9*S[2, N])/4) + xiR*((-2 + 8*N - 7*N^2 + 2*N^3)/(4*(-1 + N)^2*N^2) + z2/4 + ((2 - 2*N + N^2)*S[1, N])/(4*(-1 + N)*N) + S[1, N]^2/4 + (3*S[2, N])/4) + (3*(-8 - 20*N + N^2 + 3*N^3)*S[2, N])/(8*(-1 + N)*N*(1 + N)*(2 + N)) - (7*S[3, N])/2),
 cAg12 -> + CA*((-3456 + 1296*N + 21600*N^2 - 1512*N^3 - 75664*N^4 + 105361*N^5 + 221992*N^6 + 133644*N^7 - 6592*N^8 - 119386*N^9 - 67480*N^10 + 41684*N^11 + 43712*N^12 + 513*N^13 - 10880*N^14 - 4352*N^15 - 544*N^16)/(432*(-1 + N)^4*N^4*(1 + N)^4*(2 + N)^4) + xiR^2*(1/2 - z2/16) + z3*((7*(-16 - 46*N - N^2 + 12*N^3 + 3*N^4))/(48*(-1 + N)*N*(1 + N)*(2 + N)) - (7*S[1, N])/4) + ((8 + 20*N - N^2 - 3*N^3)*S[1, N]^3)/(48*(-1 + N)*N*(1 + N)*(2 + N)) + S[1, N]^4/32 + z2*((96 - 132*N - 428*N^2 - 629*N^3 - 64*N^4 + 154*N^5 + 68*N^6 + 55*N^7 + 16*N^8)/(96*(-1 + N)^2*N^2*(1 + N)^2*(2 + N)^2) + ((-8 - 20*N + N^2 + 3*N^3)*S[1, N])/(16*(-1 + N)*N*(1 + N)*(2 + N)) - (3*S[1, N]^2)/16 - (9*S[2, N])/16) + S[1, N]^2*((-32 + 44*N + 164*N^2 + 231*N^3 - 16*N^4 - 94*N^5 - 12*N^6 + 3*N^7)/(32*(-1 + N)^2*N^2*(1 + N)^2*(2 + N)^2) + (9*S[2, N])/16) + (3*(-32 + 44*N + 164*N^2 + 231*N^3 - 16*N^4 - 94*N^5 - 12*N^6 + 3*N^7)*S[2, N])/(32*(-1 + N)^2*N^2*(1 + N)^2*(2 + N)^2) + (27*S[2, N]^2)/32 + xiR*((-2 + 10*N - 19*N^2 + 13*N^3 - 3*N^4)/(8*(-1 + N)^3*N^3) - (7*z3)/12 + z2*((2 - 2*N + N^2)/(16*(-1 + N)*N) + S[1, N]/8) + ((-2 + 2*N - N^2)*S[1, N]^2)/(16*(-1 + N)*N) - S[1, N]^3/24 + S[1, N]*((2 - 8*N + 7*N^2 - 2*N^3)/(8*(-1 + N)^2*N^2) - (3*S[2, N])/8) - (3*(2 - 2*N + N^2)*S[2, N])/(16*(-1 + N)*N) - (7*S[3, N])/12) - (7*(-8 - 20*N + N^2 + 3*N^3)*S[3, N])/(24*(-1 + N)*N*(1 + N)*(2 + N)) + S[1, N]*((64 - 56*N - 308*N^2 + 670*N^3 + 1025*N^4 + 798*N^5 + 69*N^6 - 422*N^7 - 157*N^8 + 34*N^9 + 11*N^10)/(16*(-1 + N)^3*N^3*(1 + N)^3*(2 + N)^3) - (3*(-8 - 20*N + N^2 + 3*N^3)*S[2, N])/(16*(-1 + N)*N*(1 + N)*(2 + N)) + (7*S[3, N])/4) + (45*S[4, N])/16),
 dAg10 -> - CA/(4*N),
 dAg11 -> + CA*(1/(8*N^2) + S[1, N]/(8*N)),
 dAg12 -> + CA*(-1/(16*N^3) + z2/(32*N) - S[1, N]/(16*N^2) - S[1, N]^2/(32*N) - (3*S[2, N])/(32*N)),
 aAq10 -> + CF*((-2*(-2 + N)*(-1 + 3*N))/((-1 + N)^2*N^2) + ((-4 + N)*xiR)/(2*(-1 + N)*N) + (4*S[1, N])/((-1 + N)*N)),
 aAq11 -> + CF*(-(((-2 + N)*(-1 + 4*N - 6*N^2 + N^3))/((-1 + N)^3*N^3)) + z2/((-1 + N)*N) + ((-2 + N)*(-1 + 3*N)*S[1, N])/((-1 + N)^2*N^2) - S[1, N]^2/((-1 + N)*N) + xiR*(((-4 + N)*(1 - 3*N + N^2))/(4*(-1 + N)^2*N^2) + ((4 - N)*S[1, N])/(4*(-1 + N)*N)) - (3*S[2, N])/((-1 + N)*N)),
 aAq12 -> + CF*(((-2 + N)*(1 - 5*N + 10*N^2 - 10*N^3 + 2*N^4))/(2*(-1 + N)^4*N^4) - (7*z3)/(3*(-1 + N)*N) - ((-2 + N)*(-1 + 3*N)*S[1, N]^2)/(4*(-1 + N)^2*N^2) + S[1, N]^3/(6*(-1 + N)*N) + z2*(((-2 + N)*(-1 + 3*N))/(4*(-1 + N)^2*N^2) - S[1, N]/(2*(-1 + N)*N)) - (3*(-2 + N)*(-1 + 3*N)*S[2, N])/(4*(-1 + N)^2*N^2) + S[1, N]*(((-2 + N)*(-1 + 4*N - 6*N^2 + N^3))/(2*(-1 + N)^3*N^3) + (3*S[2, N])/(2*(-1 + N)*N)) + xiR*(-((-4 + N)*(-1 + 4*N - 6*N^2 + 2*N^3))/(8*(-1 + N)^3*N^3) + ((4 - N)*z2)/(16*(-1 + N)*N) - ((-4 + N)*(1 - 3*N + N^2)*S[1, N])/(8*(-1 + N)^2*N^2) + ((-4 + N)*S[1, N]^2)/(16*(-1 + N)*N) + (3*(-4 + N)*S[2, N])/(16*(-1 + N)*N)) + (7*S[3, N])/(3*(-1 + N)*N)),
 bAq10 -> - (CF*xiR)/N,
 bAq11 -> + CF*xiR*((1 - N)/(2*N^2) + S[1, N]/(2*N)),
 bAq12 -> + CF*xiR*((-1 + N)/(4*N^3) + z2/(8*N) + ((-1 + N)*S[1, N])/(4*N^2) - S[1, N]^2/(8*N) - (3*S[2, N])/(8*N)),
 aBq10 -> + CF*((4*(1 - 3*N + N^2))/((-1 + N)^2*N^2) + (2*xiR)/((-1 + N)*N) - (4*S[1, N])/((-1 + N)*N)),
 aBq11 -> + CF*((-2*(-1 + 4*N - 6*N^2 + 2*N^3))/((-1 + N)^3*N^3) - z2/((-1 + N)*N) - (2*(1 - 3*N + N^2)*S[1, N])/((-1 + N)^2*N^2) + S[1, N]^2/((-1 + N)*N) + xiR*((1 - 3*N + N^2)/((-1 + N)^2*N^2) - S[1, N]/((-1 + N)*N)) + (3*S[2, N])/((-1 + N)*N)),
 aBq12 -> + CF*((1 - 5*N + 10*N^2 - 10*N^3 + 3*N^4)/((-1 + N)^4*N^4) + (7*z3)/(3*(-1 + N)*N) + ((1 - 3*N + N^2)*S[1, N]^2)/(2*(-1 + N)^2*N^2) - S[1, N]^3/(6*(-1 + N)*N) + z2*((-1 + 3*N - N^2)/(2*(-1 + N)^2*N^2) + S[1, N]/(2*(-1 + N)*N)) + (3*(1 - 3*N + N^2)*S[2, N])/(2*(-1 + N)^2*N^2) + S[1, N]*((-1 + 4*N - 6*N^2 + 2*N^3)/((-1 + N)^3*N^3) - (3*S[2, N])/(2*(-1 + N)*N)) + xiR*((1 - 4*N + 6*N^2 - 2*N^3)/(2*(-1 + N)^3*N^3) - z2/(4*(-1 + N)*N) + ((-1 + 3*N - N^2)*S[1, N])/(2*(-1 + N)^2*N^2) + S[1, N]^2/(4*(-1 + N)*N) + (3*S[2, N])/(4*(-1 + N)*N)) - (7*S[3, N])/(3*(-1 + N)*N)),
 aomg10 ->+ CA*((-4 - N + N^2)/((1 + N)^2*(2 + N)^2) - S[1, N]/((1 + N)*(2 + N))),
 aomg11 ->+ CA*((8 + 5*N - 3*N^2 - 2*N^3)/((1 + N)^3*(2 + N)^3) - z2/(4*(1 + N)*(2 + N)) + ((4 + N - N^2)*S[1, N])/(2*(1 + N)^2*(2 + N)^2) + S[1, N]^2/(4*(1 + N)*(2 + N)) + (3*S[2, N])/(4*(1 + N)*(2 + N))),
 aomg12 ->+ CA*((-16 - 17*N + 4*N^2 + 10*N^3 + 3*N^4)/((1 + N)^4*(2 + N)^4) + (7*z3)/(12*(1 + N)*(2 + N)) + ((-4 - N + N^2)*S[1, N]^2)/(8*(1 + N)^2*(2 + N)^2) - S[1, N]^3/(24*(1 + N)*(2 + N)) + z2*((4 + N - N^2)/(8*(1 + N)^2*(2 + N)^2) + S[1, N]/(8*(1 + N)*(2 + N))) + (3*(-4 - N + N^2)*S[2, N])/(8*(1 + N)^2*(2 + N)^2) + S[1, N]*((-8 - 5*N + 3*N^2 + 2*N^3)/(2*(1 + N)^3*(2 + N)^3) - (3*S[2, N])/(8*(1 + N)*(2 + N))) - (7*S[3, N])/(12*(1 + N)*(2 + N))),
 bomg10 ->+ (2*CA)/((1 + N)*(2 + N)),
 bomg11 ->+ CA*((-4 - N + N^2)/((1 + N)^2*(2 + N)^2) - S[1, N]/((1 + N)*(2 + N))),
 bomg12 ->+ CA*((8 + 5*N - 3*N^2 - 2*N^3)/((1 + N)^3*(2 + N)^3) - z2/(4*(1 + N)*(2 + N)) + ((4 + N - N^2)*S[1, N])/(2*(1 + N)^2*(2 + N)^2) + S[1, N]^2/(4*(1 + N)*(2 + N)) + (3*S[2, N])/(4*(1 + N)*(2 + N))),
 comg10 ->+ CA*((-144 - 540*N - 184*N^2 - 3*N^3 - 22*N^4 + 21*N^5 + 8*N^6)/(36*N^2*(1 + N)^2*(2 + N)^2) + ((-4 + 2*N + N^2)*S[1, N])/(2*N*(1 + N)*(2 + N))),
 comg11 ->+ CA*((864 + 4536*N + 10044*N^2 + 4822*N^3 - 2061*N^4 - 3027*N^5 - 2655*N^6 - 1635*N^7 - 468*N^8 - 52*N^9)/(216*N^3*(1 + N)^3*(2 + N)^3) + ((-1 + N)*(4 + N)*(6 + N)*z2)/(48*N*(1 + N)*(2 + N)) + ((16 + 60*N + 24*N^2 + 11*N^3 + 14*N^4 + 3*N^5)*S[1, N])/(8*N^2*(1 + N)^2*(2 + N)^2) + ((4 - 2*N - N^2)*S[1, N]^2)/(8*N*(1 + N)*(2 + N)) - (3*(-4 + 2*N + N^2)*S[2, N])/(8*N*(1 + N)*(2 + N))),
 comg12 ->+ CA*((-5184 - 34992*N - 103680*N^2 - 176904*N^3 - 103420*N^4 + 40845*N^5 + 103660*N^6 + 114390*N^7 + 99480*N^8 + 57357*N^9 + 19840*N^10 + 3840*N^11 + 320*N^12)/(1296*N^4*(1 + N)^4*(2 + N)^4) - (7*(-1 + N)*(4 + N)*(6 + N)*z3)/(144*N*(1 + N)*(2 + N)) + ((-16 - 60*N - 24*N^2 - 11*N^3 - 14*N^4 - 3*N^5)*S[1, N]^2)/(32*N^2*(1 + N)^2*(2 + N)^2) + ((-4 + 2*N + N^2)*S[1, N]^3)/(48*N*(1 + N)*(2 + N)) + z2*((144 + 540*N + 184*N^2 + 3*N^3 + 22*N^4 - 21*N^5 - 8*N^6)/(288*N^2*(1 + N)^2*(2 + N)^2) + ((4 - 2*N - N^2)*S[1, N])/(16*N*(1 + N)*(2 + N))) - (3*(16 + 60*N + 24*N^2 + 11*N^3 + 14*N^4 + 3*N^5)*S[2, N])/(32*N^2*(1 + N)^2*(2 + N)^2) + S[1, N]*((-32 - 168*N - 372*N^2 - 194*N^3 + 7*N^4 - 15*N^5 - 23*N^6 - 3*N^7)/(16*N^3*(1 + N)^3*(2 + N)^3) + (3*(-4 + 2*N + N^2)*S[2, N])/(16*N*(1 + N)*(2 + N))) + (7*(-4 + 2*N + N^2)*S[3, N])/(24*N*(1 + N)*(2 + N))),
 domg10 ->+ CA/(4*N),
 domg11 ->+ CA*(-1/(8*N^2) - S[1, N]/(8*N)),
 domg12 ->+ CA*(1/(16*N^3) - z2/(32*N) + S[1, N]/(16*N^2) + S[1, N]^2/(32*N) + (3*S[2, N])/(32*N))}


==> anc/ZSPACE.m <==
(*-------------------------------------------------------------------------------------------------*)
(*                                                                                                 *)
(*  z-space expressions: expansion coefficients from                                               *)
(*                                                                                                 *)
(*  J. Bl\"umlein, P. Marquard, C. Schneider  and K. Sch??nwald,                                    *)
(*  The Two-Loop Massless Off-Shell QCD Operator Matrix Elements to Finite Terms                   *)
(*  DESY 21--028                                                                                   *)
(*                                                                                                 *)
(*  Any use of this file requires the proper citation of this article.                             *)
(*  xiR is the renormalize gauge parameter                                                         *)
(*-------------------------------------------------------------------------------------------------*)
(*                                                                                                 *)
 {aqqNS10d -> CF*(7 - 4*z2)*Delta[1 - z],
 aqqNS11d -> (CF*xiR*(1 - z2/2) + CF*(-7 + (3*z2)/4 + 4*z3))*Delta[1 - z],
 aqqNS12d -> (CF*(7 - (7*z2)/8 - (7*z2^2)/5 - (7*z3)/4) + CF*xiR*(-1 + z2/4 + z3/2))*Delta[1 - z],
 aqqNS20d -> (((CA*CF)/2 - CF^2)*xiR^2 + CF^2*(541/8 - (97*z2)/2 + (74*z2^2)/5 - 54*z3) + CF*(nl*TF*(-281/18 + (40*z2)/9 - (8*z3)/3) + CA*(3625/72 - (116*z2)/9 - (49*z2^2)/5 + (4*z3)/3)) + xiR*(CA*CF*(-7/2 + 2*z2 - 3*z3) + CF^2*(-7 + 9*z2 + 8*z3)))*Delta[1 - z],
 aqqNS21d -> (xiR*(CF^2*(12 - 13*z2 - (9*z2^2)/5 - 2*z3) + CA*CF*(21/2 - 4*z2 + z2^2/4 - (3*z3)/4)) + xiR^2*(CF^2*(3/2 - z3/2) + CA*CF*(-13/8 + (3*z2)/8 + z3/4)) + CF^2*(-2895/32 + (137*z2^2)/5 + z2*(439/8 - (62*z3)/3) + 57*z3 - 90*z5) + CF*(nl*TF*(7865/216 - (299*z2)/54 - (8*z2^2)/15 - 12*z3) + CA*(-102241/864 - (37*z2^2)/30 + z2*(3967/216 - 12*z3) + 31*z3 + 69*z5)))*Delta[1 - z],
 bqqNS10d -> 0,
 bqqNS11d -> 0,
 bqqNS12d -> 0,
 bqqNS20d -> 0,
 bqqNS21d -> 0,
 aqqPS20d -> 0,
 aqqPS21d -> 0,
 bqqPS20d -> 0,
 bqqPS21d -> 0,
 aqg10d -> 0,
 aqg11d -> 0,
 aqg12d -> 0,
 aqg20d -> 0,
 aqg21d -> 0,
 bqg10d -> 0,
 bqg11d -> 0,
 bqg12d -> 0,
 bqg20d -> 0,
 bqg21d -> 0,
 cqg20d -> 0,
 cqg21d -> 0,
 agq10d -> 0,
 agq11d -> 0,
 agq12d -> 0,
 agq20d -> 0,
 agq21d -> 0,
 bgq10d -> 0,
 bgq11d -> 0,
 bgq12d -> 0,
 bgq20d -> 0,
 bgq21d -> 0,
 agg10d -> ((-20*nl*TF)/9 + CA*xiR - (CA*xiR^2)/4 + CA*(67/9 - 4*z2))*Delta[1 - z],
 agg11d -> ((CA*xiR^2)/4 + nl*TF*(56/27 - z2/3) - (CA*xiR*z2)/2 + CA*(-202/27 + (11*z2)/12 + 4*z3))*Delta[1 - z],
 agg12d -> (CA*xiR^2*(-1/4 + z2/32) + CA*(607/81 - (67*z2)/72 - (7*z2^2)/5 - (77*z3)/36) + CA*xiR*(z2/8 + z3/2) + nl*TF*(-164/81 + (5*z2)/18 + (7*z3)/9))*Delta[1 - z],
 agg20d -> ((-3*CA^2*xiR^3)/16 + (CA^2*xiR^4)/16 + nl^2*TF^2*(848/81 - (8*z2)/9) + xiR^2*((2*CA*nl*TF)/3 + CA^2*(-11/3 + (3*z2)/4 - z3/8)) + CA^2*(24535/162 - (1193*z2)/18 + 5*z2^2 - (190*z3)/3) + CA*nl*TF*(-6824/81 + (68*z2)/3 + (8*z3)/3) + CF*nl*TF*(-55/3 + 16*z3) + xiR*(CA*nl*TF*(14/9 - 4*z2) + CA^2*(43/18 + 10*z2 + 5*z3)))*Delta[1 - z],
 agg21d -> (-(CA^2*xiR^4)/8 + CA^2*xiR^3*(-1/32 + (3*z2)/16) + xiR^2*(CA*nl*TF*(-2/3 + z2/12) + CA^2*(473/72 - (17*z2)/12 + (3*z2^2)/80 - (5*z3)/6)) + CA*nl*TF*(7159/54 - (811*z2)/27 - (8*z2^2)/15 - (1220*z3)/27) + CF*nl*TF*(1711/36 - z2 - (24*z2^2)/5 - (76*z3)/3) + nl^2*TF^2*(-1184/81 + (20*z2)/9 + (56*z3)/27) + xiR*(CA^2*(-377/108 - (167*z2)/12 - (5*z2^2)/8 - (13*z3)/3) + CA*nl*TF*(-53/27 + (29*z2)/6 + (8*z3)/3)) + CA^2*(-171287/648 + (1381*z2^2)/60 + z2*(4393/54 - (98*z3)/3) + (3494*z3)/27 - 21*z5))*Delta[1 - z],
 bgg10d -> 0,
 bgg11d -> 0,
 bgg12d -> 0,
 bgg20d -> 0,
 bgg21d -> 0,
 cgg10d -> 0,
 cgg11d -> 0,
 cgg12d -> 0,
 cgg20d -> 0,
 cgg21d -> 0,
 daqqNS10d -> CF*(7 - 4*z2)*Delta[1 - z],
 daqqNS11d -> (CF*xiR*(1 - z2/2) + CF*(-7 + (3*z2)/4 + 4*z3))*Delta[1 - z],
 daqqNS12d -> (CF*(7 - (7*z2)/8 - (7*z2^2)/5 - (7*z3)/4) + CF*xiR*(-1 + z2/4 + z3/2))*Delta[1 - z],
 daqqNS20d -> (((CA*CF)/2 - CF^2)*xiR^2 + CF^2*(541/8 - (97*z2)/2 + (74*z2^2)/5 - 54*z3) + CF*(nl*TF*(-281/18 + (40*z2)/9 - (8*z3)/3) + CA*(3625/72 - (116*z2)/9 - (49*z2^2)/5 + (4*z3)/3)) + xiR*(CA*CF*(-7/2 + 2*z2 - 3*z3) + CF^2*(-7 + 9*z2 + 8*z3)))*Delta[1 - z],
 daqqNS21d -> (xiR*(CF^2*(12 - 13*z2 - (9*z2^2)/5 - 2*z3) + CA*CF*(21/2 - 4*z2 + z2^2/4 - (3*z3)/4)) + xiR^2*(CF^2*(3/2 - z3/2) + CA*CF*(-13/8 + (3*z2)/8 + z3/4)) + CF^2*(-2895/32 + (137*z2^2)/5 + z2*(439/8 - (62*z3)/3) + 57*z3 - 90*z5) + CF*(nl*TF*(7865/216 - (299*z2)/54 - (8*z2^2)/15 - 12*z3) + CA*(-102241/864 - (37*z2^2)/30 + z2*(3967/216 - 12*z3) + 31*z3 + 69*z5)))*Delta[1 - z],
 dbqqNS10d -> 0,
 dbqqNS11d -> 0,
 dbqqNS12d -> 0,
 dbqqNS20d -> 0,
 dbqqNS21d -> 0,
 daqqPS20d -> 0,
 daqqPS21d -> 0,
 dbqqPS20d -> 0,
 dbqqPS21d -> 0,
 daqg10d -> 0,
 daqg11d -> 0,
 daqg12d -> 0,
 daqg20d -> 0,
 daqg21d -> 0,
 dagq10d -> 0,
 dagq11d -> 0,
 dagq12d -> 0,
 dagq20d -> 0,
 dagq21d -> 0,
 dbgq10d -> 0,
 dbgq11d -> 0,
 dbgq12d -> 0,
 dbgq20d -> 0,
 dbgq21d -> 0,
 dagg10d -> ((-20*nl*TF)/9 + CA*xiR - (CA*xiR^2)/4 + CA*(67/9 - 4*z2))*Delta[1 - z],
 dagg11d -> ((CA*xiR^2)/4 + nl*TF*(56/27 - z2/3) - (CA*xiR*z2)/2 + CA*(-202/27 + (11*z2)/12 + 4*z3))*Delta[1 - z],
 dagg12d -> (CA*xiR^2*(-1/4 + z2/32) + CA*(607/81 - (67*z2)/72 - (7*z2^2)/5 - (77*z3)/36) + CA*xiR*(z2/8 + z3/2) + nl*TF*(-164/81 + (5*z2)/18 + (7*z3)/9))*Delta[1 - z],
 dagg20d -> ((-3*CA^2*xiR^3)/16 + (CA^2*xiR^4)/16 + nl^2*TF^2*(848/81 - (8*z2)/9) + xiR^2*((2*CA*nl*TF)/3 + CA^2*(-11/3 + (3*z2)/4 - z3/8)) + CA^2*(24535/162 - (1193*z2)/18 + 5*z2^2 - (190*z3)/3) + CA*nl*TF*(-6824/81 + (68*z2)/3 + (8*z3)/3) + CF*nl*TF*(-55/3 + 16*z3) + xiR*(CA*nl*TF*(14/9 - 4*z2) + CA^2*(43/18 + 10*z2 + 5*z3)))*Delta[1 - z],
 dagg21d -> (-(CA^2*xiR^4)/8 + CA^2*xiR^3*(-1/32 + (3*z2)/16) + xiR^2*(CA*nl*TF*(-2/3 + z2/12) + CA^2*(473/72 - (17*z2)/12 + (3*z2^2)/80 - (5*z3)/6)) + CA*nl*TF*(7159/54 - (811*z2)/27 - (8*z2^2)/15 - (1220*z3)/27) + CF*nl*TF*(1711/36 - z2 - (24*z2^2)/5 - (76*z3)/3) + nl^2*TF^2*(-1184/81 + (20*z2)/9 + (56*z3)/27) + xiR*(CA^2*(-377/108 - (167*z2)/12 - (5*z2^2)/8 - (13*z3)/3) + CA*nl*TF*(-53/27 + (29*z2)/6 + (8*z3)/3)) + CA^2*(-171287/648 + (1381*z2^2)/60 + z2*(4393/54 - (98*z3)/3) + (3494*z3)/27 - 21*z5))*Delta[1 - z],
 aqqNStrp10d -> CF*(7 - 4*z2)*Delta[1 - z],
 aqqNStrp11d -> (CF*xiR*(1 - z2/2) + CF*(-7 + (3*z2)/4 + 4*z3))*Delta[1 - z],
 aqqNStrp12d -> (CF*(7 - (7*z2)/8 - (7*z2^2)/5 - (7*z3)/4) + CF*xiR*(-1 + z2/4 + z3/2))*Delta[1 - z],
 aqqNStrp20d -> (((CA*CF)/2 - CF^2)*xiR^2 + CF^2*(541/8 - (97*z2)/2 + (74*z2^2)/5 - 54*z3) + CF*(nl*TF*(-281/18 + (40*z2)/9 - (8*z3)/3) + CA*(3625/72 - (116*z2)/9 - (49*z2^2)/5 + (4*z3)/3)) + xiR*(CA*CF*(-7/2 + 2*z2 - 3*z3) + CF^2*(-7 + 9*z2 + 8*z3)))*Delta[1 - z],
 aqqNStrp21d -> (xiR*(CF^2*(12 - 13*z2 - (9*z2^2)/5 - 2*z3) + CA*CF*(21/2 - 4*z2 + z2^2/4 - (3*z3)/4)) + xiR^2*(CF^2*(3/2 - z3/2) + CA*CF*(-13/8 + (3*z2)/8 + z3/4)) + CF^2*(-2895/32 + (137*z2^2)/5 + z2*(439/8 - (62*z3)/3) + 57*z3 - 90*z5) + CF*(nl*TF*(7865/216 - (299*z2)/54 - (8*z2^2)/15 - 12*z3) + CA*(-102241/864 - (37*z2^2)/30 + z2*(3967/216 - 12*z3) + 31*z3 + 69*z5)))*Delta[1 - z],
 aqqNStrm10d -> CF*(7 - 4*z2)*Delta[1 - z],
 aqqNStrm11d -> (CF*xiR*(1 - z2/2) + CF*(-7 + (3*z2)/4 + 4*z3))*Delta[1 - z],
 aqqNStrm12d -> (CF*(7 - (7*z2)/8 - (7*z2^2)/5 - (7*z3)/4) + CF*xiR*(-1 + z2/4 + z3/2))*Delta[1 - z],
 aqqNStrm20d -> (((CA*CF)/2 - CF^2)*xiR^2 + CF^2*(541/8 - (97*z2)/2 + (74*z2^2)/5 - 54*z3) + CF*(nl*TF*(-281/18 + (40*z2)/9 - (8*z3)/3) + CA*(3625/72 - (116*z2)/9 - (49*z2^2)/5 + (4*z3)/3)) + xiR*(CA*CF*(-7/2 + 2*z2 - 3*z3) + CF^2*(-7 + 9*z2 + 8*z3)))*Delta[1 - z],
 aqqNStrm21d -> (xiR*(CF^2*(12 - 13*z2 - (9*z2^2)/5 - 2*z3) + CA*CF*(21/2 - 4*z2 + z2^2/4 - (3*z3)/4)) + 
xiR^2*(CF^2*(3/2 - z3/2) + CA*CF*(-13/8 + (3*z2)/8 + z3/4)) + CF^2*(-2895/32 + (137*z2^2)/5 + z2*(439/8 - (62*z3)/3) + 57*z3 - 90*z5) + CF*(nl*TF*(7865/216 - (299*z2)/54 - (8*z2^2)/15 - 12*z3) + CA*(-102241/864 - (37*z2^2)/30 + z2*(3967/216 - 12*z3) + 31*z3 + 69*z5)))*Delta[1 - z],
aAg10d -> 0,
 aAg11d -> 0,
 aAg12d -> 0,
 bAg10d -> -3*CA*xiR + (CA*xiR^2)/4,
 bAg11d -> 3*CA*xiR - (5*CA*xiR^2)/8 - (3*CA*xiR*z2)/4,
 bAg12d -> -3*CA*xiR + (3*CA*xiR^2)/4 + (3*CA*xiR*z2)/8 - (5*CA*xiR^2*z2)/32 + (3*CA*xiR*z3)/4,
 cAg10d -> (-4*CA)/3 - (CA*xiR)/2 + (CA*xiR^2)/2 + 3*CA*z2,
 cAg11d -> (23*CA)/18 - (CA*xiR^2)/2 - (3*CA*z2)/16 + (3*CA*xiR*z2)/4 - 3*CA*z3,
 cAg12d -> (-34*CA)/27 + (CA*xiR^2)/2 + (CA*z2)/6 - (CA*xiR*z2)/16 - (CA*xiR^2*z2)/16 + (21*CA*z2^2)/20 + (7*CA*z3)/16 - (13*CA*xiR*z3)/12,
 dAg10d -> 0,
 dAg11d -> 0,
 dAg12d -> 0,
 aAq10d -> 0,
 aAq11d -> 0,
 aAq12d -> 0,
 bAq10d -> 0,
 bAq11d -> 0,
 bAq12d -> 0,
 aBq10d -> 0,
 aBq11d -> 0,
 aBq12d -> 0,
 aomg10d -> 0,
 aomg11d -> 0,
 aomg12d -> 0,
 bomg10d -> 0,
 bomg11d -> 0,
 bomg12d -> 0,
 comg10d -> (2*CA)/9,
 comg11d -> (-13*CA)/54 + (CA*z2)/48,
 comg12d -> (20*CA)/81 - (CA*z2)/36 - (7*CA*z3)/144,
 domg10d -> 0,
 domg11d -> 0,
 domg12d -> 0,
aqqNS10p -> -((CF*xiR)/(1 - z)) + (4*CF*H[1, z])/(1 - z),
 aqqNS11p -> -(CF*xiR*(1 + H[1, z]))/(2*(-1 + z)) + CF*(-(z2/(1 - z)) - H[1, z]^2/(1 - z)),
 aqqNS12p -> CF*(z3/(3*(-1 + z)) - (z2*H[1, z])/(2*(-1 + z)) - H[1, z]^3/(6*(-1 + z))) + CF*xiR*(z2/(8*(-1 + z)) + (6*H[1, z] + 3*H[1, z]^2)/(24*(-1 + z))),
 aqqNS20p -> xiR^2*((CA*CF*(-81 - 54*H[1, z]))/(108*(-1 + z)) - (CF^2*H[1, z])/(1 - z)) + CF^2*((z2*(-432 + 864*H[1, z]))/(108*(-1 + z)) + (-6048 - 3024*H[1, z] - 648*H[1, z]^2 + 2016*H[1, z]^3)/(108*(-1 + z))) + CF*((nl*TF*(656 + 816*H[1, z] + 288*H[1, z]^2))/(108*(-1 + z)) + CA*((-2860 + 2376*z3)/(108*(-1 + z)) - (253*H[1, z])/(9*(-1 + z)) - (22*H[1, z]^2)/(3*(-1 + z)) + (z2*(-216 + 1080*H[1, z]))/(108*(-1 + z)))) + xiR*(CA*CF*(z2/(1 - z) + (648 + 270*H[1, z])/(108*(-1 + z))) + CF^2*((4*z2)/(1 - z) + (2376 - 540*H[1, z] - 1296*H[1, z]^2)/(108*(-1 + z)))),
 aqqNS21p -> CF^2*(-(-181440 + 64800*z3)/(3240*(-1 + z)) - ((-90720 - 95040*z3)*H[1, z])/(3240*(-1 + z)) - (7*H[1, z]^2)/(1 - z) - H[1, z]^3/(1 - z) + (5*H[1, z]^4)/(1 - z) - (z2*(-19440 - 6480*H[1, z] + 19440*H[1, z]^2))/(3240*(-1 + z))) + xiR*(CA*CF*(-(17010 - 16200*z3)/(3240*(-1 + z)) - (z2*(5265 - 4860*H[1, z]))/(3240*(-1 + z)) - (31*H[1, z])/(4*(-1 + z)) - (15*H[1, z]^2)/(8*(-1 + z))) + CF^2*(-(50220 + 12960*z3)/(3240*(-1 + z)) - (z2*(-3240 - 19440*H[1, z]))/(3240*(-1 + z)) + (15*H[1, z])/(1 - z) + (21*H[1, z]^2)/(4*(-1 + z)) + (14*H[1, z]^3)/(3*(-1 + z)))) + xiR^2*(CA*CF*(z2/(8*(-1 + z)) - (-2025 - 3240*H[1, z] - 1215*H[1, z]^2)/(3240*(-1 + z))) + CF^2*(-z2/(2*(-1 + z)) - (-4860 + 3240*H[1, z] + 2430*H[1, z]^2)/(3240*(-1 + z)))) + CF*(nl*TF*(-(18080 - 17280*z3)/(3240*(-1 + z)) - (146*H[1, z])/(27*(-1 + z)) - (31*H[1, z]^2)/(9*(-1 + z)) - (4*H[1, z]^3)/(3*(-1 + z)) - (z2*(6120 + 4320*H[1, z]))/(3240*(-1 + z))) + CA*((-103*z2^2)/(10*(-1 + z)) - (-82960 + 15120*z3)/(3240*(-1 + z)) - ((-83100 + 64800*z3)*H[1, z])/(3240*(-1 + z)) + (491*H[1, z]^2)/(36*(-1 + z)) + (11*H[1, z]^3)/(3*(-1 + z)) - (z2*(-29250 - 15120*H[1, z] + 17820*H[1, z]^2))/(3240*(-1 + z)))),
 bqqNS10p -> 0,
 bqqNS11p -> 0,
 bqqNS12p -> 0,
 bqqNS20p -> 0,
 bqqNS21p -> 0,
 aqqPS20p -> 0,
 aqqPS21p -> 0,
 bqqPS20p -> 0,
 bqqPS21p -> 0,
 aqg10p -> -4*nl*TF,
 aqg11p -> 0,
 aqg12p -> 0,
 aqg20p -> 0,
 aqg21p -> 0,
 bqg10p -> 0,
 bqg11p -> 0,
 bqg12p -> 0,
 bqg20p -> 0,
 bqg21p -> 0,
 cqg20p -> 0,
 cqg21p -> 0,
 agq10p -> 0,
 agq11p -> 0,
 agq12p -> 0,
 agq20p -> 0,
 agq21p -> 0,
 bgq10p -> 0,
 bgq11p -> 0,
 bgq12p -> 0,
 bgq20p -> 0,
 bgq21p -> 0,
 agg10p -> -((CA*xiR)/(1 - z)) + (4*CA*H[1, z])/(1 - z),
 agg11p -> -(CA*xiR*(1 + H[1, z]))/(2*(-1 + z)) + CA*(-(z2/(1 - z)) - H[1, z]^2/(1 - z)),
 agg12p -> CA*(z3/(3*(-1 + z)) - (z2*H[1, z])/(2*(-1 + z)) - H[1, z]^3/(6*(-1 + z))) + CA*xiR*(z2/(8*(-1 + z)) + (6*H[1, z] + 3*H[1, z]^2)/(24*(-1 + z))),
 agg20p -> -(CA^2*xiR^3)/(4*(-1 + z)) - (CA^2*xiR^2*(-81 - 54*H[1, z]))/(36*(-1 + z)) + CA^2*(-(3108 - 792*z3)/(36*(-1 + z)) - (z2*(420 - 648*H[1, z]))/(36*(-1 + z)) - (521*H[1, z])/(9*(-1 + z)) - (44*H[1, z]^2)/(3*(-1 + z)) + (56*H[1, z]^3)/(3*(-1 + z))) + CA*nl*TF*((16*z2)/(3*(-1 + z)) - (-816 - 592*H[1, z] - 192*H[1, z]^2)/(36*(-1 + z))) + xiR*(-(CA*nl*TF*(128 + 48*H[1, z]))/(36*(-1 + z)) + CA^2*((-9*z2)/(2*(-1 + z)) - (-760 + 210*H[1, z] + 432*H[1, z]^2)/(36*(-1 + z)))),
 agg21p -> (CA^2*xiR^3*(405 + 135*H[1, z]))/(1080*(-1 + z)) + CA*nl*TF*((-23520 + 19200*z3)/(1080*(-1 + z)) + (z2*(-6840 - 4320*H[1, z]))/(1080*(-1 + z)) - (370*H[1, z])/(27*(-1 + z)) - (17*H[1, z]^2)/(3*(-1 + z)) - (16*H[1, z]^3)/(9*(-1 + z))) + CA^2*((-103*z2^2)/(10*(-1 + z)) + (92400 - 36600*z3)/(1080*(-1 + z)) + ((60020 + 10080*z3)*H[1, z])/(1080*(-1 + z)) + (253*H[1, z]^2)/(12*(-1 + z)) + (44*H[1, z]^3)/(9*(-1 + z)) + (5*H[1, z]^4)/(1 - z) + (z2*(20430 + 10260*H[1, z] - 12420*H[1, z]^2))/(1080*(-1 + z))) + CA^2*xiR^2*(-z2/(4*(-1 + z)) + (-1620 - 1620*H[1, z] - 675*H[1, z]^2)/(1080*(-1 + z))) + xiR*(CA^2*((-13000 + 1620*z3)/(1080*(-1 + z)) - (695*H[1, z])/(36*(-1 + z)) + (101*H[1, z]^2)/(24*(-1 + z)) + (14*H[1, z]^3)/(3*(-1 + z)) + (z2*(-2745 + 7830*H[1, z]))/(1080*(-1 + z))) + CA*nl*TF*((4*z2)/(3*(-1 + z)) + (2000 + 1920*H[1, z] + 360*H[1, z]^2)/(1080*(-1 + z)))),
 bgg10p -> 0,
 bgg11p -> 0,
 bgg12p -> 0,
 bgg20p -> 0,
 bgg21p -> 0,
 cgg10p -> 0,
 cgg11p -> 0,
 cgg12p -> 0,
 cgg20p -> 0,
 cgg21p -> 0,
 daqqNS10p -> -((CF*xiR)/(1 - z)) + (4*CF*H[1, z])/(1 - z),
 daqqNS11p -> -(CF*xiR*(1 + H[1, z]))/(2*(-1 + z)) + CF*(-(z2/(1 - z)) - H[1, z]^2/(1 - z)),
 daqqNS12p -> CF*(z3/(3*(-1 + z)) - (z2*H[1, z])/(2*(-1 + z)) - H[1, z]^3/(6*(-1 + z))) + CF*xiR*(z2/(8*(-1 + z)) + (6*H[1, z] + 3*H[1, z]^2)/(24*(-1 + z))),
 daqqNS20p -> xiR^2*((CA*CF*(-81 - 54*H[1, z]))/(108*(-1 + z)) - (CF^2*H[1, z])/(1 - z)) + CF^2*((z2*(-432 + 864*H[1, z]))/(108*(-1 + z)) + (-6048 - 3024*H[1, z] - 648*H[1, z]^2 + 2016*H[1, z]^3)/(108*(-1 + z))) + CF*((nl*TF*(656 + 816*H[1, z] + 288*H[1, z]^2))/(108*(-1 + z)) + CA*((-2860 + 2376*z3)/(108*(-1 + z)) - (253*H[1, z])/(9*(-1 + z)) - (22*H[1, z]^2)/(3*(-1 + z)) + (z2*(-216 + 1080*H[1, z]))/(108*(-1 + z)))) + xiR*(CA*CF*(z2/(1 - z) + (648 + 270*H[1, z])/(108*(-1 + z))) + CF^2*((4*z2)/(1 - z) + (2376 - 540*H[1, z] - 1296*H[1, z]^2)/(108*(-1 + z)))),
 daqqNS21p -> CF^2*(-(-181440 + 64800*z3)/(3240*(-1 + z)) - ((-90720 - 95040*z3)*H[1, z])/(3240*(-1 + z)) - (7*H[1, z]^2)/(1 - z) - H[1, z]^3/(1 - z) + (5*H[1, z]^4)/(1 - z) - (z2*(-19440 - 6480*H[1, z] + 19440*H[1, z]^2))/(3240*(-1 + z))) + xiR*(CA*CF*(-(17010 - 16200*z3)/(3240*(-1 + z)) - (z2*(5265 - 4860*H[1, z]))/(3240*(-1 + z)) - (31*H[1, z])/(4*(-1 + z)) - (15*H[1, z]^2)/(8*(-1 + z))) + CF^2*(-(50220 + 12960*z3)/(3240*(-1 + z)) - (z2*(-3240 - 19440*H[1, z]))/(3240*(-1 + z)) + (15*H[1, z])/(1 - z) + (21*H[1, z]^2)/(4*(-1 + z)) + (14*H[1, z]^3)/(3*(-1 + z)))) + xiR^2*(CA*CF*(z2/(8*(-1 + z)) - (-2025 - 3240*H[1, z] - 1215*H[1, z]^2)/(3240*(-1 + z))) + CF^2*(-z2/(2*(-1 + z)) - (-4860 + 3240*H[1, z] + 2430*H[1, z]^2)/(3240*(-1 + z)))) + CF*(nl*TF*(-(18080 - 17280*z3)/(3240*(-1 + z)) - (146*H[1, z])/(27*(-1 + z)) - (31*H[1, z]^2)/(9*(-1 + z)) - (4*H[1, z]^3)/(3*(-1 + z)) - (z2*(6120 + 4320*H[1, z]))/(3240*(-1 + z))) + CA*((-103*z2^2)/(10*(-1 + z)) - (-82960 + 15120*z3)/(3240*(-1 + z)) - ((-83100 + 64800*z3)*H[1, z])/(3240*(-1 + z)) + (491*H[1, z]^2)/(36*(-1 + z)) + (11*H[1, z]^3)/(3*(-1 + z)) - (z2*(-29250 - 15120*H[1, z] + 17820*H[1, z]^2))/(3240*(-1 + z)))),
 dbqqNS10p -> 0,
 dbqqNS11p -> 0,
 dbqqNS12p -> 0,
 dbqqNS20p -> 0,
 dbqqNS21p -> 0,
 daqqPS20p -> 0,
 daqqPS21p -> 0,
 dbqqPS20p -> 0,
 dbqqPS21p -> 0,
 daqg10p -> -4*nl*TF,
 daqg11p -> 0,
 daqg12p -> 0,
 daqg20p -> 0,
 daqg21p -> 0,
 dagq10p -> 0,
 dagq11p -> 0,
 dagq12p -> 0,
 dagq20p -> 0,
 dagq21p -> 0,
 dbgq10p -> 0,
 dbgq11p -> 0,
 dbgq12p -> 0,
 dbgq20p -> 0,
 dbgq21p -> 0,
 dagg10p -> -((CA*xiR)/(1 - z)) + (4*CA*H[1, z])/(1 - z),
 dagg11p -> -(CA*xiR*(1 + H[1, z]))/(2*(-1 + z)) + CA*(-(z2/(1 - z)) - H[1, z]^2/(1 - z)),
 dagg12p -> CA*(z3/(3*(-1 + z)) - (z2*H[1, z])/(2*(-1 + z)) - H[1, z]^3/(6*(-1 + z))) + CA*xiR*(z2/(8*(-1 + z)) + (6*H[1, z] + 3*H[1, z]^2)/(24*(-1 + z))),
 dagg20p -> -(CA^2*xiR^3)/(4*(-1 + z)) - (CA^2*xiR^2*(-81 - 54*H[1, z]))/(36*(-1 + z)) + CA^2*(-(3108 - 792*z3)/(36*(-1 + z)) - (z2*(420 - 648*H[1, z]))/(36*(-1 + z)) - (521*H[1, z])/(9*(-1 + z)) - (44*H[1, z]^2)/(3*(-1 + z)) + (56*H[1, z]^3)/(3*(-1 + z))) + CA*nl*TF*((16*z2)/(3*(-1 + z)) - (-816 - 592*H[1, z] - 192*H[1, z]^2)/(36*(-1 + z))) + xiR*(-(CA*nl*TF*(128 + 48*H[1, z]))/(36*(-1 + z)) + CA^2*((-9*z2)/(2*(-1 + z)) - (-760 + 210*H[1, z] + 432*H[1, z]^2)/(36*(-1 + z)))),
 dagg21p -> (CA^2*xiR^3*(405 + 135*H[1, z]))/(1080*(-1 + z)) + CA*nl*TF*((-23520 + 19200*z3)/(1080*(-1 + z)) + (z2*(-6840 - 4320*H[1, z]))/(1080*(-1 + z)) - (370*H[1, z])/(27*(-1 + z)) - (17*H[1, z]^2)/(3*(-1 + z)) - (16*H[1, z]^3)/(9*(-1 + z))) + CA^2*((-103*z2^2)/(10*(-1 + z)) + (92400 - 36600*z3)/(1080*(-1 + z)) + ((60020 + 10080*z3)*H[1, z])/(1080*(-1 + z)) + (253*H[1, z]^2)/(12*(-1 + z)) + (44*H[1, z]^3)/(9*(-1 + z)) + (5*H[1, z]^4)/(1 - z) + (z2*(20430 + 10260*H[1, z] - 12420*H[1, z]^2))/(1080*(-1 + z))) + CA^2*xiR^2*(-z2/(4*(-1 + z)) + (-1620 - 1620*H[1, z] - 675*H[1, z]^2)/(1080*(-1 + z))) + xiR*(CA^2*((-13000 + 1620*z3)/(1080*(-1 + z)) - (695*H[1, z])/(36*(-1 + z)) + (101*H[1, z]^2)/(24*(-1 + z)) + (14*H[1, z]^3)/(3*(-1 + z)) + (z2*(-2745 + 7830*H[1, z]))/(1080*(-1 + z))) + CA*nl*TF*((4*z2)/(3*(-1 + z)) + (2000 + 1920*H[1, z] + 360*H[1, z]^2)/(1080*(-1 + z)))),
 aqqNStrp10p -> -((CF*xiR)/(1 - z)) + (4*CF*H[1, z])/(1 - z),
 aqqNStrp11p -> -(CF*xiR*(1 + H[1, z]))/(2*(-1 + z)) + CF*(-(z2/(1 - z)) - H[1, z]^2/(1 - z)),
 aqqNStrp12p -> CF*(z3/(3*(-1 + z)) - (z2*H[1, z])/(2*(-1 + z)) - H[1, z]^3/(6*(-1 + z))) + CF*xiR*(z2/(8*(-1 + z)) + (6*H[1, z] + 3*H[1, z]^2)/(24*(-1 + z))),
 aqqNStrp20p -> xiR^2*((CA*CF*(-81 - 54*H[1, z]))/(108*(-1 + z)) - (CF^2*H[1, z])/(1 - z)) + CF^2*((z2*(-432 + 864*H[1, z]))/(108*(-1 + z)) + (-6048 - 3024*H[1, z] - 648*H[1, z]^2 + 2016*H[1, z]^3)/(108*(-1 + z))) + CF*((nl*TF*(656 + 816*H[1, z] + 288*H[1, z]^2))/(108*(-1 + z)) + CA*((-2860 + 2376*z3)/(108*(-1 + z)) - (253*H[1, z])/(9*(-1 + z)) - (22*H[1, z]^2)/(3*(-1 + z)) + (z2*(-216 + 1080*H[1, z]))/(108*(-1 + z)))) + xiR*(CA*CF*(z2/(1 - z) + (648 + 270*H[1, z])/(108*(-1 + z))) + CF^2*((4*z2)/(1 - z) + (2376 - 540*H[1, z] - 1296*H[1, z]^2)/(108*(-1 + z)))),
 aqqNStrp21p -> CF^2*(-(-181440 + 64800*z3)/(3240*(-1 + z)) - ((-90720 - 95040*z3)*H[1, z])/(3240*(-1 + z)) - (7*H[1, z]^2)/(1 - z) - H[1, z]^3/(1 - z) + (5*H[1, z]^4)/(1 - z) - (z2*(-19440 - 6480*H[1, z] + 19440*H[1, z]^2))/(3240*(-1 + z))) + xiR*(CA*CF*(-(17010 - 16200*z3)/(3240*(-1 + z)) - (z2*(5265 - 4860*H[1, z]))/(3240*(-1 + z)) - (31*H[1, z])/(4*(-1 + z)) - (15*H[1, z]^2)/(8*(-1 + z))) + CF^2*(-(50220 + 12960*z3)/(3240*(-1 + z)) - (z2*(-3240 - 19440*H[1, z]))/(3240*(-1 + z)) + (15*H[1, z])/(1 - z) + (21*H[1, z]^2)/(4*(-1 + z)) + (14*H[1, z]^3)/(3*(-1 + z)))) + xiR^2*(CA*CF*(z2/(8*(-1 + z)) - (-2025 - 3240*H[1, z] - 1215*H[1, z]^2)/(3240*(-1 + z))) + CF^2*(-z2/(2*(-1 + z)) - (-4860 + 3240*H[1, z] + 2430*H[1, z]^2)/(3240*(-1 + z)))) + CF*(nl*TF*(-(18080 - 17280*z3)/(3240*(-1 + z)) - (146*H[1, z])/(27*(-1 + z)) - (31*H[1, z]^2)/(9*(-1 + z)) - (4*H[1, z]^3)/(3*(-1 + z)) - (z2*(6120 + 4320*H[1, z]))/(3240*(-1 + z))) + CA*((-103*z2^2)/(10*(-1 + z)) - (-82960 + 15120*z3)/(3240*(-1 + z)) - ((-83100 + 64800*z3)*H[1, z])/(3240*(-1 + z)) + (491*H[1, z]^2)/(36*(-1 + z)) + (11*H[1, z]^3)/(3*(-1 + z)) - (z2*(-29250 - 15120*H[1, z] + 17820*H[1, z]^2))/(3240*(-1 + z)))),
 aqqNStrm10p -> -((CF*xiR)/(1 - z)) + (4*CF*H[1, z])/(1 - z),
 aqqNStrm11p -> -(CF*xiR*(1 + H[1, z]))/(2*(-1 + z)) + CF*(-(z2/(1 - z)) - H[1, z]^2/(1 - z)),
 aqqNStrm12p -> CF*(z3/(3*(-1 + z)) - (z2*H[1, z])/(2*(-1 + z)) - H[1, z]^3/(6*(-1 + z))) + CF*xiR*(z2/(8*(-1 + z)) + (6*H[1, z] + 3*H[1, z]^2)/(24*(-1 + z))),
 aqqNStrm20p -> xiR^2*((CA*CF*(-81 - 54*H[1, z]))/(108*(-1 + z)) - (CF^2*H[1, z])/(1 - z)) + CF^2*((z2*(-432 + 864*H[1, z]))/(108*(-1 + z)) + (-6048 - 3024*H[1, z] - 648*H[1, z]^2 + 2016*H[1, z]^3)/(108*(-1 + z))) + CF*((nl*TF*(656 + 816*H[1, z] + 288*H[1, z]^2))/(108*(-1 + z)) + CA*((-2860 + 2376*z3)/(108*(-1 + z)) - (253*H[1, z])/(9*(-1 + z)) - (22*H[1, z]^2)/(3*(-1 + z)) + (z2*(-216 + 1080*H[1, z]))/(108*(-1 + z)))) + xiR*(CA*CF*(z2/(1 - z) + (648 + 270*H[1, z])/(108*(-1 + z))) + CF^2*((4*z2)/(1 - z) + (2376 - 540*H[1, z] - 1296*H[1, z]^2)/(108*(-1 + z)))),
 aqqNStrm21p -> CF^2*(-(-181440 + 64800*z3)/(3240*(-1 + z)) - ((-90720 - 95040*z3)*H[1, z])/(3240*(-1 + z)) - 
(7*H[1, z]^2)/(1 - z) - H[1, z]^3/(1 - z) + (5*H[1, z]^4)/(1 - z) - (z2*(-19440 - 6480*H[1, z] + 
19440*H[1, z]^2))/(3240*(-1 + z))) + xiR*(CA*CF*(-(17010 - 16200*z3)/(3240*(-1 + z)) - (z2*(5265 - 4860*H[1, z]))/(3240*(-1 + z)) - (31*H[1, z])/(4*(-1 + z)) - (15*H[1, z]^2)/(8*(-1 + z))) + CF^2*(-(50220 + 12960*z3)/(3240*(-1 + z)) - (z2*(-3240 - 19440*H[1, z]))/(3240*(-1 + z)) + (15*H[1, z])/(1 - z) + (21*H[1, z]^2)/(4*(-1 + z)) + (14*H[1, z]^3)/(3*(-1 + z)))) + xiR^2*(CA*CF*(z2/(8*(-1 + z)) - (-2025 - 3240*H[1, z] - 1215*H[1, z]^2)/(3240*(-1 + z))) + CF^2*(-z2/(2*(-1 + z)) - (-4860 + 3240*H[1, z] + 2430*H[1, z]^2)/(3240*(-1 + z)))) + CF*(nl*TF*(-(18080 - 17280*z3)/(3240*(-1 + z)) - (146*H[1, z])/(27*(-1 + z)) - (31*H[1, z]^2)/(9*(-1 + z)) - (4*H[1, z]^3)/(3*(-1 + z)) - (z2*(6120 + 4320*H[1, z]))/(3240*(-1 + z))) + CA*((-103*z2^2)/(10*(-1 + z)) - (-82960 + 15120*z3)/(3240*(-1 + z)) - ((-83100 + 64800*z3)*H[1, z])/(3240*(-1 + z)) + (491*H[1, z]^2)/(36*(-1 + z)) + (11*H[1, z]^3)/(3*(-1 + z)) - (z2*(-29250 - 15120*H[1, z] + 17820*H[1, z]^2))/(3240*(-1 + z)))),
aAg10p -> 0,
 aAg11p -> 0,
 aAg12p -> 0,
 bAg10p -> (3*CA*xiR)/(2*(-1 + z)),
 bAg11p -> (CA*xiR^2)/(4*(-1 + z)) - (3*CA*xiR*H[1, z])/(4*(-1 + z)),
 bAg12p -> -(CA*xiR^2)/(16*(-1 + z)) + (3*CA*xiR*z2)/(16*(-1 + z)) - (CA*xiR^2*H[1, z])/(8*(-1 + z)) + (3*CA*xiR*H[1, z]^2)/(16*(-1 + z)),
 cAg10p -> -((CA*xiR)/(-1 + z)) + (3*CA*H[1, z])/(-1 + z),
 cAg11p -> (CA*xiR)/(4*(-1 + z)) - (3*CA*z2)/(4*(-1 + z)) + (CA*xiR*H[1, z])/(2*(-1 + z)) - (3*CA*H[1, z]^2)/(4*(-1 + z)),
 cAg12p -> -(CA*xiR*z2)/(8*(-1 + z)) - (CA*z3)/(4*(-1 + z)) - (CA*xiR*H[1, z])/(8*(-1 + z)) + (3*CA*z2*H[1, z])/(8*(-1 + z)) - (CA*xiR*H[1, z]^2)/(8*(-1 + z)) + (CA*H[1, z]^3)/(8*(-1 + z)),
 dAg10p -> 0,
 dAg11p -> 0,
 dAg12p -> 0,
 aAq10p -> 0,
 aAq11p -> 0,
 aAq12p -> 0,
 bAq10p -> 0,
 bAq11p -> 0,
 bAq12p -> 0,
 aBq10p -> 0,
 aBq11p -> 0,
 aBq12p -> 0,
 aomg10p -> 0,
 aomg11p -> 0,
 aomg12p -> 0,
 bomg10p -> 0,
 bomg11p -> 0,
 bomg12p -> 0,
 comg10p -> 0,
 comg11p -> 0,
 comg12p -> 0,
 domg10p -> 0,
 domg11p -> 0,
 domg12p -> 0,
aqqNS10r -> CF*(2*(-2 + 3*z) + (2*(1 + z^2)*H[0, z])/(-1 + z) - 
    2*(1 + z)*H[1, z]), aqqNS11r -> 
  CF*(-1 + 2*z + ((1 + z)*z2)/2 + ((1 + z^2)*H[0, z]^2)/(2*(-1 + z)) + 
    xiR*(-1 + H[0, z]/(2*(-1 + z))) + (2 - 3*z)*H[1, z] + 
    ((1 + z)*H[1, z]^2)/2 + H[0, z]*(-2 + 3*z + ((-1 - z^2)*H[1, z])/
       (-1 + z))), aqqNS12r -> 
  CF*(((1 + z)*z3)/6 + ((1 + z^2)*H[0, z]^3)/(12*(-1 + z)) + 
    ((1 - 2*z)*H[1, z])/2 + ((-2 + 3*z)*H[1, z]^2)/4 + 
    ((-1 - z)*H[1, z]^3)/12 + z2*((-2 + 3*z)/4 + ((1 + z^2)*H[0, z])/
       (4*(-1 + z)) + ((-1 - z)*H[1, z])/4) + 
    H[0, z]^2*((-2 + 3*z)/4 + ((-1 - z^2)*H[1, z])/(4*(-1 + z))) + 
    H[0, z]*((-1 + 2*z)/2 + ((2 - 3*z)*H[1, z])/2 + ((1 + z^2)*H[1, z]^2)/
       (4*(-1 + z))) + xiR*(H[0, z]^2/(8*(-1 + z)) + H[1, z]/2 + 
      H[0, z]*((1 - 2*z)/(4*(-1 + z)) - H[1, z]/(4*(-1 + z))))), 
 aqqNS20r -> CF*nl*TF*((-4*(-58 + 41*z))/27 - 
     (4*(11 - 12*z + 11*z^2)*H[0, z])/(9*(-1 + z)) - 
     (2*(1 + z^2)*H[0, z]^2)/(3*(-1 + z)) + (8*(5 + 2*z)*H[1, z])/9 + 
     (4*(1 + z)*H[1, z]^2)/3) + CF^2*(xiR^2 + 2*(-45 + 13*z) - 
     (8*(-1 + 8*z - 3*z^2 + 4*z^3 + 6*z^4)*z3)/((-1 + z)*(1 + z)) + 
     (16*(1 + z + z^2)*H[-1, z]^2*H[0, z])/(1 + z) + 
     ((7 - 5*z + 21*z^2 + 9*z^3)*H[0, z]^3)/(3*(-1 + z)*(1 + z)) + 
     (13 - 31*z)*H[1, z]^2 + (28*(1 + z)*H[1, z]^3)/3 + 
     z2*((-4*(3 - 18*z + 16*z^2))/(-1 + z) + (16*(2 + z + 2*z^2)*H[-1, z])/
        (1 + z) + (2*(-7 - 7*z - z^2 - 9*z^3 + 8*z^4)*H[0, z])/
        ((-1 + z)*(1 + z)) + 16*(1 - z + z^2)*H[1, z]) + 
     H[0, z]^2*((8 - 46*z + 23*z^2)/(-1 + z) + (2*(3 - 4*z + 3*z^2)*H[1, z])/
        (-1 + z)) + 24*(1 + z)*H[0, -1, z] + 
     (4*(5 - 18*z + 14*z^2)*H[0, 1, z])/(-1 + z) + 
     xiR*(2*(2 + 7*z) + 2*(1 + z)*z2 + (3*(1 + z^2)*H[0, z]^2)/(-1 + z) - 
       14*H[1, z] - 3*(1 + z)*H[1, z]^2 + 
       H[0, z]*((7 - 20*z + 4*z^2)/(-1 + z) + (2*(1 + z^2)*H[1, z])/
          (-1 + z)) - 4*(1 + z)*H[0, 1, z]) + 
     H[-1, z]*(-24*(1 + z)*H[0, z] + (4*(-1 + z)^2*H[0, z]^2)/(1 + z) - 
       (32*(1 + z + z^2)*H[0, -1, z])/(1 + z) - (16*(1 + z^2)*H[0, 1, z])/
        (1 + z)) + H[1, z]*(22*(-1 + z) - 8*(1 - 3*z + 4*z^2)*H[0, 1, z]) + 
     H[0, z]*((2*(23 - 4*z + 3*z^2))/(-1 + z) - 
       (2*(1 - 16*z + 7*z^2)*H[1, z])/(-1 + z) + 
       (4*(-3 + 2*z - 6*z^2 + 2*z^3)*H[1, z]^2)/(-1 + z) - 
       (8*(-1 + 3*z + z^2 + z^3)*H[0, -1, z])/((-1 + z)*(1 + z)) + 
       (16*(-1 + 2*z - 3*z^2 + z^3)*H[0, 1, z])/(-1 + z)) + 
     (32*(1 + z + z^2)*H[0, -1, -1, z])/(1 + z) + 
     (16*(1 + z^2)*H[0, -1, 1, z])/(1 + z) + 
     (8*(-1 + 4*z + z^2)*H[0, 0, -1, z])/(-1 + z) - 
     (16*(-2 + z - 2*z^2 - 4*z^3 + 3*z^4)*H[0, 0, 1, z])/((-1 + z)*(1 + z)) + 
     (16*(1 + z^2)*H[0, 1, -1, z])/(1 + z) + 4*(5 - 7*z + 12*z^2)*
      H[0, 1, 1, z]) + CA*CF*(-1/2*xiR^2 + (-860 + 607*z)/27 + 
     (2*(-11 + z - 9*z^2 + 11*z^3 + 12*z^4)*z3)/((-1 + z)*(1 + z)) - 
     (8*(1 + z + z^2)*H[-1, z]^2*H[0, z])/(1 + z) + 
     (2*z*(1 + z^2)*H[0, z]^3)/((-1 + z)*(1 + z)) - 
     (11*(1 + z)*H[1, z]^2)/3 + H[0, z]^2*
      ((11 + 36*z - 25*z^2)/(6*(-1 + z)) - (4*(1 - z + z^2)*H[1, z])/
        (-1 + z)) + z2*((2*(1 - 9*z + 10*z^2))/(-1 + z) - 
       (8*(2 + z + 2*z^2)*H[-1, z])/(1 + z) - 
       (2*(2 - z^2 - 3*z^3 + 4*z^4)*H[0, z])/((-1 + z)*(1 + z)) - 
       (2*(1 + 6*z - 9*z^2 + 4*z^3)*H[1, z])/(-1 + z)) - 
     12*(1 + z)*H[0, -1, z] - (4*z*(-3 + 4*z)*H[0, 1, z])/(-1 + z) + 
     H[-1, z]*(12*(1 + z)*H[0, z] - (2*(-1 + z)^2*H[0, z]^2)/(1 + z) + 
       (16*(1 + z + z^2)*H[0, -1, z])/(1 + z) + (8*(1 + z^2)*H[0, 1, z])/
        (1 + z)) + H[1, z]*((-2*(31 + 79*z))/9 + 
       (4*z*(2 - 5*z + 4*z^2)*H[0, 1, z])/(-1 + z)) + 
     H[0, z]*((151 - 132*z + 97*z^2)/(9*(-1 + z)) + (2*z*(-3 + 4*z)*H[1, z])/
        (-1 + z) - (z*(2 - 5*z + 4*z^2)*H[1, z]^2)/(-1 + z) + 
       (4*(-1 + 3*z + z^2 + z^3)*H[0, -1, z])/((-1 + z)*(1 + z)) - 
       (2*(-2 + 6*z - 7*z^2 + 4*z^3)*H[0, 1, z])/(-1 + z)) - 
     (16*(1 + z + z^2)*H[0, -1, -1, z])/(1 + z) - 
     (8*(1 + z^2)*H[0, -1, 1, z])/(1 + z) - 
     (4*(-1 + 4*z + z^2)*H[0, 0, -1, z])/(-1 + z) + 
     (2*(2 + 8*z - 3*z^2 - 5*z^3 + 12*z^4)*H[0, 0, 1, z])/
      ((-1 + z)*(1 + z)) - (8*(1 + z^2)*H[0, 1, -1, z])/(1 + z) - 
     (6*z*(2 - 5*z + 4*z^2)*H[0, 1, 1, z])/(-1 + z) + 
     xiR*(9/2 + 6*z*(-1 + 3*z)*z3 + z2*(((-1 + 2*z)*(-1 + 3*z))/(-1 + z) - 
         2*z*(-1 + 3*z)*H[0, z] - 2*z*(-1 + 3*z)*H[1, z]) - 
       (2*z*(-5 + 6*z)*H[0, 1, z])/(-1 + z) + 
       H[0, z]*(-(((-1 + 2*z)*(-1 + 3*z))/(-1 + z)) + (z*(-5 + 6*z)*H[1, z])/
          (-1 + z) - z*(-1 + 3*z)*H[1, z]^2 - 2*z*(-1 + 3*z)*H[0, 1, z]) + 
       H[1, z]*(-2*(-1 + 3*z) + 4*z*(-1 + 3*z)*H[0, 1, z]) + 
       6*z*(-1 + 3*z)*H[0, 0, 1, z] - 6*z*(-1 + 3*z)*H[0, 1, 1, z])), 
 aqqNS21r -> CF*nl*TF*((2*(-233 + 37*z))/81 + (8*(1 + z)*z3)/3 + 
     ((-11 + 12*z - 11*z^2)*H[0, z]^2)/(9*(-1 + z)) + 
     ((-1 - z^2)*H[0, z]^3)/(9*(-1 + z)) + (4*(-40 + 23*z)*H[1, z])/27 + 
     (2*(-16 + 5*z)*H[1, z]^2)/9 - (2*(1 + z)*H[1, z]^3)/3 + 
     z2*((-2*(5 + 2*z))/9 - (2*(1 + z)*H[1, z])/3) + 
     H[0, z]*((-2*(17 - 99*z + 41*z^2))/(27*(-1 + z)) + 
       (2*(7 + 6*z + 4*z^2)*H[1, z])/(9*(-1 + z)) + (2*(1 + z^2)*H[1, z]^2)/
        (3*(-1 + z)))) + 
   CF^2*(28 + 25*z + (2*(-6 + 56*z - 31*z^2 + 53*z^3 + 18*z^4)*z2^2)/
      (5*(-1 + z)*(1 + z)) + (16*(1 + z + z^2)*H[-1, z]^3*H[0, z])/
      (3*(1 + z)) + ((3 + z)*(5 - 6*z + 17*z^2)*H[0, z]^4)/
      (24*(-1 + z)*(1 + z)) + ((-37 + 71*z)*H[1, z]^3)/6 - 
     (5*(1 + z)*H[1, z]^4)/2 + H[0, z]^3*
      ((20 - 110*z + 63*z^2)/(6*(-1 + z)) + ((7 - 12*z + 7*z^2)*H[1, z])/
        (3*(-1 + z))) + z3*((2*(11 + 32*z - 184*z^2 + 144*z^3))/
        (3*(-1 + z)) - (8*(6 + 5*z + 6*z^2)*H[-1, z])/(1 + z) - 
       (2*(-19 - 7*z - 45*z^2 - 33*z^3 + 48*z^4)*H[0, z])/
        (3*(-1 + z)*(1 + z)) + (4*(31 - 36*z + 35*z^2 + 12*z^3)*H[1, z])/
        (3*(-1 + z))) + xiR^2*(1 - 2*H[1, z] + 
       H[0, z]*(1/2 + H[1, z]/(2*(-1 + z)))) + (8*z*H[0, -1, z]^2)/(-1 + z) - 
     (2*(19 - 24*z + 7*z^2)*H[0, 1, z])/(-1 + z) + (4*(1 + z^2)*H[0, 1, z]^2)/
      (-1 + z) + H[1, z]^2*((21 - 43*z)/2 + 8*z*(-1 + 2*z)*H[0, 1, z]) + 
     H[0, -1, z]*(4*(1 + z) + (16*(1 - z + z^2)*H[0, 1, z])/(-1 + z)) + 
     H[-1, z]^2*(-8*(1 + z)*H[0, z] + (8*(1 + z + z^2)*H[0, z]^2)/(1 + z) - 
       (16*(1 + z + z^2)*H[0, -1, z])/(1 + z) - (16*(1 + z + z^2)*H[0, 1, z])/
        (1 + z)) + z2*((23 - 4*z - 15*z^2)/(-1 + z) + 
       (24*(1 + z + z^2)*H[-1, z]^2)/(1 + z) + 
       ((-13 - 9*z - 3*z^2 - 23*z^3 + 24*z^4)*H[0, z]^2)/
        (2*(-1 + z)*(1 + z)) + H[-1, z]*(-32*(1 + z) + 
         (4*(1 - 4*z + z^2)*H[0, z])/(1 + z)) - 2*(-1 + z)*(-9 + 16*z)*
        H[1, z] - 2*(3 - z + 2*z^2)*H[1, z]^2 + 
       H[0, z]*((-7 - 22*z + 52*z^2 - 32*z^3)/(-1 + z) + 
         (2*(7 + z^2 + 4*z^3)*H[1, z])/(-1 + z)) + 
       (4*(-1 - 6*z + z^2)*H[0, -1, z])/(-1 + z) - 
       (2*(9 - 3*z + 7*z^2 + 11*z^3)*H[0, 1, z])/((-1 + z)*(1 + z))) + 
     H[0, z]^2*((53 - 18*z + 3*z^2)/(2*(-1 + z)) + 
       ((-25 + 88*z - 51*z^2)*H[1, z])/(2*(-1 + z)) + 
       ((-7 + 10*z - 16*z^2 + 6*z^3)*H[1, z]^2)/(-1 + z) - 
       (2*(-3 + 5*z + 3*z^2 + 3*z^3)*H[0, -1, z])/((-1 + z)*(1 + z)) + 
       (2*(-5 + 3*z - 3*z^2 - 9*z^3 + 6*z^4)*H[0, 1, z])/
        ((-1 + z)*(1 + z))) - 16*(1 + z)*H[0, -1, -1, z] - 
     24*(1 + z)*H[0, -1, 1, z] - 4*(-9 + 7*z)*H[0, 0, -1, z] + 
     (2*(-11 + 74*z - 110*z^2 + 48*z^3)*H[0, 0, 1, z])/(-1 + z) - 
     24*(1 + z)*H[0, 1, -1, z] - (4*(-1 + 18*z - 40*z^2 + 24*z^3)*
       H[0, 1, 1, z])/(-1 + z) + xiR*(12*(-2 + z) - 4*(1 + z)*z3 + 
       (7*(1 + z^2)*H[0, z]^3)/(6*(-1 + z)) + (-3 - 13*z)*H[1, z] + 
       ((23 - 2*z)*H[1, z]^2)/2 + (7*(1 + z)*H[1, z]^3)/6 + 
       z2*(z + 4*(1 + z)*H[0, z] + 2*(1 + z)*H[1, z]) + 
       H[0, z]^2*((23 - 52*z + 8*z^2)/(4*(-1 + z)) + ((-3 + z^2)*H[1, z])/
          (2*(-1 + z))) - 2*(-1 + z)*H[0, 1, z] + 
       H[0, z]*((22 - 10*z + z^2)/(-1 + z) + ((3 - 2*z)*H[1, z])/
          (2*(-1 + z)) + ((-7 - 3*z^2)*H[1, z]^2)/(2*(-1 + z)) - 
         2*(1 + z)*H[0, 1, z]) - 2*(1 + z)*H[0, 0, 1, z] + 
       4*(1 + z)*H[0, 1, 1, z]) + H[-1, z]*(-14*(1 + z)*H[0, z]^2 + 
       (2*(1 - 6*z + z^2)*H[0, z]^3)/(3*(1 + z)) + 16*(1 + z)*H[0, -1, z] + 
       24*(1 + z)*H[0, 1, z] + H[0, z]*(-4*(1 + z) - 
         (16*(1 + z + z^2)*H[0, -1, z])/(1 + z) - (8*(1 + z^2)*H[0, 1, z])/
          (1 + z)) + (32*(1 + z + z^2)*H[0, -1, -1, z])/(1 + z) + 
       (32*(1 + z + z^2)*H[0, -1, 1, z])/(1 + z) + 8*(1 + z)*H[0, 0, 1, z] + 
       (32*(1 + z + z^2)*H[0, 1, -1, z])/(1 + z) + 
       (16*(1 + z^2)*H[0, 1, 1, z])/(1 + z)) + 
     H[1, z]*(-36*(-2 + z) + 16*(-1 + z)*(-1 + 4*z)*H[0, 1, z] - 
       (32*(1 - z + z^2)*H[0, 0, -1, z])/(-1 + z) + 
       (4*(-7 + 10*z - 19*z^2 + 8*z^3)*H[0, 0, 1, z])/(-1 + z) - 
       8*(-1 + 2*z^2)*H[0, 1, 1, z]) + 
     H[0, z]*((-4*(-10 + 11*z + 10*z^2))/(-1 + z) + 
       ((-3 - 32*z + 59*z^2 - 32*z^3)*H[1, z]^2)/(2*(-1 + z)) - 
       (2*(-7 + 4*z - 16*z^2 + 6*z^3)*H[1, z]^3)/(3*(-1 + z)) + 
       4*(-1 + 7*z)*H[0, -1, z] - (2*(-13 + 50*z - 54*z^2 + 16*z^3)*
         H[0, 1, z])/(-1 + z) + H[1, z]*((1 - 41*z + 20*z^2)/(-1 + z) + 
         (16*(1 - z + z^2)*H[0, -1, z])/(-1 + z) - 
         (4*(-5 + 10*z - 17*z^2 + 8*z^3)*H[0, 1, z])/(-1 + z)) + 
       (16*(-1 - z - z^2 + z^3)*H[0, -1, -1, z])/((-1 + z)*(1 + z)) - 
       (8*(3 - z + z^2 + z^3)*H[0, -1, 1, z])/((-1 + z)*(1 + z)) + 
       (4*(-1 + 3*z + z^2 + 5*z^3)*H[0, 0, -1, z])/((-1 + z)*(1 + z)) - 
       (4*(-5 + z - 3*z^2 - 11*z^3 + 10*z^4)*H[0, 0, 1, z])/
        ((-1 + z)*(1 + z)) - (8*(3 - z + z^2 + z^3)*H[0, 1, -1, z])/
        ((-1 + z)*(1 + z)) + (4*(-5 + 8*z - 15*z^2 + 8*z^3)*H[0, 1, 1, z])/
        (-1 + z)) - (32*(1 + z + z^2)*H[0, -1, -1, -1, z])/(1 + z) - 
     (32*(1 + z + z^2)*H[0, -1, -1, 1, z])/(1 + z) - 
     16*(-1 + z)*H[0, -1, 0, 1, z] - (32*(1 + z + z^2)*H[0, -1, 1, -1, z])/
      (1 + z) - (16*(1 + z^2)*H[0, -1, 1, 1, z])/(1 + z) - 
     8*(1 + z)*H[0, 0, -1, 1, z] - (4*(-5 - 6*z + 7*z^2)*H[0, 0, 0, -1, z])/
      (1 + z) + (4*(1 + 2*z + z^2 + 6*z^3)*H[0, 0, 0, 1, z])/(1 + z) - 
     8*(1 + z)*H[0, 0, 1, -1, z] - (4*(-1 + z)^2*H[0, 0, 1, 1, z])/(1 + z) - 
     (32*(1 + z + z^2)*H[0, 1, -1, -1, z])/(1 + z) - 
     (16*(1 + z^2)*H[0, 1, -1, 1, z])/(1 + z) - 
     (16*(1 + z^2)*H[0, 1, 1, -1, z])/(1 + z) - 2*(15 - 13*z + 12*z^2)*
      H[0, 1, 1, 1, z]) + CA*CF*((3655 - 773*z)/162 + 
     ((69 - 37*z + 81*z^2 - 105*z^3 - 36*z^4)*z2^2)/(10*(-1 + z)*(1 + z)) - 
     (8*(1 + z + z^2)*H[-1, z]^3*H[0, z])/(3*(1 + z)) + 
     (7*z*(1 + z^2)*H[0, z]^4)/(12*(-1 + z)*(1 + z)) + 
     (11*(1 + z)*H[1, z]^3)/6 + H[0, z]^3*
      ((11 + 108*z - 97*z^2)/(36*(-1 + z)) - (2*(1 - z + z^2)*H[1, z])/
        (-1 + z)) + z3*((-2*(4 + 24*z - 79*z^2 + 72*z^3))/(3*(-1 + z)) + 
       (4*(6 + 5*z + 6*z^2)*H[-1, z])/(1 + z) + 
       (4*(-1 - 2*z - 4*z^2 - z^3 + 4*z^4)*H[0, z])/((-1 + z)*(1 + z)) - 
       (2*(3 - 14*z + 8*z^2 + 4*z^3)*H[1, z])/(-1 + z)) + 
     xiR^2*(3/8 + H[1, z] + H[0, z]*((-1 - 2*z)/(8*(-1 + z)) - 
         H[1, z]/(4*(-1 + z)))) - (4*z*H[0, -1, z]^2)/(-1 + z) + 
     (2*(-2 + 3*z)*(-5 + 8*z)*H[0, 1, z])/(-1 + z) - 
     (2*(1 + z^2)*H[0, 1, z]^2)/(-1 + z) + H[0, -1, z]*
      (-2*(1 + z) - (8*(1 - z + z^2)*H[0, 1, z])/(-1 + z)) + 
     H[-1, z]^2*(4*(1 + z)*H[0, z] - (4*(1 + z + z^2)*H[0, z]^2)/(1 + z) + 
       (8*(1 + z + z^2)*H[0, -1, z])/(1 + z) + (8*(1 + z + z^2)*H[0, 1, z])/
        (1 + z)) + z2*((-229 + 465*z - 344*z^2)/(18*(-1 + z)) - 
       (12*(1 + z + z^2)*H[-1, z]^2)/(1 + z) + 
       ((-6 - 2*z + 3*z^2 + 7*z^3 - 12*z^4)*H[0, z]^2)/(2*(-1 + z)*(1 + z)) + 
       H[-1, z]*(16*(1 + z) - (2*(1 - 4*z + z^2)*H[0, z])/(1 + z)) + 
       ((41 - 97*z + 96*z^2)*H[1, z])/6 + ((5 + 6*z - 11*z^2 + 4*z^3)*
         H[1, z]^2)/(2*(-1 + z)) + H[0, z]*((-6 + 33*z - 44*z^2 + 16*z^3)/
          (-1 + z) + ((-2 + 2*z + 3*z^2 - 4*z^3)*H[1, z])/(-1 + z)) - 
       (2*(-1 - 6*z + z^2)*H[0, -1, z])/(-1 + z) + 
       (4*(2 - z + z^2 + 2*z^3)*H[0, 1, z])/((-1 + z)*(1 + z))) + 
     H[1, z]^2*((55 + 43*z)/9 - (2*(1 - 4*z^2 + 4*z^3)*H[0, 1, z])/
        (-1 + z)) + H[0, z]^2*((151 - 24*z - 47*z^2)/(36*(-1 + z)) + 
       ((4 - 17*z + 16*z^2)*H[1, z])/(2*(-1 + z)) + 
       ((8 - 14*z + 23*z^2 - 12*z^3)*H[1, z]^2)/(4*(-1 + z)) + 
       ((-3 + 5*z + 3*z^2 + 3*z^3)*H[0, -1, z])/((-1 + z)*(1 + z)) + 
       ((2 - 8*z - z^2 + 5*z^3 - 12*z^4)*H[0, 1, z])/(2*(-1 + z)*(1 + z))) + 
     8*(1 + z)*H[0, -1, -1, z] + 12*(1 + z)*H[0, -1, 1, z] + 
     2*(-9 + 7*z)*H[0, 0, -1, z] - (2*(-11 + 52*z - 70*z^2 + 24*z^3)*
       H[0, 0, 1, z])/(-1 + z) + 12*(1 + z)*H[0, 1, -1, z] + 
     (2*z*(21 - 43*z + 24*z^2)*H[0, 1, 1, z])/(-1 + z) + 
     H[-1, z]*(7*(1 + z)*H[0, z]^2 + ((-1 + 6*z - z^2)*H[0, z]^3)/
        (3*(1 + z)) - 8*(1 + z)*H[0, -1, z] - 12*(1 + z)*H[0, 1, z] + 
       H[0, z]*(2*(1 + z) + (8*(1 + z + z^2)*H[0, -1, z])/(1 + z) + 
         (4*(1 + z^2)*H[0, 1, z])/(1 + z)) - 
       (16*(1 + z + z^2)*H[0, -1, -1, z])/(1 + z) - 
       (16*(1 + z + z^2)*H[0, -1, 1, z])/(1 + z) - 4*(1 + z)*H[0, 0, 1, z] - 
       (16*(1 + z + z^2)*H[0, 1, -1, z])/(1 + z) - 
       (8*(1 + z^2)*H[0, 1, 1, z])/(1 + z)) + 
     H[0, z]*((145 - 2601*z + 1849*z^2)/(54*(-1 + z)) + 
       ((-11 + 63*z - 125*z^2 + 48*z^3)*H[1, z]^2)/(6*(-1 + z)) + 
       ((2 + 2*z - 13*z^2 + 12*z^3)*H[1, z]^3)/(6*(-1 + z)) - 
       2*(-1 + 7*z)*H[0, -1, z] + (2*(-5 + 2*z)*(-1 + 2*z)^2*H[0, 1, z])/
        (-1 + z) + H[1, z]*((-371 + 618*z - 536*z^2)/(18*(-1 + z)) - 
         (8*(1 - z + z^2)*H[0, -1, z])/(-1 + z) + 
         (2*(-1 + 6*z - 11*z^2 + 8*z^3)*H[0, 1, z])/(-1 + z)) - 
       (8*(-1 - z - z^2 + z^3)*H[0, -1, -1, z])/((-1 + z)*(1 + z)) + 
       (4*(3 - z + z^2 + z^3)*H[0, -1, 1, z])/((-1 + z)*(1 + z)) - 
       (2*(-1 + 3*z + z^2 + 5*z^3)*H[0, 0, -1, z])/((-1 + z)*(1 + z)) + 
       ((6 + 8*z + 3*z^2 - 3*z^3 + 20*z^4)*H[0, 0, 1, z])/
        ((-1 + z)*(1 + z)) + (4*(3 - z + z^2 + z^3)*H[0, 1, -1, z])/
        ((-1 + z)*(1 + z)) - 2*(1 - 3*z + 8*z^2)*H[0, 1, 1, z]) + 
     H[1, z]*((365 + 212*z)/27 - 4*z*(-9 + 8*z)*H[0, 1, z] + 
       (16*(1 - z + z^2)*H[0, 0, -1, z])/(-1 + z) - 
       (2*(1 + 6*z - 9*z^2 + 8*z^3)*H[0, 0, 1, z])/(-1 + z) + 
       (2*(3 - 4*z - 2*z^2 + 4*z^3)*H[0, 1, 1, z])/(-1 + z)) + 
     (16*(1 + z + z^2)*H[0, -1, -1, -1, z])/(1 + z) + 
     (16*(1 + z + z^2)*H[0, -1, -1, 1, z])/(1 + z) + 
     8*(-1 + z)*H[0, -1, 0, 1, z] + (16*(1 + z + z^2)*H[0, -1, 1, -1, z])/
      (1 + z) + (8*(1 + z^2)*H[0, -1, 1, 1, z])/(1 + z) + 
     4*(1 + z)*H[0, 0, -1, 1, z] + (2*(-5 - 6*z + 7*z^2)*H[0, 0, 0, -1, z])/
      (1 + z) - (3*(2 + 3*z^2 + z^3 + 4*z^4)*H[0, 0, 0, 1, z])/
      ((-1 + z)*(1 + z)) + 4*(1 + z)*H[0, 0, 1, -1, z] + 
     (2*(1 + 5*z)*(1 + z^2)*H[0, 0, 1, 1, z])/((-1 + z)*(1 + z)) + 
     (16*(1 + z + z^2)*H[0, 1, -1, -1, z])/(1 + z) + 
     (8*(1 + z^2)*H[0, 1, -1, 1, z])/(1 + z) + 
     (8*(1 + z^2)*H[0, 1, 1, -1, z])/(1 + z) + 
     ((-2 + 3*z)*(4 - 5*z + 4*z^2)*H[0, 1, 1, 1, z])/(-1 + z) + 
     xiR*(-11/4 - (9*z*(-1 + 3*z)*z2^2)/10 + 
       z3*((-7 - 28*z + 69*z^2 - 42*z^3)/(2*(-1 + z)) + 
         4*z*(-1 + 3*z)*H[0, z] - 2*z*(-1 + 3*z)*H[1, z]) + 
       z2*(1 - 7*z - (3*z*(-1 + 3*z)*H[0, z]^2)/2 + 
         ((-4 + 11*z - 25*z^2 + 14*z^3)*H[1, z])/(2*(-1 + z)) + 
         (z*(-1 + 3*z)*H[1, z]^2)/2 + H[0, z]*((-3 + z - 13*z^2 + 14*z^3)/
            (2*(-1 + z)) - z*(-1 + 3*z)*H[1, z])) + (-5 + 14*z)*H[0, 1, z] + 
       H[1, z]^2*((3*(-1 + 3*z))/2 - 2*z*(-1 + 3*z)*H[0, 1, z]) + 
       H[0, z]^2*((-3*(-1 + 2*z)*(-1 + 3*z))/(4*(-1 + z)) + 
         (3*z*(-5 + 6*z)*H[1, z])/(4*(-1 + z)) - (3*z*(-1 + 3*z)*H[1, z]^2)/
          4 - (3*z*(-1 + 3*z)*H[0, 1, z])/2) + 
       ((9 - 38*z + 81*z^2 - 42*z^3)*H[0, 0, 1, z])/(2*(-1 + z)) + 
       ((-3 + 28*z - 69*z^2 + 42*z^3)*H[0, 1, 1, z])/(2*(-1 + z)) + 
       H[0, z]*((3 - 3*z + 16*z^2)/(4*(-1 + z)) + 
         ((-1 + 21*z - 37*z^2 + 14*z^3)*H[1, z]^2)/(4*(-1 + z)) + 
         (z*(-1 + 3*z)*H[1, z]^3)/2 + ((-3 + 26*z - 43*z^2 + 14*z^3)*
           H[0, 1, z])/(2*(-1 + z)) + H[1, z]*((-7 + 44*z - 28*z^2)/
            (4*(-1 + z)) + 4*z*(-1 + 3*z)*H[0, 1, z]) + 
         5*z*(-1 + 3*z)*H[0, 0, 1, z] - 4*z*(-1 + 3*z)*H[0, 1, 1, z]) + 
       H[1, z]*(2*(-5 + 2*z) + ((1 - 16*z + 31*z^2 - 14*z^3)*H[0, 1, z])/
          (-1 + z) - 4*z*(-1 + 3*z)*H[0, 0, 1, z] + 2*z*(-1 + 3*z)*
          H[0, 1, 1, z]) - 3*z*(-1 + 3*z)*H[0, 0, 0, 1, z] + 
       3*z*(-1 + 3*z)*H[0, 1, 1, 1, z])), bqqNS10r -> CF*(2*xiR - 4*z), 
 bqqNS11r -> CF*(-2*z - 2*z*H[0, z] + xiR*(1 + H[0, z] - H[1, z]) + 
    2*z*H[1, z]), bqqNS12r -> CF*(-1/2*(z*z2) - (z*H[0, z]^2)/2 + z*H[1, z] - 
    (z*H[1, z]^2)/2 + H[0, z]*(-z + z*H[1, z]) + 
    xiR*(z2/4 + H[0, z]^2/4 + H[0, z]*(1/2 - H[1, z]/2) - H[1, z]/2 + 
      H[1, z]^2/4)), bqqNS20r -> 
  CF*nl*TF*((16*(-1 + 5*z))/9 + (8*(-1 + 2*z)*H[1, z])/3) + 
   CF^2*(16 + 48*(-1 + z)*z*z3 - 12*z*H[0, z]^2 + 24*z*H[1, z]^2 + 
     xiR^2*(-2 + 2*H[1, z]) + z2*(8*(-1 + 4*z) - 16*(-1 + z)*z*H[0, z] - 
       16*(-1 + z)*z*H[1, z]) - 16*(-1 + 3*z)*H[0, 1, z] + 
     xiR*(-8*(-3 + 2*z) - 8*z2 - 2*(-7 + 2*z)*H[0, z] + 6*H[0, z]^2 + 
       2*(7 + 2*z)*H[1, z] - 12*H[1, z]^2 + 8*H[0, 1, z]) + 
     H[0, z]*(-4*(-2 + 3*z) + 8*(-1 + 2*z)*H[1, z] - 8*(-1 + z)*z*H[1, z]^2 - 
       16*(-1 + z)*z*H[0, 1, z]) + 
     H[1, z]*(-44*z + 32*(-1 + z)*z*H[0, 1, z]) + 
     48*(-1 + z)*z*H[0, 0, 1, z] - 48*(-1 + z)*z*H[0, 1, 1, z]) + 
   CA*CF*((-4*(-8 + 85*z))/9 - 24*(-1 + z)*z*z3 + xiR^2*(-1/2 - H[1, z]) + 
     z2*(-4*(-1 + 2*z) + 8*(-1 + z)*z*H[0, z] + 8*(-1 + z)*z*H[1, z]) + 
     8*(-1 + 2*z)*H[0, 1, z] + H[1, z]*((-2*(13 + 10*z))/3 - 
       16*(-1 + z)*z*H[0, 1, z]) + H[0, z]*(8*z - 4*(-1 + 2*z)*H[1, z] + 
       4*(-1 + z)*z*H[1, z]^2 + 8*(-1 + z)*z*H[0, 1, z]) - 
     24*(-1 + z)*z*H[0, 0, 1, z] + 24*(-1 + z)*z*H[0, 1, 1, z] + 
     xiR*(3 - 6*z*(-2 + 3*z)*z3 + z2*(-6*z + 2*z*(-2 + 3*z)*H[0, z] + 
         2*z*(-2 + 3*z)*H[1, z]) + 12*z*H[0, 1, z] + 
       H[1, z]*(1 + 6*z - 4*z*(-2 + 3*z)*H[0, 1, z]) + 
       H[0, z]*(2*(-1 + 3*z) - 6*z*H[1, z] + z*(-2 + 3*z)*H[1, z]^2 + 
         2*z*(-2 + 3*z)*H[0, 1, z]) - 6*z*(-2 + 3*z)*H[0, 0, 1, z] + 
       6*z*(-2 + 3*z)*H[0, 1, 1, z])), 
 bqqNS21r -> CF*nl*TF*((-8*(-8 + 13*z))/27 - (2*(-1 + 2*z)*z2)/3 - 
     (4*(-1 + 14*z)*H[1, z])/9 - 2*(-1 + 2*z)*H[1, z]^2 + 
     H[0, z]*((8*(-1 + 5*z))/9 + (4*(-1 + 2*z)*H[1, z])/3)) + 
   CF^2*(-6*(-2 + z) - (36*(-1 + z)*z*z2^2)/5 - (14*z*H[0, z]^3)/3 - 
     (28*z*H[1, z]^3)/3 + z3*(-8*(1 - 10*z + 12*z^2) + 
       32*(-1 + z)*z*H[0, z] - 16*(-1 + z)*z*H[1, z]) + 
     xiR^2*(1 - z2 + H[0, z]*(-1 + H[1, z]) + 2*H[1, z] - (3*H[1, z]^2)/2) + 
     z2*(-4*(-1 + z) - 12*(-1 + z)*z*H[0, z]^2 + 4*(1 - 10*z + 8*z^2)*
        H[1, z] + 4*(-1 + z)*z*H[1, z]^2 + H[0, z]*(4*(-1 - z + 8*z^2) - 
         8*(-1 + z)*z*H[1, z])) + 16*(-1 + 2*z)*H[0, 1, z] + 
     H[1, z]^2*(-4 + 31*z - 16*(-1 + z)*z*H[0, 1, z]) + 
     H[0, z]^2*(2 - 11*z + 2*(-3 + 10*z)*H[1, z] - 6*(-1 + z)*z*H[1, z]^2 - 
       12*(-1 + z)*z*H[0, 1, z]) - 16*(1 - 6*z + 6*z^2)*H[0, 0, 1, z] + 
     xiR*(11 - 18*z + 4*z3 + (7*H[0, z]^3)/3 + 
       H[0, z]^2*((23 - 2*z)/2 - 4*H[1, z]) + 2*(-7 + 8*z)*H[1, z] + 
       ((-19 - 2*z)*H[1, z]^2)/2 + (14*H[1, z]^3)/3 + 
       z2*(4 - 6*H[0, z] + 4*H[1, z]) - 4*H[0, 1, z] + 
       H[0, z]*(38 + (1 + 2*z)*H[1, z] - 4*H[1, z]^2 + 4*H[0, 1, z]) + 
       4*H[0, 0, 1, z] - 8*H[0, 1, 1, z]) + 8*(1 - 9*z + 12*z^2)*
      H[0, 1, 1, z] + H[0, z]*(8*(1 + 5*z) + 2*(3 - 8*z + 8*z^2)*H[1, z]^2 + 
       4*(-1 + z)*z*H[1, z]^3 + 16*(1 - 4*z + 2*z^2)*H[0, 1, z] + 
       H[1, z]*(-2*(-4 + 15*z) + 32*(-1 + z)*z*H[0, 1, z]) + 
       40*(-1 + z)*z*H[0, 0, 1, z] - 32*(-1 + z)*z*H[0, 1, 1, z]) + 
     H[1, z]*(4*(-7 + z) - 16*(-1 + z)*(-1 + 4*z)*H[0, 1, z] - 
       32*(-1 + z)*z*H[0, 0, 1, z] + 16*(-1 + z)*z*H[0, 1, 1, z]) - 
     24*(-1 + z)*z*H[0, 0, 0, 1, z] + 24*(-1 + z)*z*H[0, 1, 1, 1, z]) + 
   CA*CF*((2*(-46 + 257*z))/27 + (18*(-1 + z)*z*z2^2)/5 + 
     z3*(4*(1 - 11*z + 12*z^2) - 16*(-1 + z)*z*H[0, z] + 
       8*(-1 + z)*z*H[1, z]) + xiR^2*(1/2 + z2/4 + 
       H[0, z]*(-1/4 - H[1, z]/2) + (3*H[1, z]^2)/4) + 
     z2*((-5 + 166*z)/6 + 6*(-1 + z)*z*H[0, z]^2 - 2*(1 - 8*z + 8*z^2)*
        H[1, z] - 2*(-1 + z)*z*H[1, z]^2 + H[0, z]*(-2*(-1 - 8*z + 8*z^2) + 
         4*(-1 + z)*z*H[1, z])) - 12*(-1 + 4*z)*H[0, 1, z] + 
     H[0, z]^2*(6*z - 3*(-1 + 2*z)*H[1, z] + 3*(-1 + z)*z*H[1, z]^2 + 
       6*(-1 + z)*z*H[0, 1, z]) + H[1, z]^2*((13 + 10*z)/2 + 
       8*(-1 + z)*z*H[0, 1, z]) + 4*(2 - 19*z + 12*z^2)*H[0, 0, 1, z] - 
     4*(1 - 11*z + 12*z^2)*H[0, 1, 1, z] + 
     H[1, z]*((73 + 58*z)/9 + 8*(-1 + z)*(-1 + 4*z)*H[0, 1, z] + 
       16*(-1 + z)*z*H[0, 0, 1, z] - 8*(-1 + z)*z*H[0, 1, 1, z]) + 
     H[0, z]*((-2*(-8 + 193*z))/9 + (-3 + 12*z - 8*z^2)*H[1, z]^2 - 
       2*(-1 + z)*z*H[1, z]^3 - 4*(-2 + z)*(-1 + 4*z)*H[0, 1, z] + 
       H[1, z]*((-31 + 50*z)/3 - 16*(-1 + z)*z*H[0, 1, z]) - 
       20*(-1 + z)*z*H[0, 0, 1, z] + 16*(-1 + z)*z*H[0, 1, 1, z]) + 
     12*(-1 + z)*z*H[0, 0, 0, 1, z] - 12*(-1 + z)*z*H[0, 1, 1, 1, z] + 
     xiR*(-5 + (9*z*(-2 + 3*z)*z2^2)/10 + z3*(3*(1 - 6*z + 7*z^2) - 
         4*z*(-2 + 3*z)*H[0, z] + 2*z*(-2 + 3*z)*H[1, z]) + 
       z2*((7*(-3 + 4*z))/4 + (3*z*(-2 + 3*z)*H[0, z]^2)/2 + 
         (-1 + 7*z - 7*z^2)*H[1, z] - (z*(-2 + 3*z)*H[1, z]^2)/2 + 
         H[0, z]*(-3 + z - 7*z^2 + z*(-2 + 3*z)*H[1, z])) - 
       2*(-5 + 7*z)*H[0, 1, z] + H[0, z]^2*((3*(-1 + 3*z))/2 - 
         (9*z*H[1, z])/2 + (3*z*(-2 + 3*z)*H[1, z]^2)/4 + 
         (3*z*(-2 + 3*z)*H[0, 1, z])/2) + H[1, z]^2*((-3*(1 + 6*z))/4 + 
         2*z*(-2 + 3*z)*H[0, 1, z]) + 3*(3 - 8*z + 7*z^2)*H[0, 0, 1, z] - 
       3*(1 - 6*z + 7*z^2)*H[0, 1, 1, z] + 
       H[1, z]*((9 - 8*z)/2 + 2*(1 - 10*z + 7*z^2)*H[0, 1, z] + 
         4*z*(-2 + 3*z)*H[0, 0, 1, z] - 2*z*(-2 + 3*z)*H[0, 1, 1, z]) + 
       H[0, z]*((3 - 8*z)/2 + ((-1 + 13*z - 7*z^2)*H[1, z]^2)/2 - 
         (z*(-2 + 3*z)*H[1, z]^3)/2 + (-3 + 16*z - 7*z^2)*H[0, 1, z] + 
         H[1, z]*((7*(-1 + 2*z))/2 - 4*z*(-2 + 3*z)*H[0, 1, z]) - 
         5*z*(-2 + 3*z)*H[0, 0, 1, z] + 4*z*(-2 + 3*z)*H[0, 1, 1, z]) + 
       3*z*(-2 + 3*z)*H[0, 0, 0, 1, z] - 3*z*(-2 + 3*z)*H[0, 1, 1, 1, z])), 
 aqqPS20r -> CF*nl*TF*((-4*(-1 + z)*(15 + 94*z + 30*z^2))/(3*z) - 
    16*(1 + z)*z3 + (2*(16 + 111*z + 123*z^2 + 8*z^3)*H[0, z]^2)/(3*z) + 
    (28*(1 + z)*H[0, z]^3)/3 + z2*((4*(12 + 75*z + 81*z^2 + 4*z^3))/(3*z) + 
      40*(1 + z)*H[0, z]) + (16*(-1 + z)*(5 + 21*z + 8*z^2)*H[1, z])/(3*z) - 
    (8*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, z]^2)/(3*z) - 
    (16*(2 + 18*z + 21*z^2 + 2*z^3)*H[0, 1, z])/(3*z) + 
    H[0, z]*((8*(10 + 67*z + 50*z^2))/(3*z) + 
      (8*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, z])/(3*z) - 16*(1 + z)*H[0, 1, z]) - 
    16*(1 + z)*H[0, 0, 1, z] + 32*(1 + z)*H[0, 1, 1, z]), 
 aqqPS21r -> CF*nl*TF*(-1/3*((-1 + z)*(39 + 275*z + 78*z^2))/z + 
    (112*(1 + z)*z2^2)/5 + ((32 + 255*z + 291*z^2 + 24*z^3)*H[0, z]^3)/
     (9*z) + (5*(1 + z)*H[0, z]^4)/2 + 
    z3*((-4*(-16 + 87*z + 147*z^2 + 40*z^3))/(9*z) + (8*(1 + z)*H[0, z])/3) + 
    (4*(-1 + z)*(15 + 94*z + 30*z^2)*H[1, z])/(3*z) - 
    (8*(-1 + z)*(5 + 21*z + 8*z^2)*H[1, z]^2)/(3*z) + 
    (8*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, z]^3)/(9*z) - 
    (8*(5 + 51*z + 63*z^2 + 8*z^3)*H[0, 1, z])/(3*z) + 
    z2*((4*(15 + 118*z + 113*z^2 + 8*z^3))/(3*z) + 
      (2*(24 + 183*z + 207*z^2 + 16*z^3)*H[0, z])/(3*z) + 
      22*(1 + z)*H[0, z]^2 + (4*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, z])/(3*z) - 
      8*(1 + z)*H[0, 1, z]) + H[0, z]^2*((2*(20 + 169*z + 176*z^2 + 16*z^3))/
       (3*z) + (2*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, z])/(3*z) - 
      4*(1 + z)*H[0, 1, z]) - (8*(2 + 18*z + 21*z^2 + 2*z^3)*H[0, 0, 1, z])/
     (3*z) + (16*(2 + 18*z + 21*z^2 + 2*z^3)*H[0, 1, 1, z])/(3*z) + 
    H[0, z]*((2*(30 + 259*z + 161*z^2))/(3*z) + 
      (8*(-1 + z)*(5 + 21*z + 8*z^2)*H[1, z])/(3*z) - 
      (4*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, z]^2)/(3*z) - 
      (8*(2 + 18*z + 21*z^2 + 2*z^3)*H[0, 1, z])/(3*z) - 
      8*(1 + z)*H[0, 0, 1, z] + 16*(1 + z)*H[0, 1, 1, z]) - 
    8*(1 + z)*H[0, 0, 0, 1, z] + 16*(1 + z)*H[0, 0, 1, 1, z] - 
    32*(1 + z)*H[0, 1, 1, 1, z]), 
 bqqPS20r -> CF*nl*TF*(8*(-1 + z)*(9 + 5*z) - 32*(1 + 2*z)*z2 - 
    16*(6 + 7*z)*H[0, z] - 24*(1 + 2*z)*H[0, z]^2 - 
    32*(-1 + z)*(2 + z)*H[1, z] + 32*(1 + 2*z)*H[0, 1, z]), 
 bqqPS21r -> CF*nl*TF*(2*(-1 + z)*(31 + 13*z) + 16*(1 + 2*z)*z3 - 
    4*(14 + 23*z + 2*z^2)*H[0, z]^2 - (28*(1 + 2*z)*H[0, z]^3)/3 + 
    z2*(-8*(10 + 15*z + z^2) - 40*(1 + 2*z)*H[0, z]) - 
    8*(-1 + z)*(9 + 5*z)*H[1, z] + 16*(-1 + z)*(2 + z)*H[1, z]^2 + 
    16*(4 + 8*z + z^2)*H[0, 1, z] + H[0, z]*(-8*(12 + 13*z) - 
      16*(-1 + z)*(2 + z)*H[1, z] + 16*(1 + 2*z)*H[0, 1, z]) + 
    16*(1 + 2*z)*H[0, 0, 1, z] - 32*(1 + 2*z)*H[0, 1, 1, z]), 
 aqg10r -> nl*TF*(-4*(1 - 2*z + 2*z^2)*H[0, z] + 4*(1 - 2*z + 2*z^2)*
     H[1, z]), aqg11r -> nl*TF*((-1 + 2*z - 2*z^2)*z2 + 
    (-1 + 2*z - 2*z^2)*H[0, z]^2 + 2*H[1, z] + (-1 + 2*z - 2*z^2)*H[1, z]^2 + 
    H[0, z]*(-2 + 2*(1 - 2*z + 2*z^2)*H[1, z])), 
 aqg12r -> nl*TF*(((-1 + 2*z - 2*z^2)*z3)/3 + ((-1 + 2*z - 2*z^2)*H[0, z]^3)/
     6 - H[1, z]^2/2 + ((1 - 2*z + 2*z^2)*H[1, z]^3)/6 + 
    H[0, z]^2*(-1/2 + ((1 - 2*z + 2*z^2)*H[1, z])/2) + 
    z2*(-1/2 + ((-1 + 2*z - 2*z^2)*H[0, z])/2 + ((1 - 2*z + 2*z^2)*H[1, z])/
       2) + H[0, z]*(H[1, z] + ((-1 + 2*z - 2*z^2)*H[1, z]^2)/2)), 
 aqg20r -> nl^2*TF^2*((-16*(13 - 56*z + 56*z^2))/27 + 
     (8*(1 - 2*z + 2*z^2)*z2)/3 + (80*(1 - 2*z + 2*z^2)*H[0, z])/9 - 
     (80*(1 - 2*z + 2*z^2)*H[1, z])/9) + 
   CF*nl*TF*(2*(-17 + 29*z) - 16*(-1 + z)^2*z3 - 
     (14*(1 - 2*z + 4*z^2)*H[0, z]^3)/3 + 4*(5 - 2*z + 6*z^2)*H[1, z]^2 - 
     (28*(1 - 2*z + 2*z^2)*H[1, z]^3)/3 + 
     z2*(2*(15 - 36*z + 8*z^2) + 4*(11 - 22*z + 12*z^2)*H[0, z] - 
       8*(1 - 2*z + 2*z^2)*H[1, z]) + H[0, z]^2*(-13 - 20*z - 24*z^2 + 
       20*(1 - 2*z + 2*z^2)*H[1, z]) - 16*(3 - 6*z + 2*z^2)*H[0, 1, z] + 
     H[0, z]*(-2*(34 - 15*z + 24*z^2) + 4*(5 - 8*z + 4*z^2)*H[1, z] - 
       16*(-1 + z)^2*H[0, 1, z]) + H[1, z]*(-16*z*(-1 + 3*z) + 
       16*(1 - 2*z + 2*z^2)*H[0, 1, z]) - 16*(3 - 6*z + 5*z^2)*
      H[0, 0, 1, z] + 8*(3 - 6*z + 2*z^2)*H[0, 1, 1, z]) + 
   CA*nl*TF*((-4*(-135 - 725*z + 34*z^2 + 623*z^3))/(27*z) + 
     8*(-2 - 19*z - 6*z^2 + 6*z^3)*z3 + 16*(1 + 2*z + 2*z^2)*H[-1, z]^2*
      H[0, z] + (4*(7 + 22*z)*H[0, z]^3)/3 - 
     (8*(-1 + z)*(4 + 7*z + 40*z^2)*H[1, z]^2)/(3*z) - 
     (28*(1 - 2*z + 2*z^2)*H[1, z]^3)/3 + 
     xiR^2*(-(-1 + 2*z)^2 + (1 - 2*z + 2*z^2)*H[0, z] + 
       (-1 + 2*z - 2*z^2)*H[1, z]) + H[0, z]^2*
      ((-2*(-16 - 111*z - 120*z^2 - 80*z^3 + 12*z^4))/(3*z) - 
       24*(1 - 2*z + 2*z^2)*H[1, z]) + 
     z2*((2*(24 + 127*z + 142*z^2 + 40*z^3 + 24*z^4))/(3*z) + 
       32*(1 + 2*z + 2*z^2)*H[-1, z] - 8*(-4 - 17*z + 2*z^3)*H[0, z] - 
       8*(-1 + z)*(1 - 2*z + 2*z^2)*H[1, z]) - 8*(1 + z)*(-1 - 3*z + 2*z^2)*
      H[0, -1, z] - (8*(4 + 30*z + 24*z^2 + 37*z^3)*H[0, 1, z])/(3*z) + 
     H[0, z]*((4*(60 + 281*z + 254*z^2 + 118*z^3))/(9*z) + 
       (8*(-4 - 6*z - 30*z^2 + 37*z^3)*H[1, z])/(3*z) - 
       4*(-6 + z)*(1 - 2*z + 2*z^2)*H[1, z]^2 - 8*(1 + 2*z + 2*z^2)*
        H[0, -1, z] - 8*(-3 + z)*(1 - 6*z + 2*z^2)*H[0, 1, z]) + 
     xiR*(2*(1 + z)*(-5 + 3*z) - 4*(1 - 2*z + 2*z^2)*z2 - 
       6*(1 - 2*z + 2*z^2)*H[0, z]^2 + 4*(3 - 12*z + 10*z^2)*H[1, z] + 
       6*(1 - 2*z + 2*z^2)*H[1, z]^2 + H[0, z]*(4*(-3 + 4*z) - 
         4*(1 - 2*z + 2*z^2)*H[1, z]) + 8*(1 - 2*z + 2*z^2)*H[0, 1, z]) + 
     H[1, z]*((-4*(60 + 35*z - 283*z^2 + 94*z^3))/(9*z) + 
       16*(-2 + z)*(1 - 2*z + 2*z^2)*H[0, 1, z]) + 
     H[-1, z]*(8*(1 + z)*(-1 - 3*z + 2*z^2)*H[0, z] + 
       4*(1 + 2*z + 2*z^2)*H[0, z]^2 - 32*(1 + 2*z + 2*z^2)*H[0, -1, z] - 
       16*(1 + 2*z + 2*z^2)*H[0, 1, z]) + 32*(1 + 2*z + 2*z^2)*
      H[0, -1, -1, z] + 16*(1 + 2*z + 2*z^2)*H[0, -1, 1, z] + 
     8*(1 + 2*z + 2*z^2)*H[0, 0, -1, z] + 8*(-5 + 5*z - 12*z^2 + 6*z^3)*
      H[0, 0, 1, z] + 16*(1 + 2*z + 2*z^2)*H[0, 1, -1, z] - 
     8*(-6 - 9*z - 10*z^2 + 6*z^3)*H[0, 1, 1, z]), 
 aqg21r -> nl^2*TF^2*((64*(10 - 41*z + 41*z^2))/81 - 
     (56*(1 - 2*z + 2*z^2)*z3)/9 + (20*(1 - 2*z + 2*z^2)*H[0, z]^2)/9 + 
     (8*(13 - 56*z + 56*z^2)*H[1, z])/27 + (20*(1 - 2*z + 2*z^2)*H[1, z]^2)/
      9 + H[0, z]*((-8*(13 - 56*z + 56*z^2))/27 - 
       (40*(1 - 2*z + 2*z^2)*H[1, z])/9) + 
     z2*(4/3 + (4*(1 - 2*z + 2*z^2)*H[0, z])/3 - 
       (4*(1 - 2*z + 2*z^2)*H[1, z])/3)) + 
   CF*nl*TF*(-2*(7 + z) + (4*(23 - 46*z + 18*z^2)*z2^2)/5 - 
     (5*(1 - 2*z + 4*z^2)*H[0, z]^4)/4 - (4*(6 - 3*z + 7*z^2)*H[1, z]^3)/3 + 
     (5*(1 - 2*z + 2*z^2)*H[1, z]^4)/2 + 
     z3*((-2*(-59 + 236*z - 474*z^2 + 288*z^3))/3 - 
       (4*(7 - 14*z + 16*z^2)*H[0, z])/3 - (56*(1 - 2*z + 2*z^2)*H[1, z])/
        3) + H[0, z]^3*((-29 - 52*z - 56*z^2)/6 + 
       (26*(1 - 2*z + 2*z^2)*H[1, z])/3) + 4*(13 - 12*z + 20*z^2)*
      H[0, 1, z] + H[0, z]^2*((-86 + 27*z - 72*z^2)/2 + 
       (21 - 24*z + 20*z^2)*H[1, z] - 6*(1 - 2*z + 2*z^2)*H[1, z]^2 + 
       4*z^2*H[0, 1, z]) + z2*(-44 + 13*z - 40*z^2 + (25 - 50*z + 28*z^2)*
        H[0, z]^2 + 2*(-13 + 36*z - 58*z^2 + 32*z^3)*H[1, z] + 
       6*(1 - 2*z + 2*z^2)*H[1, z]^2 + H[0, z]*(23 - 28*z - 84*z^2 + 64*z^3 - 
         12*(1 - 2*z + 2*z^2)*H[1, z]) + 4*(-1 + 2*z)*H[0, 1, z]) + 
     H[1, z]^2*(8 - 21*z + 36*z^2 - 8*(1 - 2*z + 2*z^2)*H[0, 1, z]) - 
     4*(-3 + 36*z - 71*z^2 + 48*z^3)*H[0, 0, 1, z] + 
     4*(-9 + 36*z - 79*z^2 + 48*z^3)*H[0, 1, 1, z] + 
     H[0, z]*(-37 - 33*z + 24*z^2 - 2*z*(-13 + 20*z)*H[1, z] + 
       2*(-6 + 22*z - 27*z^2 + 16*z^3)*H[1, z]^2 - 
       (4*(1 - 2*z + 2*z^2)*H[1, z]^3)/3 + 4*(-9 + 28*z - 29*z^2 + 16*z^3)*
        H[0, 1, z] - 8*(4 - 8*z + 7*z^2)*H[0, 0, 1, z] + 
       16*(-1 + z)^2*H[0, 1, 1, z]) + H[1, z]*(4*(9 - 22*z + 6*z^2) - 
       8*(-1 + z)*(7 - 13*z + 16*z^2)*H[0, 1, z] + 32*(1 - 2*z + 2*z^2)*
        H[0, 0, 1, z] + 8*(1 - 2*z + 2*z^2)*H[0, 1, 1, z]) + 
     8*z^2*H[0, 0, 0, 1, z] - 16*z^2*H[0, 0, 1, 1, z] - 
     4*(9 - 18*z + 10*z^2)*H[0, 1, 1, 1, z]) + 
   CA*nl*TF*((1053 + 619*z - 23795*z^2 + 19691*z^3)/(81*z) - 
     (2*(-39 - 329*z + 16*z^2 + 18*z^3)*z2^2)/5 + 
     (16*(1 + 2*z + 2*z^2)*H[-1, z]^3*H[0, z])/3 + ((15 + 46*z)*H[0, z]^4)/
      6 + (4*(-1 + z)*(8 + 14*z + 83*z^2)*H[1, z]^3)/(9*z) + 
     (5*(1 - 2*z + 2*z^2)*H[1, z]^4)/2 + 
     H[0, z]^3*((32 + 255*z + 264*z^2 + 228*z^3 - 36*z^4)/(9*z) - 
       (28*(1 - 2*z + 2*z^2)*H[1, z])/3) + 
     z3*((2*(32 - 133*z + 704*z^2 - 844*z^3 + 36*z^4))/(9*z) - 
       48*(1 + 2*z + 2*z^2)*H[-1, z] + (16*(-1 + 2*z)*(1 - 3*z + 3*z^2)*
         H[0, z])/3 - (4*(53 + 6*z)*(1 - 2*z + 2*z^2)*H[1, z])/3) + 
     xiR^2*((-1 + 2*z)^2 + ((1 - 2*z + 2*z^2)*H[0, z]^2)/4 + 
       ((-1 + 2*z)^2*H[1, z])/2 + ((1 - 2*z + 2*z^2)*H[1, z]^2)/4 + 
       H[0, z]*(-1/2*(-1 + 2*z)^2 + ((-1 + 2*z - 2*z^2)*H[1, z])/2)) - 
     (8*(5 + 48*z + 54*z^2 + 23*z^3)*H[0, 1, z])/(3*z) - 
     4*(1 - 2*z + 2*z^2)*H[0, 1, z]^2 + H[0, -1, z]*(-8*(1 + z)*(1 + 6*z) - 
       16*(1 - 2*z + 2*z^2)*H[0, 1, z]) + 
     H[1, z]^2*((120 + 119*z - 691*z^2 + 322*z^3)/(9*z) - 
       4*(-3 + 2*z)*(1 - 2*z + 2*z^2)*H[0, 1, z]) + 
     H[-1, z]^2*(4*(1 + z)*(-1 - 5*z + 2*z^2)*H[0, z] + 
       8*(1 + 2*z + 2*z^2)*H[0, z]^2 - 16*(1 + 2*z + 2*z^2)*H[0, -1, z] - 
       16*(1 + 2*z + 2*z^2)*H[0, 1, z]) + 
     z2*((60 + 401*z + 470*z^2 + 260*z^3)/(3*z) + 24*(1 + 2*z + 2*z^2)*
        H[-1, z]^2 - 2*(-8 - 37*z + 6*z^3)*H[0, z]^2 + 
       H[-1, z]*(4*(1 + z)*(-3 - 11*z + 6*z^2) + 4*(1 + 2*z + 2*z^2)*
          H[0, z]) + ((-16 - z - 130*z^2 + 218*z^3 - 72*z^4)*H[1, z])/(3*z) + 
       2*z*(1 - 2*z + 2*z^2)*H[1, z]^2 + 
       H[0, z]*((48 + 319*z + 418*z^2 + 298*z^3 - 96*z^4)/(3*z) - 
         4*(3 + z)*(1 - 2*z + 2*z^2)*H[1, z]) + 4*(1 + 2*z + 2*z^2)*
        H[0, -1, z] + 16*(1 - 5*z + 3*z^2)*H[0, 1, z]) + 
     H[0, z]^2*((120 + 857*z + 668*z^2 + 394*z^3)/(9*z) + 
       (2*(-4 - 9*z - 48*z^2 + 46*z^3 + 6*z^4)*H[1, z])/(3*z) - 
       (-16 + 3*z)*(1 - 2*z + 2*z^2)*H[1, z]^2 - 6*(1 + 2*z + 2*z^2)*
        H[0, -1, z] - 2*(-7 + 29*z - 24*z^2 + 6*z^3)*H[0, 1, z]) + 
     8*(1 + z)*(-1 - 5*z + 2*z^2)*H[0, -1, -1, z] + 
     8*(1 + z)*(-1 - 3*z + 2*z^2)*H[0, -1, 1, z] + 
     8*(1 + z)*(1 - 4*z + 2*z^2)*H[0, 0, -1, z] + 
     (4*(-4 - 27*z - 57*z^2 - 55*z^3 + 54*z^4)*H[0, 0, 1, z])/(3*z) + 
     8*(1 + z)*(-1 - 3*z + 2*z^2)*H[0, 1, -1, z] - 
     (4*(-8 - 78*z - 21*z^2 - 119*z^3 + 36*z^4)*H[0, 1, 1, z])/(3*z) + 
     xiR*((-1 - 10*z + 3*z^2)/2 + 8*(1 - 2*z + 2*z^2)*z3 - 
       (7*(1 - 2*z + 2*z^2)*H[0, z]^3)/3 - 2*(1 + z)*(-5 + 3*z)*H[1, z] + 
       (-5 + 24*z - 20*z^2)*H[1, z]^2 - (7*(1 - 2*z + 2*z^2)*H[1, z]^3)/3 + 
       H[0, z]^2*(5*(-1 + 2*z^2) + (-1 + 2*z - 2*z^2)*H[1, z]) + 
       z2*(2*(1 + z)*(-3 + 5*z) - 8*(1 - 2*z + 2*z^2)*H[0, z] - 
         4*(1 - 2*z + 2*z^2)*H[1, z]) - 4*(-1 - 2*z + 5*z^2)*H[0, 1, z] + 
       H[0, z]*(-2*(1 + 6*z) + 2*(3 - 12*z + 10*z^2)*H[1, z] + 
         3*(1 - 2*z + 2*z^2)*H[1, z]^2 + 4*(1 - 2*z + 2*z^2)*H[0, 1, z]) + 
       4*(1 - 2*z + 2*z^2)*H[0, 0, 1, z] - 8*(1 - 2*z + 2*z^2)*
        H[0, 1, 1, z]) + H[1, z]*((2*(-270 - 1274*z - 659*z^2 + 2054*z^3))/
        (27*z) + 8*(-1 + z)*(2 - z + 4*z^2)*H[0, 1, z] + 
       32*(1 - 2*z + 2*z^2)*H[0, 0, -1, z] - 4*(-7 + 4*z)*(1 - 2*z + 2*z^2)*
        H[0, 0, 1, z] + 4*(-1 + 2*z)*(1 - 2*z + 2*z^2)*H[0, 1, 1, z]) + 
     H[-1, z]*(4*(1 + z)*(-1 - 2*z + 2*z^2)*H[0, z]^2 + 
       (2*(1 + 2*z + 2*z^2)*H[0, z]^3)/3 - 8*(1 + z)*(-1 - 5*z + 2*z^2)*
        H[0, -1, z] - 8*(1 + z)*(-1 - 3*z + 2*z^2)*H[0, 1, z] + 
       H[0, z]*(8*(1 + z)*(1 + 6*z) - 16*(1 + 2*z + 2*z^2)*H[0, -1, z] - 
         8*(1 + 2*z + 2*z^2)*H[0, 1, z]) + 32*(1 + 2*z + 2*z^2)*
        H[0, -1, -1, z] + 32*(1 + 2*z + 2*z^2)*H[0, -1, 1, z] + 
       8*(1 + 2*z + 2*z^2)*H[0, 0, 1, z] + 32*(1 + 2*z + 2*z^2)*
        H[0, 1, -1, z] + 16*(1 + 2*z + 2*z^2)*H[0, 1, 1, z]) + 
     H[0, z]*((-2*(-270 - 2102*z + 7*z^2 + 1568*z^3))/(27*z) - 
       (2*(-8 - 15*z - 57*z^2 + 65*z^3 + 12*z^4)*H[1, z]^2)/(3*z) + 
       (2*(-13 + 3*z)*(1 - 2*z + 2*z^2)*H[1, z]^3)/3 - 
       8*z*(1 + z)*(-3 + 2*z)*H[0, -1, z] - 
       (4*(4 + 33*z + 9*z^2 + 37*z^3 + 18*z^4)*H[0, 1, z])/(3*z) + 
       H[1, z]*((-2*(60 + 35*z - 274*z^2 + 94*z^3))/(9*z) - 
         16*(1 - 2*z + 2*z^2)*H[0, -1, z] + 4*(-9 + 4*z)*(1 - 2*z + 2*z^2)*
          H[0, 1, z]) + 16*(1 + 2*z + 2*z^2)*H[0, -1, -1, z] + 
       8*(3 - 2*z + 6*z^2)*H[0, -1, 1, z] + 4*(1 + 10*z + 2*z^2)*
        H[0, 0, -1, z] + 4*(-7 + 11*z - 20*z^2 + 10*z^3)*H[0, 0, 1, z] + 
       8*(3 - 2*z + 6*z^2)*H[0, 1, -1, z] - 4*(-9 - 2*z - 18*z^2 + 8*z^3)*
        H[0, 1, 1, z]) - 32*(1 + 2*z + 2*z^2)*H[0, -1, -1, -1, z] - 
     32*(1 + 2*z + 2*z^2)*H[0, -1, -1, 1, z] + 16*(1 - 2*z + 2*z^2)*
      H[0, -1, 0, 1, z] - 32*(1 + 2*z + 2*z^2)*H[0, -1, 1, -1, z] - 
     16*(1 + 2*z + 2*z^2)*H[0, -1, 1, 1, z] - 8*(1 + 2*z + 2*z^2)*
      H[0, 0, -1, 1, z] + 4*(5 - 14*z + 10*z^2)*H[0, 0, 0, -1, z] - 
     4*(-3 + 21*z - 16*z^2 + 6*z^3)*H[0, 0, 0, 1, z] - 
     8*(1 + 2*z + 2*z^2)*H[0, 0, 1, -1, z] - 4*(-1 - 14*z + 6*z^2)*
      H[0, 0, 1, 1, z] - 32*(1 + 2*z + 2*z^2)*H[0, 1, -1, -1, z] - 
     16*(1 + 2*z + 2*z^2)*H[0, 1, -1, 1, z] - 16*(1 + 2*z + 2*z^2)*
      H[0, 1, 1, -1, z] + 4*(-10 - 25*z - 10*z^2 + 6*z^3)*H[0, 1, 1, 1, z]), 
 bqg10r -> -16*nl*TF*(-1 + z)*z, 
 bqg11r -> nl*TF*(-8*(-1 + z)*z*H[0, z] + 8*(-1 + z)*z*H[1, z]), 
 bqg12r -> nl*TF*(-2*(-1 + z)*z*z2 - 2*(-1 + z)*z*H[0, z]^2 + 
    4*(-1 + z)*z*H[0, z]*H[1, z] - 2*(-1 + z)*z*H[1, z]^2), 
 bqg20r -> (320*nl^2*TF^2*(-1 + z)*z)/9 + 
   CF*nl*TF*(16*(-1 + z) + 64*(-2 + z)*z*z2 - 48*z*(-1 + 2*z)*H[0, z]^2 - 
     32*(-1 + z)*(1 + 4*z)*H[1, z] + 96*(-1 + z)*z*H[1, z]^2 + 
     H[0, z]*(-16*(1 - z + 8*z^2) + 64*(-1 + z)*z*H[1, z]) - 
     64*z*(-3 + 2*z)*H[0, 1, z]) + CA*nl*TF*(4*xiR^2*(-1 + z)*z - 
     (4*(-1 + z)*(153 + 79*z))/9 + 16*z*(-1 - 9*z + 6*z^2)*z3 + 
     32*z*(1 + z)*H[-1, z]^2*H[0, z] + 
     H[0, z]^2*(-4*(-3 - 24*z - 24*z^2 + 4*z^3) - 16*(-1 + z)*z*H[1, z]) + 
     z2*(16*(1 + 10*z + 6*z^2 + 2*z^3) + 32*z*(1 + z)*H[-1, z] - 
       16*(-1 + z)*z*(-1 + 2*z)*H[0, z] - 16*(-1 + z)*z*(-3 + 2*z)*H[1, z]) + 
     xiR*((-2*(-1 + z)*(10 - 15*z + 64*z^2))/(3*z) - 
       (16*(-1 - 3*z^2 + 3*z^3)*H[0, z])/(3*z) - 
       (8*(-1 + z)*(-2 + z + 4*z^2)*H[1, z])/(3*z)) - 
     32*(1 + z)*(-1 + z + z^2)*H[0, -1, z] + 
     H[-1, z]*(32*(1 + z)*(-1 + z + z^2)*H[0, z] - 16*z*(1 + z)*H[0, z]^2 - 
       64*z*(1 + z)*H[0, -1, z]) - 16*(1 + 12*z + 4*z^2)*H[0, 1, z] + 
     H[0, z]*(8*(7 + 24*z + 4*z^2) - 32*(-1 + z)*z*H[1, z] - 
       8*(-1 + z)*z*(-1 + 2*z)*H[1, z]^2 - 32*(-1 + z)*z*H[0, -1, z] - 
       16*(-1 + z)*z*(-3 + 2*z)*H[0, 1, z]) + 
     H[1, z]*(48*(-1 + z)*(1 + 5*z) + 32*(-1 + z)*z*(-1 + 2*z)*H[0, 1, z]) + 
     64*z*(1 + z)*H[0, -1, -1, z] + 32*z*(-1 + 3*z)*H[0, 0, -1, z] + 
     16*(-1 + z)*z*(-5 + 6*z)*H[0, 0, 1, z] - 48*(-1 + z)*z*(-1 + 2*z)*
      H[0, 1, 1, z]), bqg21r -> 
  nl^2*TF^2*((-896*(-1 + z)*z)/27 + (16*(-1 + z)*z*z2)/3 + 
     (160*(-1 + z)*z*H[0, z])/9 - (160*(-1 + z)*z*H[1, z])/9) + 
   CF*nl*TF*(16*(-1 + z) - 32*z*(4 - 17*z + 12*z^2)*z3 - 
     (56*z*(-1 + 2*z)*H[0, z]^3)/3 + 16*(-1 + z)*(1 + 6*z)*H[1, z]^2 - 
     (112*(-1 + z)*z*H[1, z]^3)/3 + H[0, z]^2*(-4*(1 - z + 24*z^2) + 
       80*(-1 + z)*z*H[1, z]) + z2*(-8*(1 + 7*z + 8*z^2) + 
       16*z*(-7 - 6*z + 8*z^2)*H[0, z] + 32*(-1 + z)*z*(-3 + 4*z)*H[1, z]) + 
     128*z^2*H[0, 1, z] + H[1, z]*(-16*(-1 + z) - 64*(-1 + z)*z*(-3 + 4*z)*
        H[0, 1, z]) + H[0, z]*(8*(-1 + z) - 16*(-1 + z)*(1 + 4*z)*H[1, z] + 
       32*(-1 + z)*z*(-1 + 2*z)*H[1, z]^2 + 32*z*(4 - 7*z + 4*z^2)*
        H[0, 1, z]) - 32*z^2*(-13 + 12*z)*H[0, 0, 1, z] + 
     32*z*(3 - 17*z + 12*z^2)*H[0, 1, 1, z]) + 
   CA*nl*TF*(-1/27*((-1 + z)*(1863 + 5489*z)) - 
     (4*z*(13 + 17*z + 18*z^2)*z2^2)/5 + (32*z*(1 + z)*H[-1, z]^3*H[0, z])/
      3 + H[0, z]^3*((-2*(-7 - 56*z - 56*z^2 + 12*z^3))/3 - 
       8*(-1 + z)*z*H[1, z]) + xiR^2*(-4*(-1 + z)*z + 2*(-1 + z)*z*H[0, z] - 
       2*(-1 + z)*z*H[1, z]) + z3*(8*(-1 - z - 33*z^2 + 8*z^3) - 
       80*z*(1 + z)*H[-1, z] + 32*z*(-1 - 3*z + 2*z^2)*H[0, z] - 
       16*(-1 + z)*z*(7 + 2*z)*H[1, z]) + 16*(-1 + z)*z*H[0, -1, z]^2 - 
     8*(4 + 14*z + 17*z^2)*H[0, 1, z] + 
     z2*((4*(33 + 125*z + 40*z^2 + 12*z^3))/3 + 48*z*(1 + z)*H[-1, z]^2 - 
       12*(-1 + z)*z*(-1 + 2*z)*H[0, z]^2 + 
       H[-1, z]*(48*(1 + z)*(-1 + z + z^2) - 32*z*(1 + z)*H[0, z]) - 
       8*(-1 + z)*(-2 - 5*z + 8*z^2)*H[1, z] + 4*(-1 + z)*z*(-3 + 2*z)*
        H[1, z]^2 + H[0, z]*(-4*(-5 - 50*z - 42*z^2 + 20*z^3) - 
         8*(-1 + z)*z*(1 + 2*z)*H[1, z]) - 32*(-2 + z)*z*H[0, -1, z] + 
       16*(-3 + z)*z*H[0, 1, z]) + H[0, -1, z]*(-16*(-1 + z)^2*(1 + z) - 
       32*(-1 + z)*z*H[0, 1, z]) + H[1, z]^2*(-8*(-1 + z)*(3 + 16*z) - 
       32*(-1 + z)*z^2*H[0, 1, z]) + H[-1, z]^2*
      (16*(1 + z)*(-1 + z + z^2)*H[0, z] + 16*z*(1 + z)*H[0, z]^2 - 
       32*z*(1 + z)*H[0, -1, z] - 32*z*(1 + z)*H[0, 1, z]) + 
     H[0, z]^2*(-2*(-15 - 56*z - 38*z^2 + 4*z^3) + 
       8*(-1 + z)*(-1 - 4*z + z^2)*H[1, z] - 2*(-1 + z)*z*(-7 + 6*z)*
        H[1, z]^2 - 8*z*(-1 + 3*z)*H[0, -1, z] - 4*z*(5 - 15*z + 6*z^2)*
        H[0, 1, z]) + xiR*(((-1 + z)*(-30 - 11*z + 54*z^2))/(6*z) - 
       (2*(-6 - 3*z - 9*z^2 + 10*z^3)*z2)/(3*z) - 
       (2*(-4 - 3*z - 15*z^2 + 16*z^3)*H[0, z]^2)/(3*z) + 
       (2*(-1 + z)*(10 - 15*z + 64*z^2)*H[1, z])/(3*z) + 
       (4*(-1 + z)*(-2 + z + 7*z^2)*H[1, z]^2)/(3*z) + 
       H[0, z]*((10*(2 - z + 4*z^2))/(3*z) - (4*(-1 + z)*(-2 + z + 4*z^2)*
           H[1, z])/(3*z)) + (4*(-2 - 3*z - 9*z^2 + 10*z^3)*H[0, 1, z])/
        (3*z)) + 32*(1 + z)*(-1 + z + z^2)*H[0, -1, -1, z] + 
     32*(1 + z)*(-1 + z + z^2)*H[0, -1, 1, z] + 32*(-1 + z)*(-1 - z + z^2)*
      H[0, 0, -1, z] + 8*(1 - 9*z - 29*z^2 + 24*z^3)*H[0, 0, 1, z] + 
     32*(1 + z)*(-1 + z + z^2)*H[0, 1, -1, z] + 
     H[-1, z]*(16*(1 + z)*(-1 + z + z^2)*H[0, z]^2 - 8*z*(1 + z)*H[0, z]^3 - 
       32*(1 + z)*(-1 + z + z^2)*H[0, -1, z] + 
       H[0, z]*(16*(-1 + z)^2*(1 + z) - 32*z*(1 + z)*H[0, -1, z]) - 
       32*(1 + z)*(-1 + z + z^2)*H[0, 1, z] + 64*z*(1 + z)*H[0, -1, -1, z] + 
       64*z*(1 + z)*H[0, -1, 1, z] + 32*z*(1 + z)*H[0, 0, 1, z] + 
       64*z*(1 + z)*H[0, 1, -1, z]) - 8*(-2 - 9*z - 41*z^2 + 18*z^3)*
      H[0, 1, 1, z] + H[1, z]*((-4*(-1 + z)*(-153 + 55*z))/9 + 
       16*(-1 + z)*z*(-5 + 6*z)*H[0, 1, z] + 64*(-1 + z)*z*H[0, 0, -1, z] - 
       16*(-1 + z)*z*(-3 + 4*z)*H[0, 0, 1, z] + 32*(-1 + z)*z*(1 + z)*
        H[0, 1, 1, z]) + H[0, z]*((4*(171 + 467*z + 262*z^2))/9 - 
       4*(-1 + z)*z*(-7 + 6*z)*H[1, z]^2 + (4*(-1 + z)*z*(-1 + 6*z)*
         H[1, z]^3)/3 - 32*z^3*H[0, -1, z] - 8*(3 + 13*z - 7*z^2 + 8*z^3)*
        H[0, 1, z] + H[1, z]*(24*(-1 + z)*(1 + 5*z) - 32*(-1 + z)*z*
          H[0, -1, z] + 16*(-1 + z)*z*(-3 + 4*z)*H[0, 1, z]) + 
       64*z*H[0, -1, -1, z] + 32*(-1 + z)*z*H[0, -1, 1, z] + 
       16*z*(1 + z)*H[0, 0, -1, z] + 8*z*(3 - 21*z + 10*z^2)*H[0, 0, 1, z] + 
       32*(-1 + z)*z*H[0, 1, -1, z] - 32*(-1 + z)*z*(-1 + 2*z)*
        H[0, 1, 1, z]) - 64*z*(1 + z)*H[0, -1, -1, -1, z] - 
     64*z*(1 + z)*H[0, -1, -1, 1, z] + 64*(-1 + z)*z*H[0, -1, 0, 1, z] - 
     64*z*(1 + z)*H[0, -1, 1, -1, z] - 32*z*(1 + z)*H[0, 0, -1, 1, z] + 
     48*z*(-1 + 3*z)*H[0, 0, 0, -1, z] - 24*z*(-1 - 5*z + 2*z^2)*
      H[0, 0, 0, 1, z] - 32*z*(1 + z)*H[0, 0, 1, -1, z] - 
     64*z*(1 + z)*H[0, 1, -1, -1, z] + 8*(-1 + z)*z*(-11 + 6*z)*
      H[0, 1, 1, 1, z]), 
 cqg20r -> CA*nl*TF*((2*(-1 + z)*(15 + 67*z + 6*z^2))/(3*z) + 8*z3 + 
    z2*((4*(-6 - 30*z - 9*z^2 + z^3))/(3*z) - 20*H[0, z]) + 
    (2*(-8 - 45*z - 15*z^2 + 2*z^3)*H[0, z]^2)/(3*z) - (14*H[0, z]^3)/3 + 
    (8*(-1 + z)*(-5 - 12*z + z^2)*H[1, z])/(3*z) - 
    (8*(-1 + z)*(-2 - 2*z + z^2)*H[1, z]^2)/(3*z) - 
    (8*(-2 - 15*z - 6*z^2 + z^3)*H[0, 1, z])/(3*z) + 
    H[0, z]*((-8*(5 + 23*z + 10*z^2))/(3*z) + 
      (8*(-1 + z)*(-2 - 2*z + z^2)*H[1, z])/(3*z) + 8*H[0, 1, z]) + 
    8*H[0, 0, 1, z] - 16*H[0, 1, 1, z]), 
 cqg21r -> CA*nl*TF*(((-1 + z)*(39 + 215*z + 30*z^2))/(6*z) - (56*z2^2)/5 + 
    z3*((-4*(8 - 45*z - 39*z^2 + 10*z^3))/(9*z) - (4*H[0, z])/3) + 
    ((-16 - 105*z - 39*z^2 + 6*z^3)*H[0, z]^3)/(9*z) - (5*H[0, z]^4)/4 - 
    (2*(-1 + z)*(15 + 67*z + 6*z^2)*H[1, z])/(3*z) - 
    (4*(-1 + z)*(-5 - 12*z + z^2)*H[1, z]^2)/(3*z) + 
    (8*(-1 + z)*(-2 - 2*z + z^2)*H[1, z]^3)/(9*z) - 
    (4*(1 + z)*(-5 - 34*z + z^2)*H[0, 1, z])/(3*z) + 
    H[0, z]^2*((2*(-10 - 62*z - 43*z^2 + z^3))/(3*z) + 
      (2*(-1 + z)*(-2 - 2*z + z^2)*H[1, z])/(3*z) + 2*H[0, 1, z]) + 
    z2*((2*(-15 - 85*z - 53*z^2 + z^3))/(3*z) + 
      (2*(-12 - 75*z - 27*z^2 + 4*z^3)*H[0, z])/(3*z) - 11*H[0, z]^2 + 
      (4*(-1 + z)*(-2 - 2*z + z^2)*H[1, z])/(3*z) + 4*H[0, 1, z]) - 
    (4*(-2 - 15*z - 6*z^2 + z^3)*H[0, 0, 1, z])/(3*z) + 
    H[0, z]*((-2*(15 + 98*z + 46*z^2))/(3*z) + 
      (4*(-1 + z)*(-5 - 12*z + z^2)*H[1, z])/(3*z) - 
      (4*(-1 + z)*(-2 - 2*z + z^2)*H[1, z]^2)/(3*z) - 
      (4*(-2 - 15*z - 6*z^2 + z^3)*H[0, 1, z])/(3*z) + 4*H[0, 0, 1, z] - 
      8*H[0, 1, 1, z]) + (8*(-2 - 15*z - 6*z^2 + z^3)*H[0, 1, 1, z])/(3*z) + 
    4*H[0, 0, 0, 1, z] - 8*H[0, 0, 1, 1, z] + 16*H[0, 1, 1, 1, z]), 
 agq10r -> CF*((-2*(2 - 3*z + 3*z^2))/z - (2*(2 - 2*z + z^2)*H[0, z])/z + 
    (2*(2 - 2*z + z^2)*H[1, z])/z), 
 agq11r -> CF*(1 - 2*z + ((-2 + 2*z - z^2)*z2)/(2*z) + 
    ((-2 + 2*z - z^2)*H[0, z]^2)/(2*z) + ((2 - 3*z + 3*z^2)*H[1, z])/z + 
    ((-2 + 2*z - z^2)*H[1, z]^2)/(2*z) + 
    H[0, z]*((-2 + 3*z - 3*z^2)/z + ((2 - 2*z + z^2)*H[1, z])/z)), 
 agq12r -> CF*(((-2 + 2*z - z^2)*z3)/(6*z) + ((-2 + 2*z - z^2)*H[0, z]^3)/
     (12*z) + ((-1 + 2*z)*H[1, z])/2 + ((-2 + 3*z - 3*z^2)*H[1, z]^2)/(4*z) + 
    ((2 - 2*z + z^2)*H[1, z]^3)/(12*z) + 
    H[0, z]^2*((-2 + 3*z - 3*z^2)/(4*z) + ((2 - 2*z + z^2)*H[1, z])/(4*z)) + 
    z2*((-2 + 3*z - 3*z^2)/(4*z) + ((-2 + 2*z - z^2)*H[0, z])/(4*z) + 
      ((2 - 2*z + z^2)*H[1, z])/(4*z)) + 
    H[0, z]*((1 - 2*z)/2 + ((2 - 3*z + 3*z^2)*H[1, z])/(2*z) + 
      ((-2 + 2*z - z^2)*H[1, z]^2)/(4*z))), 
 agq20r -> CF*nl*TF*((-8*(32 - 29*z + 7*z^2))/(27*z) - 
     (4*(2 - 2*z + z^2)*z2)/(3*z) - (4*(2 - 2*z + z^2)*H[0, z]^2)/z + 
     (8*(-4 + z + z^2)*H[1, z])/(9*z) + 
     H[0, z]*((-8*(-2 - 7*z + 11*z^2))/(9*z) + (8*(2 - 2*z + z^2)*H[1, z])/
        (3*z))) + CF^2*(38 - 29*z + 4*(-2 + 7*z)*z3 - 
     (7*(-2 + z)*H[0, z]^3)/3 + 4*(2 + z)*H[1, z]^2 - 
     (14*(2 - 2*z + z^2)*H[1, z]^3)/(3*z) + 
     H[0, z]^2*((64 + 17*z)/2 - (8*(2 - 2*z + z^2)*H[1, z])/z) + 
     z2*((-4 + 64*z + z^2)/z - 2*(-10 + 9*z)*H[0, z] - 
       (4*(2 - 2*z + 3*z^2)*H[1, z])/z) + (8*(1 - 10*z + 2*z^2)*H[0, 1, z])/
      z + xiR*(-2*(-4 + 7*z) - (2*(-2 - 2*z + z^2)*z2)/z - 
       3*(-2 + z)*H[0, z]^2 - 2*H[1, z] + (3*(2 - 2*z + z^2)*H[1, z]^2)/z + 
       H[0, z]*(-2*(-9 + 2*z) - (2*(2 - 2*z + z^2)*H[1, z])/z) + 
       4*(-2 + z)*H[0, 1, z]) + H[1, z]*((4*(-1 + z)*(-2 + 11*z))/z + 
       (32*(-1 + z)*H[0, 1, z])/z) + H[0, z]*(33*(1 + z) - 
       (4*(1 - 3*z + 4*z^2)*H[1, z])/z + (8*(3 - 3*z + z^2)*H[1, z]^2)/z + 
       (4*(-2 + z)*(-4 + 3*z)*H[0, 1, z])/z) + 
     (4*(-8 + 6*z + 3*z^2)*H[0, 0, 1, z])/z - (8*(-2 + 3*z^2)*H[0, 1, 1, z])/
      z) + CA*CF*((-2539 + 517*z + 1282*z^2 + 828*z^3)/(27*z) - 
     (4*(-15 + 2*z - 20*z^2 + 6*z^3)*z3)/z - 
     (8*(2 + 2*z + z^2)*H[-1, z]^2*H[0, z])/z - 
     (2*(8 + 14*z + 11*z^2)*H[0, z]^3)/(3*z) + 
     (2*(-26 - 6*z + 51*z^2 + 8*z^3)*H[1, z]^2)/(3*z) - 
     (14*(2 - 2*z + z^2)*H[1, z]^3)/(3*z) + 
     H[0, z]^2*((-2*(32 + 102*z + 93*z^2 + 4*z^3))/(3*z) + 
       (6*(2 - 2*z + z^2)*H[1, z])/z) + 
     z2*((-32 - 370*z - 163*z^2 - 8*z^3)/(3*z) - 
       (16*(2 + 2*z + z^2)*H[-1, z])/z + (4*(7 - 20*z - 5*z^2 + 2*z^3)*
         H[0, z])/z + (4*(1 + 2*z - 3*z^2 + 2*z^3)*H[1, z])/z) + 
     (4*(1 - z - z^2 + 2*z^3)*H[0, -1, z])/z^2 + 
     (4*(-5 + 108*z + 30*z^2 + 4*z^3)*H[0, 1, z])/(3*z) + 
     xiR*((-11*(-1 + z))/(6*z) + (4*(-3 + z^2)*z2)/(3*z) + 
       (2*(-2 + z)*H[0, z])/(3*z) + (2*(1 + z)*(-1 - 2*z + 2*z^2)*H[-1, z]*
         H[0, z])/(3*z^2) + ((-3 - 4*z^2)*H[0, z]^2)/(6*z) - 
       (2*(-1 + z)*H[1, z])/z - (2*(1 + z)*(-1 - 2*z + 2*z^2)*H[0, -1, z])/
        (3*z^2) + (2*H[0, 1, z])/z) + 
     H[-1, z]*((-4*(1 - z - z^2 + 2*z^3)*H[0, z])/z^2 - 
       (2*(2 + 2*z + z^2)*H[0, z]^2)/z + (16*(2 + 2*z + z^2)*H[0, -1, z])/z + 
       (8*(2 + 2*z + z^2)*H[0, 1, z])/z) + 
     H[1, z]*((-2*(-44 - 355*z + 326*z^2 + 120*z^3))/(9*z) - 
       (8*(-1 + z)*(3 - 3*z + 2*z^2)*H[0, 1, z])/z) + 
     H[0, z]*((-2*(406 + 674*z + 527*z^2))/(9*z) - 
       (2*(-52 + 44*z - z^2 + 8*z^3)*H[1, z])/(3*z) + 
       (2*(-1 + 4*z - 4*z^2 + 2*z^3)*H[1, z]^2)/z + 
       (4*(2 + 2*z + z^2)*H[0, -1, z])/z + (4*(-1 + 12*z - 2*z^2 + 2*z^3)*
         H[0, 1, z])/z) - (16*(2 + 2*z + z^2)*H[0, -1, -1, z])/z - 
     (8*(2 + 2*z + z^2)*H[0, -1, 1, z])/z - 
     (4*(2 + 2*z + z^2)*H[0, 0, -1, z])/z - 
     (4*(9 - 4*z - 8*z^2 + 6*z^3)*H[0, 0, 1, z])/z - 
     (8*(2 + 2*z + z^2)*H[0, 1, -1, z])/z + 
     (4*(-1 - 6*z - 15*z^2 + 6*z^3)*H[0, 1, 1, z])/z), 
 agq21r -> CF*nl*TF*((-64*(-4 - 2*z + 7*z^2))/(81*z) - 
     (52*(2 - 2*z + z^2)*z3)/(9*z) - (14*(2 - 2*z + z^2)*H[0, z]^3)/(9*z) + 
     (4*(32 - 29*z + 7*z^2)*H[1, z])/(27*z) - (2*(-4 + z + z^2)*H[1, z]^2)/
      (9*z) + z2*((-2*(-2 - 7*z + 11*z^2))/(9*z) - 
       (2*(2 - 2*z + z^2)*H[0, z])/z + (2*(2 - 2*z + z^2)*H[1, z])/(3*z)) + 
     H[0, z]^2*((-2*(2 - 23*z + 31*z^2))/(9*z) + (2*(2 - 2*z + z^2)*H[1, z])/
        z) + H[0, z]*((-4*(64 - 67*z + 32*z^2))/(27*z) + 
       (4*(-2 - 7*z + 11*z^2)*H[1, z])/(9*z) - (2*(2 - 2*z + z^2)*H[1, z]^2)/
        (3*z))) + CF^2*((39 - 53*z)/2 - (2*(-28 + 23*z)*z2^2)/5 - 
     (5*(-2 + z)*H[0, z]^4)/8 + ((-8 - 5*z)*H[1, z]^3)/3 + 
     (5*(2 - 2*z + z^2)*H[1, z]^4)/(4*z) + 
     H[0, z]^3*((144 + 41*z)/12 - (8*(2 - 2*z + z^2)*H[1, z])/(3*z)) + 
     z3*((-12 + 172*z - 433*z^2 + 216*z^3)/(3*z) + (2*(2 + 23*z)*H[0, z])/3 - 
       (4*(14 - 14*z + 13*z^2)*H[1, z])/(3*z)) - 
     (2*(4 - 16*z + 41*z^2)*H[0, 1, z])/z + 
     H[1, z]^2*((-12 + 61*z - 47*z^2)/(2*z) - (16*(-1 + z)*H[0, 1, z])/z) + 
     H[0, z]^2*((65 + 137*z)/4 + ((-3 + 13*z - 11*z^2)*H[1, z])/z + 
       (3*(-2 + z)^2*H[1, z]^2)/z + ((16 - 18*z + 3*z^2)*H[0, 1, z])/z) + 
     z2*((19 + 109*z)/2 + ((22 - 23*z)*H[0, z]^2)/2 - 
       (2*(-1 + 15*z - 23*z^2 + 12*z^3)*H[1, z])/z + 
       ((6 - 6*z + 5*z^2)*H[1, z]^2)/z + 
       H[0, z]*((-4 + 92*z + 103*z^2 - 48*z^3)/(2*z) - 
         (8*(1 - z + z^2)*H[1, z])/z) + (2*(4 - 6*z + 3*z^2)*H[0, 1, z])/z) + 
     (4*(-2 + 9*z)*(1 - 4*z + 2*z^2)*H[0, 0, 1, z])/z - 
     (4*(-1 + 7*z - 38*z^2 + 18*z^3)*H[0, 1, 1, z])/z + 
     xiR*(-3*(-3 + 4*z) + (4*(-1 + z)^2*z3)/z - (7*(-2 + z)*H[0, z]^3)/6 + 
       ((-2 - 6*z + 13*z^2)*H[1, z])/z + ((1 + 2*z)*H[1, z]^2)/2 - 
       (7*(2 - 2*z + z^2)*H[1, z]^3)/(6*z) + 
       H[0, z]^2*((25 - 4*z)/2 + ((-2 + 2*z - z^2)*H[1, z])/(2*z)) + 
       z2*(16 - z - (2*(-1 - 4*z + 2*z^2)*H[0, z])/z - 
         (2*(2 - 2*z + z^2)*H[1, z])/z) + 2*(-8 + z)*H[0, 1, z] + 
       H[0, z]*(18 - z - H[1, z] + (3*(2 - 2*z + z^2)*H[1, z]^2)/(2*z) + 
         2*(-2 + z)*H[0, 1, z]) + 2*(-2 + z)*H[0, 0, 1, z] - 
       4*(-2 + z)*H[0, 1, 1, z]) + H[1, z]*((2*(-3 - 9*z + 10*z^2))/z + 
       (8*(-1 + z)*(1 - 8*z + 6*z^2)*H[0, 1, z])/z - 
       (32*(-1 + z)*H[0, 0, 1, z])/z + (16*(-1 + z)*H[0, 1, 1, z])/z) + 
     H[0, z]*((3*(46 + 13*z))/2 + ((6 - 38*z + 67*z^2 - 24*z^3)*H[1, z]^2)/
        (2*z) - (4*(7 - 7*z + 2*z^2)*H[1, z]^3)/(3*z) - 
       (4*(-2 + 19*z - 16*z^2 + 6*z^3)*H[0, 1, z])/z + 
       H[1, z]*((8 - 50*z + 37*z^2)/z + (32*(-1 + z)*H[0, 1, z])/z) + 
       (2*(-16 + 14*z + 3*z^2)*H[0, 0, 1, z])/z - 
       (4*(-4 + 2*z + 3*z^2)*H[0, 1, 1, z])/z) + 
     (2*(16 - 18*z + 3*z^2)*H[0, 0, 0, 1, z])/z - 
     (4*(4 - 6*z + 3*z^2)*H[0, 0, 1, 1, z])/z + 
     (8*(1 - 3*z + 3*z^2)*H[0, 1, 1, 1, z])/z) + 
   CA*CF*((39595 - 68101*z + 20990*z^2 + 7452*z^3)/(324*z) + 
     ((-87 - 190*z - 131*z^2 + 18*z^3)*z2^2)/(5*z) - 
     (8*(2 + 2*z + z^2)*H[-1, z]^3*H[0, z])/(3*z) + 
     ((-16 - 30*z - 23*z^2)*H[0, z]^4)/(12*z) + 
     ((40 + 30*z - 117*z^2 - 16*z^3)*H[1, z]^3)/(9*z) + 
     (5*(2 - 2*z + z^2)*H[1, z]^4)/(4*z) + 
     H[0, z]^3*((-56 - 254*z - 215*z^2 - 12*z^3)/(9*z) + 
       (7*(2 - 2*z + z^2)*H[1, z])/(3*z)) + 
     z3*((-16 - 274*z + 1823*z^2 - 514*z^3)/(9*z) + 
       (24*(2 + 2*z + z^2)*H[-1, z])/z - (4*(2 + 14*z - 19*z^2 + 12*z^3)*
         H[0, z])/(3*z) + (2*(-112 + 130*z - 77*z^2 + 12*z^3)*H[1, z])/
        (3*z)) + (2*(83 + 201*z + 186*z^2 + 20*z^3)*H[0, 1, z])/(3*z) - 
     (2*(2 - 2*z + z^2)*H[0, 1, z]^2)/z + H[0, -1, z]*
      ((2*(1 + z)*(2 + 31*z + 5*z^2))/(3*z^2) - 
       (8*(2 - 2*z + z^2)*H[0, 1, z])/z) + 
     H[-1, z]^2*((-2*(1 - z - z^2 + 3*z^3)*H[0, z])/z^2 - 
       (4*(2 + 2*z + z^2)*H[0, z]^2)/z + (8*(2 + 2*z + z^2)*H[0, -1, z])/z + 
       (8*(2 + 2*z + z^2)*H[0, 1, z])/z) + 
     z2*((-1384 - 2957*z - 1949*z^2 - 120*z^3)/(18*z) - 
       (12*(2 + 2*z + z^2)*H[-1, z]^2)/z + ((15 - 40*z - 14*z^2 + 6*z^3)*
         H[0, z]^2)/z + H[-1, z]*((-2*(3 - 3*z - 3*z^2 + 7*z^3))/z^2 - 
         (2*(2 + 2*z + z^2)*H[0, z])/z) + 
       ((-12 - 6*z + 214*z^2 - 311*z^3 + 116*z^4)*H[1, z])/(6*z^2) + 
       ((1 - 4*z + 4*z^2 - 2*z^3)*H[1, z]^2)/z + 
       H[0, z]*((-90 - 786*z - 585*z^2 + 100*z^3)/(6*z) + 
         (2*(-9 + 12*z - 8*z^2 + 2*z^3)*H[1, z])/z) - 
       (2*(2 + 2*z + z^2)*H[0, -1, z])/z + (4*(4 + 3*z^2)*H[0, 1, z])/z) + 
     H[1, z]^2*((106 - 961*z + 842*z^2 + 240*z^3)/(18*z) + 
       (2*(-8 + 14*z - 11*z^2 + 4*z^3)*H[0, 1, z])/z) + 
     H[0, z]^2*((-782 - 1918*z - 1687*z^2 - 120*z^3)/(18*z) + 
       ((6 + 86*z - 114*z^2 + 57*z^3 - 8*z^4)*H[1, z])/(6*z^2) + 
       ((-7 + 16*z - 14*z^2 + 6*z^3)*H[1, z]^2)/(2*z) + 
       (3*(2 + 2*z + z^2)*H[0, -1, z])/z + ((1 + 16*z - 8*z^2 + 6*z^3)*
         H[0, 1, z])/z) - (4*(1 - z - z^2 + 3*z^3)*H[0, -1, -1, z])/z^2 - 
     (4*(1 - z - z^2 + 2*z^3)*H[0, -1, 1, z])/z^2 - 
     (2*(-2 - 2*z + 2*z^2 + 3*z^3)*H[0, 0, -1, z])/z^2 - 
     (2*(-3 - 22*z + 21*z^2 - 189*z^3 + 95*z^4)*H[0, 0, 1, z])/(3*z^2) - 
     (4*(1 - z - z^2 + 2*z^3)*H[0, 1, -1, z])/z^2 + 
     (2*(-44 - 36*z - 285*z^2 + 91*z^3)*H[0, 1, 1, z])/(3*z) + 
     xiR*((25*(-1 + z))/(8*z) - (2*(-9 + 5*z^2)*z3)/(3*z) + 
       ((1 + z)*(-1 - 2*z + 2*z^2)*H[-1, z]^2*H[0, z])/(3*z^2) + 
       ((-1 - 4*z^2)*H[0, z]^3)/(12*z) + (11*(-1 + z)*H[1, z])/(6*z) + 
       ((-1 + z)*H[1, z]^2)/z + z2*((-1 + z - 6*z^2)/(6*z) + 
         ((1 + z)*(-1 - 2*z + 2*z^2)*H[-1, z])/z^2 + ((-3 - 8*z^2)*H[0, z])/
          (6*z) - ((-1 + z)*(-1 + 2*z + 2*z^2)*H[1, z])/(3*z^2)) + 
       H[0, z]^2*((-5 + 3*z^2)/(6*z) + ((-1 + z)*(-1 + 2*z + 2*z^2)*H[1, z])/
          (6*z^2)) + ((1 + z)*(-2 + 3*z)*H[0, -1, z])/(3*z) + 
       ((1 + z)*H[0, 1, z])/(3*z) + H[-1, z]*
        (-1/3*((1 + z)*(-2 + 3*z)*H[0, z])/z + ((1 + z)*(-1 - 2*z + 2*z^2)*
           H[0, z]^2)/(3*z^2) - (2*(1 + z)*(-1 - 2*z + 2*z^2)*H[0, -1, z])/
          (3*z^2) - (2*(1 + z)*(-1 - 2*z + 2*z^2)*H[0, 1, z])/(3*z^2)) + 
       H[0, z]*((-8 - 9*z)/(12*z) + ((1 - z)*H[1, z])/z - 
         (2*(-3 + 2*z^2)*H[0, -1, z])/(3*z) + ((-1 + 6*z - 2*z^3)*H[0, 1, z])/
          (3*z^2)) + (2*(1 + z)*(-1 - 2*z + 2*z^2)*H[0, -1, -1, z])/(3*z^2) + 
       (2*(1 + z)*(-1 - 2*z + 2*z^2)*H[0, -1, 1, z])/(3*z^2) + 
       (2*(-1 + z)*(-1 + 2*z + 2*z^2)*H[0, 0, -1, z])/(3*z^2) + 
       ((1 - 6*z + 6*z^3)*H[0, 0, 1, z])/(3*z^2) + 
       (2*(1 + z)*(-1 - 2*z + 2*z^2)*H[0, 1, -1, z])/(3*z^2) - 
       (2*H[0, 1, 1, z])/z) + H[-1, z]*
      (((-2 + 2*z + 2*z^2 - 3*z^3)*H[0, z]^2)/z^2 + 
       ((-2 - 2*z - z^2)*H[0, z]^3)/(3*z) + 
       (4*(1 - z - z^2 + 3*z^3)*H[0, -1, z])/z^2 + 
       (4*(1 - z - z^2 + 2*z^3)*H[0, 1, z])/z^2 + 
       H[0, z]*((-2*(1 + z)*(2 + 31*z + 5*z^2))/(3*z^2) + 
         (8*(2 + 2*z + z^2)*H[0, -1, z])/z + (4*(2 + 2*z + z^2)*H[0, 1, z])/
          z) - (16*(2 + 2*z + z^2)*H[0, -1, -1, z])/z - 
       (16*(2 + 2*z + z^2)*H[0, -1, 1, z])/z - 
       (4*(2 + 2*z + z^2)*H[0, 0, 1, z])/z - 
       (16*(2 + 2*z + z^2)*H[0, 1, -1, z])/z - 
       (8*(2 + 2*z + z^2)*H[0, 1, 1, z])/z) + 
     H[1, z]*((2885 - 677*z - 1748*z^2 - 828*z^3)/(27*z) - 
       (4*(-1 + z)*(6 - 14*z + 11*z^2)*H[0, 1, z])/z + 
       (16*(2 - 2*z + z^2)*H[0, 0, -1, z])/z + 
       (2*(10 + 2*z - 9*z^2 + 8*z^3)*H[0, 0, 1, z])/z - 
       (2*(-12 + 18*z - 13*z^2 + 4*z^3)*H[0, 1, 1, z])/z) + 
     H[0, z]*((-1010 - 4465*z - 5572*z^2)/(54*z) + 
       ((-102 + 140*z - 85*z^2 + 82*z^3)*H[1, z]^2)/(6*z) + 
       ((1 - 10*z + 11*z^2 - 6*z^3)*H[1, z]^3)/(3*z) + 
       (2*(-2 + 3*z^2)*H[0, -1, z])/z + 
       (2*(-3 - 14*z + 153*z^2 - 21*z^3 + 37*z^4)*H[0, 1, z])/(3*z^2) + 
       H[1, z]*((82 + 374*z - 289*z^2 - 120*z^3)/(9*z) - 
         (8*(2 - 2*z + z^2)*H[0, -1, z])/z - (2*(-2 + 14*z - 15*z^2 + 8*z^3)*
           H[0, 1, z])/z) - (8*(2 + 2*z + z^2)*H[0, -1, -1, z])/z + 
       (4*(2 - 6*z + z^2)*H[0, -1, 1, z])/z - 
       (2*(10 + 2*z + 5*z^2)*H[0, 0, -1, z])/z - 
       (2*(7 + 4*z - 16*z^2 + 10*z^3)*H[0, 0, 1, z])/z + 
       (4*(2 - 6*z + z^2)*H[0, 1, -1, z])/z + 
       (2*(2 - 6*z - 17*z^2 + 8*z^3)*H[0, 1, 1, z])/z) + 
     (16*(2 + 2*z + z^2)*H[0, -1, -1, -1, z])/z + 
     (16*(2 + 2*z + z^2)*H[0, -1, -1, 1, z])/z + 
     (8*(2 - 2*z + z^2)*H[0, -1, 0, 1, z])/z + 
     (16*(2 + 2*z + z^2)*H[0, -1, 1, -1, z])/z + 
     (8*(2 + 2*z + z^2)*H[0, -1, 1, 1, z])/z + 
     (4*(2 + 2*z + z^2)*H[0, 0, -1, 1, z])/z + 
     (2*(14 - 10*z + 7*z^2)*H[0, 0, 0, -1, z])/z + 
     (2*(-7 + 24*z - 12*z^2 + 6*z^3)*H[0, 0, 0, 1, z])/z + 
     (4*(2 + 2*z + z^2)*H[0, 0, 1, -1, z])/z - 
     (2*(-6 + 14*z + z^2)*H[0, 0, 1, 1, z])/z + 
     (16*(2 + 2*z + z^2)*H[0, 1, -1, -1, z])/z + 
     (8*(2 + 2*z + z^2)*H[0, 1, -1, 1, z])/z + 
     (8*(2 + 2*z + z^2)*H[0, 1, 1, -1, z])/z - 
     (2*(15 - 38*z - 11*z^2 + 6*z^3)*H[0, 1, 1, 1, z])/z), 
 bgq10r -> 4*CF*(-1 + z), 
 bgq11r -> CF*(2*(-1 + z) + 2*(-1 + z)*H[0, z] - 2*(-1 + z)*H[1, z]), 
 bgq12r -> CF*(((-1 + z)*z2)/2 + ((-1 + z)*H[0, z]^2)/2 + (1 - z)*H[1, z] + 
    ((-1 + z)*H[1, z]^2)/2 + H[0, z]*(-1 + z + (1 - z)*H[1, z])), 
 bgq20r -> CF*nl*TF*((-16*(-1 + z))/9 + 16*(-1 + z)*H[0, z] - 
     (16*(-1 + z)*H[1, z])/3) + CF^2*((-8*(-1 + z))/z - 16*z2 - 
     12*z*H[0, z]^2 - (4*(-1 + z)*(-4 + 5*z)*H[1, z])/z + 
     H[0, z]*((-8*(-1 + 2*z + 2*z^2))/z + 16*(-1 + z)*H[1, z]) - 
     16*(-2 + z)*H[0, 1, z] + xiR*((8*(-1 + z)*(1 + 2*z))/z - 16*z2 + 
       (4*(-2 - 7*z + z^2)*H[0, z])/z - 12*H[0, z]^2 - 
       (4*(-1 + z)*(4 + z)*H[1, z])/z + 16*H[0, 1, z])) + 
   CA*CF*((-4*(-1 + z)*(-21 + 46*z + 63*z^2))/(9*z) + 
     12*(-1 + z)*(-1 + 2*z)*z3 + (8*(9 + 16*z)*H[0, z]^2)/3 - 
     24*(-1 + z)*H[1, z]^2 + z2*((8*(27 + 13*z))/3 - 4*(-1 + z)*(-1 + 2*z)*
        H[0, z] - 4*(-1 + z)*(-1 + 2*z)*H[1, z]) - 
     (4*(1 + z)*(-1 + z + 8*z^2)*H[0, -1, z])/(3*z^2) - 
     16*(5 + z)*H[0, 1, z] + xiR*((-28*(-1 + z))/(3*z) - (4*(3 + 2*z)*z2)/3 + 
       ((8 + 11*z)/(3*z) - (2*(1 + z)*(1 - z + 4*z^2)*H[-1, z])/(3*z^2))*
        H[0, z] + ((-9 + 4*z)*H[0, z]^2)/3 - (4*(-1 + z)*H[1, z])/z + 
       (2*(1 + z)*(1 - z + 4*z^2)*H[0, -1, z])/(3*z^2) + 4*H[0, 1, z]) + 
     H[0, z]*((2*(2 + 143*z + 102*z^2))/(3*z) + 
       (4*(1 + z)*(-1 + z + 8*z^2)*H[-1, z])/(3*z^2) - 8*(-1 + z)*H[1, z] - 
       2*(-1 + z)*(-1 + 2*z)*H[1, z]^2 - 4*(-1 + z)*(-1 + 2*z)*H[0, 1, z]) + 
     H[1, z]*((4*(-1 + z)*(12 + 65*z + 12*z^2))/(3*z) + 
       8*(-1 + z)*(-1 + 2*z)*H[0, 1, z]) + 12*(-1 + z)*(-1 + 2*z)*
      H[0, 0, 1, z] - 12*(-1 + z)*(-1 + 2*z)*H[0, 1, 1, z]), 
 bgq21r -> CF*nl*TF*((256*(-1 + z))/27 + 4*(-1 + z)*z2 + 
     (28*(-1 + z)*H[0, z]^2)/3 + (8*(-1 + z)*H[1, z])/9 + 
     (4*(-1 + z)*H[1, z]^2)/3 + H[0, z]*((8*(-1 + z))/9 - 
       8*(-1 + z)*H[1, z])) + CF^2*((4*(-1 + z)*(-2 + 3*z))/z - 
     8*(2 - 12*z + 9*z^2)*z3 - (14*z*H[0, z]^3)/3 + 
     ((-1 + z)*(-8 + 11*z)*H[1, z]^2)/z + 
     H[0, z]^2*((-2*(1 + 2*z)*(-1 + 4*z))/z + 12*(-1 + z)*H[1, z]) + 
     z2*((-2*(-2 - 5*z + 19*z^2))/z + 4*(-2 - 9*z + 6*z^2)*H[0, z] + 
       8*(-1 + z)*(-1 + 3*z)*H[1, z]) + 8*(-5 + 8*z)*H[0, 1, z] + 
     H[1, z]*((8*(-1 + z)*(1 + z))/z - 16*(-1 + z)*(-2 + 3*z)*H[0, 1, z]) + 
     H[0, z]*((-4*(-1 + z + 7*z^2))/z - (2*(-1 + z)*(-4 + 15*z)*H[1, z])/z + 
       12*(-1 + z)^2*H[1, z]^2 + 8*(4 - 6*z + 3*z^2)*H[0, 1, z]) - 
     8*(4 - 14*z + 9*z^2)*H[0, 0, 1, z] + 
     xiR*((2*(-1 + z)*(4 + 9*z))/z + 8*z3 + 
       z2*((-4*(1 + 7*z))/z - 20*H[0, z]) + ((-2 - 23*z + z^2)*H[0, z]^2)/z - 
       (14*H[0, z]^3)/3 - (8*(-1 + z)*(1 + 2*z)*H[1, z])/z + 
       ((-1 + z)*(8 + z)*H[1, z]^2)/z + 32*H[0, 1, z] + 
       H[0, z]*((-4*(1 + 8*z))/z - (2*(-1 + z)*(4 + z)*H[1, z])/z + 
         8*H[0, 1, z]) + 8*H[0, 0, 1, z] - 16*H[0, 1, 1, z]) + 
     8*(2 - 13*z + 9*z^2)*H[0, 1, 1, z]) + 
   CA*CF*(-1/27*((-1 + z)*(990 + 2123*z + 621*z^2))/z - 
     (9*(-1 + z)*(-1 + 2*z)*z2^2)/5 + (2*(1 + z)*(-1 + z + 8*z^2)*H[-1, z]^2*
       H[0, z])/(3*z^2) + (4*(7 + 12*z)*H[0, z]^3)/3 + 
     (28*(-1 + z)*H[1, z]^3)/3 + z3*((2*(-9 - 202*z + 99*z^2))/3 + 
       8*(-1 + z)*(-1 + 2*z)*H[0, z] - 4*(-1 + z)*(-1 + 2*z)*H[1, z]) + 
     z2*((-28 + 277*z + 221*z^2 + 12*z^3)/(3*z) + 
       (2*(1 + z)*(-1 + z + 8*z^2)*H[-1, z])/z^2 - 3*(-1 + z)*(-1 + 2*z)*
        H[0, z]^2 - (2*(-1 + z)*(-1 - z - 19*z^2 + 33*z^3)*H[1, z])/(3*z^2) + 
       (-1 + z)*(-1 + 2*z)*H[1, z]^2 + 
       H[0, z]*((-2*(-117 - 80*z + 33*z^2))/3 - 2*(-1 + z)*(-1 + 2*z)*
          H[1, z])) - (4*(1 + z)*(-1 - 4*z + 2*z^2)*H[0, -1, z])/(3*z^2) - 
     (2*(-10 + 107*z + 138*z^2 + 12*z^3)*H[0, 1, z])/(3*z) + 
     H[1, z]^2*(-1/3*((-1 + z)*(24 + 149*z + 24*z^2))/z - 
       4*(-1 + z)*(-1 + 2*z)*H[0, 1, z]) + 
     H[0, z]^2*((2 + 361*z + 366*z^2 + 24*z^3)/(6*z) - 
       ((-1 + z)*(1 + z + 34*z^2)*H[1, z])/(3*z^2) - 
       (3*(-1 + z)*(-1 + 2*z)*H[1, z]^2)/2 - 3*(-1 + z)*(-1 + 2*z)*
        H[0, 1, z]) + H[-1, z]*((4*(1 + z)*(-1 - 4*z + 2*z^2)*H[0, z])/
        (3*z^2) + (2*(1 + z)*(-1 + z + 8*z^2)*H[0, z]^2)/(3*z^2) - 
       (4*(1 + z)*(-1 + z + 8*z^2)*H[0, -1, z])/(3*z^2) - 
       (4*(1 + z)*(-1 + z + 8*z^2)*H[0, 1, z])/(3*z^2)) + 
     (4*(1 + z)*(-1 + z + 8*z^2)*H[0, -1, -1, z])/(3*z^2) + 
     (4*(1 + z)*(-1 + z + 8*z^2)*H[0, -1, 1, z])/(3*z^2) + 
     (4*(-1 + z)*(-1 - z + 8*z^2)*H[0, 0, -1, z])/(3*z^2) + 
     (2*(1 - 42*z^2 - 114*z^3 + 99*z^4)*H[0, 0, 1, z])/(3*z^2) + 
     (4*(1 + z)*(-1 + z + 8*z^2)*H[0, 1, -1, z])/(3*z^2) + 
     xiR*((65*(-1 + z))/(3*z) + (2*(3 + 10*z)*z3)/3 - 
       ((1 + z)*(1 - z + 4*z^2)*H[-1, z]^2*H[0, z])/(3*z^2) + 
       ((-7 + 4*z)*H[0, z]^3)/6 + (28*(-1 + z)*H[1, z])/(3*z) + 
       (2*(-1 + z)*H[1, z]^2)/z + H[0, z]^2*((8 + 21*z - 8*z^2)/(12*z) - 
         ((-1 + z)*(1 + z + 4*z^2)*H[1, z])/(6*z^2)) + 
       z2*((25 + 8*z + 4*z^2)/(3*z) - ((1 + z)*(1 - z + 4*z^2)*H[-1, z])/
          z^2 + ((-15 + 8*z)*H[0, z])/3 + ((-1 + z)*(1 + z + 4*z^2)*H[1, z])/
          (3*z^2)) - (2*(1 + z)*(2 + z)*(1 + 2*z)*H[0, -1, z])/(3*z^2) + 
       ((-14 - 5*z)*H[0, 1, z])/(3*z) + H[-1, z]*
        ((2*(1 + z)*(2 + z)*(1 + 2*z)*H[0, z])/(3*z^2) - 
         ((1 + z)*(1 - z + 4*z^2)*H[0, z]^2)/(3*z^2) + 
         (2*(1 + z)*(1 - z + 4*z^2)*H[0, -1, z])/(3*z^2) + 
         (2*(1 + z)*(1 - z + 4*z^2)*H[0, 1, z])/(3*z^2)) + 
       H[0, z]*(-145/12 - (2*(-1 + z)*H[1, z])/z + (8*z*H[0, -1, z])/3 + 
         ((-1 + 3*z^2 + 4*z^3)*H[0, 1, z])/(3*z^2)) - 
       (2*(1 + z)*(1 - z + 4*z^2)*H[0, -1, -1, z])/(3*z^2) - 
       (2*(1 + z)*(1 - z + 4*z^2)*H[0, -1, 1, z])/(3*z^2) - 
       (2*(-1 + z)*(1 + z + 4*z^2)*H[0, 0, -1, z])/(3*z^2) + 
       ((1 + 9*z^2 - 12*z^3)*H[0, 0, 1, z])/(3*z^2) - 
       (2*(1 + z)*(1 - z + 4*z^2)*H[0, 1, -1, z])/(3*z^2) - 
       4*H[0, 1, 1, z]) - 2*(-19 - 62*z + 33*z^2)*H[0, 1, 1, z] + 
     H[0, z]*((36 + 1379*z + 2056*z^2)/(18*z) - (-1 + z)*(-1 + 11*z)*
        H[1, z]^2 + (-1 + z)*(-1 + 2*z)*H[1, z]^3 - (32*z*H[0, -1, z])/3 - 
       (2*(1 + 60*z^2 - 22*z^3 + 33*z^4)*H[0, 1, z])/(3*z^2) + 
       H[1, z]*((4*(-1 + z)*(2 + 11*z + 2*z^2))/z + 8*(-1 + z)*(-1 + 2*z)*
          H[0, 1, z]) + 10*(-1 + z)*(-1 + 2*z)*H[0, 0, 1, z] - 
       8*(-1 + z)*(-1 + 2*z)*H[0, 1, 1, z]) + 
     H[1, z]*((4*(-1 + z)*(-21 + 104*z + 63*z^2))/(9*z) + 
       4*(-1 + z)*(-7 + 11*z)*H[0, 1, z] - 8*(-1 + z)*(-1 + 2*z)*
        H[0, 0, 1, z] + 4*(-1 + z)*(-1 + 2*z)*H[0, 1, 1, z]) - 
     6*(-1 + z)*(-1 + 2*z)*H[0, 0, 0, 1, z] + 6*(-1 + z)*(-1 + 2*z)*
      H[0, 1, 1, 1, z]), agg10r -> CA*((2*(-2 + 3*z - 2*z^2 + 2*z^3))/z + 
    (4*(1 - z + z^2)^2*H[0, z])/((-1 + z)*z) - 
    (4*(-1 + 2*z - z^2 + z^3)*H[1, z])/z), 
 agg11r -> CA*(((-1 + 2*z - z^2 + z^3)*z2)/z + (xiR*H[0, z])/(2*(-1 + z)) + 
    ((1 - z + z^2)^2*H[0, z]^2)/((-1 + z)*z) + 
    ((2 - 3*z + 2*z^2 - 2*z^3)*H[1, z])/z + 
    ((-1 + 2*z - z^2 + z^3)*H[1, z]^2)/z + 
    H[0, z]*((-2 + 3*z - 2*z^2 + 2*z^3)/z - (2*(1 - z + z^2)^2*H[1, z])/
       ((-1 + z)*z))), agg12r -> CA*(((-1 + 2*z - z^2 + z^3)*z3)/(3*z) + 
    ((1 - z + z^2)^2*H[0, z]^3)/(6*(-1 + z)*z) + 
    ((-2 + 3*z - 2*z^2 + 2*z^3)*H[1, z]^2)/(4*z) + 
    ((1 - 2*z + z^2 - z^3)*H[1, z]^3)/(6*z) + 
    H[0, z]^2*((-2 + 3*z - 2*z^2 + 2*z^3)/(4*z) - ((1 - z + z^2)^2*H[1, z])/
       (2*(-1 + z)*z)) + z2*((-2 + 3*z - 2*z^2 + 2*z^3)/(4*z) + 
      ((1 - z + z^2)^2*H[0, z])/(2*(-1 + z)*z) + 
      ((1 - 2*z + z^2 - z^3)*H[1, z])/(2*z)) + 
    H[0, z]*(((2 - 3*z + 2*z^2 - 2*z^3)*H[1, z])/(2*z) + 
      ((1 - z + z^2)^2*H[1, z]^2)/(2*(-1 + z)*z)) + 
    xiR*(H[0, z]^2/(8*(-1 + z)) + H[0, z]*(-1/4*1/(-1 + z) - 
        H[1, z]/(4*(-1 + z))))), 
 agg20r -> CA*nl*TF*((4*(-89 + 129*z - 84*z^2 + 89*z^3))/(9*z) - 24*z^2*z3 + 
     (4*xiR*H[0, z])/(-1 + z) + (16*(1 + z)^3*H[-1, z]*H[0, z])/(3*z) + 
     (4*(6 - 13*z + 18*z^2 - 11*z^3 + 4*z^4)*H[0, z]^2)/(3*(-1 + z)*z) + 
     (16*(-1 + 2*z - z^2 + z^3)*H[1, z]^2)/(3*z) + 
     z2*((4*(-13 + 3*z + 2*z^2 + 4*z^3))/(3*(-1 + z)) + 8*z^2*H[0, z] + 
       8*z^2*H[1, z]) - (16*(1 + z)^3*H[0, -1, z])/(3*z) - 
     (8*(2 - 7*z + 9*z^2 - 8*z^3 + 2*z^4)*H[0, 1, z])/(3*(-1 + z)*z) + 
     H[1, z]*((4*(-42 + 59*z - 19*z^2 + 42*z^3))/(9*z) - 16*z^2*H[0, 1, z]) + 
     H[0, z]*((-4*(16 - 39*z + 93*z^2 - 72*z^3 + 42*z^4))/(9*(-1 + z)*z) - 
       (4*(4 - 7*z + 9*z^2 - 2*z^3 + 4*z^4)*H[1, z])/(3*(-1 + z)*z) + 
       4*z^2*H[1, z]^2 + 8*z^2*H[0, 1, z]) - 24*z^2*H[0, 0, 1, z] + 
     24*z^2*H[0, 1, 1, z]) + CF*nl*TF*((-40*(-1 + z)*(43 + 37*z + 43*z^2))/
      (27*z) - 16*(1 + z)*z3 - (32*(1 + z)^3*H[-1, z]*H[0, z])/(3*z) - 
     (2*(-39 - 57*z + 16*z^2)*H[0, z]^2)/3 + (28*(1 + z)*H[0, z]^3)/3 + 
     z2*((-4*(-1 + z)*(-4 + 5*z + 4*z^2))/z + 40*(1 + z)*H[0, z]) - 
     (16*(-1 + z)*(11 - 19*z + 11*z^2)*H[1, z])/(9*z) - 
     (8*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, z]^2)/(3*z) + 
     (32*(1 + z)^3*H[0, -1, z])/(3*z) + (32*(1 + z)*(1 - 4*z + z^2)*
       H[0, 1, z])/(3*z) + H[0, z]*((8*(105 + 45*z + 22*z^2))/9 + 
       (8*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, z])/(3*z) - 
       16*(1 + z)*H[0, 1, z]) - 16*(1 + z)*H[0, 0, 1, z] + 
     32*(1 + z)*H[0, 1, 1, z]) + 
   CA^2*((-13951 - 5016*z + 561*z^2 + 8686*z^3)/(135*z) + 
     ((-60 - 50*z - 104*z^2 - 17*z^3 + 104*z^4 + 35*z^5 - 12*z^6)*z3)/
      ((-1 + z)*z*(1 + z)) - (4*(4 + 9*z + 11*z^2 + 8*z^3 + 4*z^4)*H[-1, z]^2*
       H[0, z])/(z*(1 + z)) + (4*(4 + 7*z + 18*z^2 - 7*z^3 - 18*z^4 + 7*z^5)*
       H[0, z]^3)/(3*(-1 + z)*z*(1 + z)) + 
     (4*(-15 - 13*z - 7*z^2 + 15*z^3)*H[1, z]^2)/(3*z) + 
     (56*(-1 + 2*z - z^2 + z^3)*H[1, z]^3)/(3*z) + 
     H[0, z]^2*((2*(160 + 280*z - 10*z^2 - 540*z^3 - 31*z^4 + 31*z^5))/
        (15*(-1 + z)*z) + (2*(-2 + 3*z - 2*z^2 + 2*z^3)*H[1, z])/z) + 
     z2*((30 + 1885*z - 980*z^2 - 485*z^3 - 196*z^4 - 124*z^5)/
        (15*(-1 + z)*z) - (4*(8 + 17*z + 23*z^2 + 16*z^3 + 8*z^4)*H[-1, z])/
        (z*(1 + z)) + ((-28 + 92*z + 54*z^2 - 77*z^3 - 56*z^4 - 25*z^5 + 
          4*z^6)*H[0, z])/((-1 + z)*z*(1 + z)) + 
       ((4 - 22*z + 18*z^2 + 5*z^3 - 13*z^4 + 4*z^5)*H[1, z])/((-1 + z)*z)) + 
     (2*(1 + z)*(32 - 82*z - 3*z^2 - 52*z^3 + 62*z^4)*H[0, -1, z])/(15*z^2) + 
     (2*(28 - 242*z + 162*z^2 - 43*z^3 + 82*z^4)*H[0, 1, z])/(3*(-1 + z)*z) + 
     xiR^2*((48 + 63*z - 58*z^2 + 52*z^3)/(60*z) + ((-60 - 15*z + 8*z^3)*z2)/
        60 + ((-42 + 63*z - 130*z^2 + 132*z^3 - 68*z^4)*H[0, z])/
        (60*(-1 + z)*z) + ((1 + z)*(3 - 3*z - 7*z^2 - 8*z^3 + 8*z^4)*H[-1, z]*
         H[0, z])/(60*z^2) + ((-90 + 15*z - 8*z^3)*H[0, z]^2)/120 + 
       (1 - z + z^2)*H[1, z] - ((1 + z)*(3 - 3*z - 7*z^2 - 8*z^3 + 8*z^4)*
         H[0, -1, z])/(60*z^2) + H[0, 1, z]) + 
     H[-1, z]*((-2*(1 + z)*(32 - 82*z - 3*z^2 - 52*z^3 + 62*z^4)*H[0, z])/
        (15*z^2) - (2*(2 + 3*z + 7*z^2 + 4*z^3 + 2*z^4)*H[0, z]^2)/
        (z*(1 + z)) + (8*(4 + 9*z + 11*z^2 + 8*z^3 + 4*z^4)*H[0, -1, z])/
        (z*(1 + z)) + (16*(1 + z + z^2)^2*H[0, 1, z])/(z*(1 + z))) + 
     H[0, z]*((4258 + 2613*z + 1545*z^2 - 5548*z^3 - 188*z^4)/
        (45*(-1 + z)*z) + ((-126 + 234*z - 162*z^2 + 277*z^3 - 144*z^4)*
         H[1, z])/(3*(-1 + z)*z) + ((-44 + 88*z - 130*z^2 + 101*z^3 - 
          61*z^4 + 4*z^5)*H[1, z]^2)/(2*(-1 + z)*z) + 
       (4*(-2 - 3*z - 4*z^2 + z^3 + 2*z^4 + 2*z^5)*H[0, -1, z])/
        ((-1 + z)*z*(1 + z)) + ((-28 + 28*z - 78*z^2 + 101*z^3 - 45*z^4 + 
          4*z^5)*H[0, 1, z])/((-1 + z)*z)) + 
     H[1, z]*((146 + 35*z - 571*z^2 + 16*z^3)/(9*z) - 
       (2*(-4 + 8*z - 10*z^2 + 21*z^3 - 21*z^4 + 4*z^5)*H[0, 1, z])/
        ((-1 + z)*z)) - (8*(4 + 9*z + 11*z^2 + 8*z^3 + 4*z^4)*
       H[0, -1, -1, z])/(z*(1 + z)) - (16*(1 + z + z^2)^2*H[0, -1, 1, z])/
      (z*(1 + z)) - (4*(-2 - 3*z - z^2 + 2*z^4)*H[0, 0, -1, z])/
      ((-1 + z)*z) + ((68 - 88*z + 22*z^2 + 35*z^3 - 24*z^4 + 91*z^5 - 
        12*z^6)*H[0, 0, 1, z])/((-1 + z)*z*(1 + z)) - 
     (16*(1 + z + z^2)^2*H[0, 1, -1, z])/(z*(1 + z)) + 
     ((-12 + 88*z - 30*z^2 - z^3 - 63*z^4 + 12*z^5)*H[0, 1, 1, z])/
      ((-1 + z)*z) + xiR*((-267 + 513*z - 278*z^2 + 212*z^3)/(30*z) + 
       (3*(-5 + 17*z - 13*z^2 + 4*z^3)*z3)/2 - 
       ((1 + z)*(27 + 33*z - 28*z^2 - 2*z^3 + 2*z^4)*H[-1, z]*H[0, z])/
        (30*z^2) + ((15 - 240*z + 600*z^2 - 375*z^3 + 179*z^4 + z^5)*
         H[0, z]^2)/(30*(-1 + z)*z) - (6*(-1 + 2*z - z^2 + z^3)*H[1, z]^2)/
        z + z2*((30 - 480*z + 735*z^2 - 435*z^3 + 182*z^4 - 2*z^5)/
          (30*(-1 + z)*z) + ((5 - 17*z + 13*z^2 - 4*z^3)*H[0, z])/2 + 
         ((5 - 17*z + 13*z^2 - 4*z^3)*H[1, z])/2) + 
       ((1 + z)*(27 + 33*z - 28*z^2 - 2*z^3 + 2*z^4)*H[0, -1, z])/(30*z^2) + 
       ((-4 + 33*z - 49*z^2 + 31*z^3 - 12*z^4)*H[0, 1, z])/((-1 + z)*z) + 
       H[0, z]*((138 - 567*z + 325*z^2 - 258*z^3 + 62*z^4)/(30*(-1 + z)*z) + 
         ((10 - 29*z + 47*z^2 - 31*z^3 + 12*z^4)*H[1, z])/(2*(-1 + z)*z) + 
         ((5 - 17*z + 13*z^2 - 4*z^3)*H[1, z]^2)/4 + 
         ((5 - 17*z + 13*z^2 - 4*z^3)*H[0, 1, z])/2) + 
       H[1, z]*((12 - 43*z + 53*z^2 - 36*z^3)/(2*z) + 
         (-5 + 17*z - 13*z^2 + 4*z^3)*H[0, 1, z]) + 
       (3*(-5 + 17*z - 13*z^2 + 4*z^3)*H[0, 0, 1, z])/2 - 
       (3*(-5 + 17*z - 13*z^2 + 4*z^3)*H[0, 1, 1, z])/2)), 
 agg21r -> CA*nl*TF*((-2*(-12569 + 14916*z - 11811*z^2 + 12569*z^3))/
      (405*z) + (18*z^2*z2^2)/5 + (8*(1 + z)^3*H[-1, z]^2*H[0, z])/(3*z) + 
     (2*(14 - 29*z + 42*z^2 - 27*z^3 + 8*z^4)*H[0, z]^3)/(9*(-1 + z)*z) - 
     (16*(-1 + 2*z - z^2 + z^3)*H[1, z]^3)/(9*z) + 
     z3*((-4*(-88 + 237*z - 489*z^2 + 626*z^3 - 346*z^4 + 54*z^5))/
        (9*(-1 + z)*z) - 16*z^2*H[0, z] + 8*z^2*H[1, z]) + 
     xiR*((7*H[0, z]^2)/(3*(-1 + z)) + H[0, z]*(-16/(3*(-1 + z)) - 
         (2*H[1, z])/(-1 + z))) + 
     z2*((2*(55 + 535*z - 1035*z^2 + 920*z^3 - 411*z^4 + 36*z^5))/
        (45*(-1 + z)*z) + (8*(1 + z)^3*H[-1, z])/z + 6*z^2*H[0, z]^2 + 
       (2*(6 - 17*z + 40*z^2 - 58*z^3 + 12*z^4)*H[1, z])/(3*z) - 
       2*z^2*H[1, z]^2 + H[0, z]*((2*(10 - 11*z - 15*z^2 + 64*z^3 - 62*z^4 + 
            12*z^5))/(3*(-1 + z)*z) + 4*z^2*H[1, z])) - 
     (4*(1 + z)*(18 - 73*z + 13*z^2 - 73*z^3 + 18*z^4)*H[0, -1, z])/
      (45*z^2) + (4*(9 - 88*z + 201*z^2 - 179*z^3 + 47*z^4)*H[0, 1, z])/
      (9*(-1 + z)*z) + H[0, z]^2*((-40 + 175*z - 735*z^2 + 620*z^3 - 
         284*z^4 - 36*z^5)/(45*(-1 + z)*z) + 
       ((-8 + 21*z - 27*z^2 + 6*z^3 - 8*z^4)*H[1, z])/(3*(-1 + z)*z) + 
       3*z^2*H[1, z]^2 + 6*z^2*H[0, 1, z]) + 
     H[1, z]^2*((64 - 75*z + 3*z^2 - 64*z^3)/(9*z) + 8*z^2*H[0, 1, z]) + 
     H[-1, z]*((4*(1 + z)*(18 - 73*z + 13*z^2 - 73*z^3 + 18*z^4)*H[0, z])/
        (45*z^2) + (8*(1 + z)^3*H[0, z]^2)/(3*z) - (16*(1 + z)^3*H[0, -1, z])/
        (3*z) - (16*(1 + z)^3*H[0, 1, z])/(3*z)) + 
     (16*(1 + z)^3*H[0, -1, -1, z])/(3*z) + (16*(1 + z)^3*H[0, -1, 1, z])/
      (3*z) - (16*(-1 + z)^3*H[0, 0, -1, z])/(3*z) - 
     (8*(-2 + 13*z - 42*z^2 + 73*z^3 - 52*z^4 + 9*z^5)*H[0, 0, 1, z])/
      (3*(-1 + z)*z) + (16*(1 + z)^3*H[0, 1, -1, z])/(3*z) + 
     (4*(-8 + 31*z - 99*z^2 + 158*z^3 - 104*z^4 + 18*z^5)*H[0, 1, 1, z])/
      (3*(-1 + z)*z) + H[1, z]*((-2*(-392 + 337*z - 62*z^2 + 374*z^3))/
        (27*z) - (8*(4 - 11*z + 28*z^2 - 30*z^3 + 6*z^4)*H[0, 1, z])/(3*z) + 
       16*z^2*H[0, 0, 1, z] - 8*z^2*H[0, 1, 1, z]) + 
     H[0, z]*((4*(344 - 1746*z + 3000*z^2 - 2519*z^3 + 1421*z^4))/
        (135*(-1 + z)*z) + ((15 - 57*z + 106*z^2 - 64*z^3 + 12*z^4)*
         H[1, z]^2)/(3*(-1 + z)) - 2*z^2*H[1, z]^3 - 
       (16*(1 + 3*z^2)*H[0, -1, z])/(3*z) + 
       (8*(-2 + 7*z - 18*z^2 + 29*z^3 - 18*z^4 + 3*z^5)*H[0, 1, z])/
        (3*(-1 + z)*z) + H[1, z]*((2*(18 + 37*z - 108*z^2 + 104*z^3 + 6*z^4))/
          (9*(-1 + z)*z) - 16*z^2*H[0, 1, z]) - 20*z^2*H[0, 0, 1, z] + 
       16*z^2*H[0, 1, 1, z]) + 12*z^2*H[0, 0, 0, 1, z] - 
     12*z^2*H[0, 1, 1, 1, z]) + 
   CF*nl*TF*((4*(-1 + z)*(10969 + 298*z + 10969*z^2))/(405*z) + 
     (112*(1 + z)*z2^2)/5 - (16*(1 + z)^3*H[-1, z]^2*H[0, z])/(3*z) + 
     ((87 + 153*z - 32*z^2)*H[0, z]^3)/9 + (5*(1 + z)*H[0, z]^4)/2 + 
     z3*((-4*(-100 + 15*z - 123*z^2 + 16*z^3))/(9*z) + 
       (8*(1 + z)*H[0, z])/3) + (40*(-1 + z)*(43 + 37*z + 43*z^2)*H[1, z])/
      (27*z) + (8*(-1 + z)*(11 - 19*z + 11*z^2)*H[1, z]^2)/(9*z) + 
     (8*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, z]^3)/(9*z) + 
     (8*(1 + z)*(18 - 73*z + 13*z^2 - 73*z^3 + 18*z^4)*H[0, -1, z])/
      (45*z^2) - (8*(1 + z)*(11 + 64*z + 11*z^2)*H[0, 1, z])/(9*z) + 
     z2*((-4*(-55 - 300*z - 240*z^2 - 55*z^3 + 12*z^4))/(15*z) - 
       (16*(1 + z)^3*H[-1, z])/z - 2*(-21 - 35*z + 8*z^2)*H[0, z] + 
       22*(1 + z)*H[0, z]^2 + 20*(-1 + z)*H[1, z] - 8*(1 + z)*H[0, 1, z]) + 
     H[0, z]^2*((2*(1275 + 855*z + 220*z^2 + 36*z^3))/45 + 
       (2*(-1 + z)*(8 - z + 8*z^2)*H[1, z])/(3*z) - 4*(1 + z)*H[0, 1, z]) + 
     H[-1, z]*((-8*(1 + z)*(18 - 73*z + 13*z^2 - 73*z^3 + 18*z^4)*H[0, z])/
        (45*z^2) - (16*(1 + z)^3*H[0, z]^2)/(3*z) + 
       (32*(1 + z)^3*H[0, -1, z])/(3*z) + (32*(1 + z)^3*H[0, 1, z])/(3*z)) - 
     (32*(1 + z)^3*H[0, -1, -1, z])/(3*z) - (32*(1 + z)^3*H[0, -1, 1, z])/
      (3*z) + (32*(-1 + z)^3*H[0, 0, -1, z])/(3*z) + 
     (32*(-1 - 6*z^2 + z^3)*H[0, 0, 1, z])/(3*z) - 
     (32*(1 + z)^3*H[0, 1, -1, z])/(3*z) - 
     (32*(1 + z)*(1 - 4*z + z^2)*H[0, 1, 1, z])/(3*z) + 
     H[0, z]*((-8*(-54 + 42*z - 108*z^2 + 1021*z^3))/(135*z) - 
       (8*(-1 + z)*(11 - 19*z + 11*z^2)*H[1, z])/(9*z) - 
       (4*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, z]^2)/(3*z) + 
       (32*(1 + 3*z^2)*H[0, -1, z])/(3*z) - (32*(-1 + 3*z)*H[0, 1, z])/
        (3*z) - 8*(1 + z)*H[0, 0, 1, z] + 16*(1 + z)*H[0, 1, 1, z]) - 
     8*(1 + z)*H[0, 0, 0, 1, z] + 16*(1 + z)*H[0, 0, 1, 1, z] - 
     32*(1 + z)*H[0, 1, 1, 1, z]) + 
   CA^2*((71305 - 62826*z + 90411*z^2 - 63430*z^3)/(540*z) + 
     ((348 + 986*z + 1484*z^2 - 821*z^3 - 1280*z^4 - 89*z^5 + 36*z^6)*z2^2)/
      (20*(-1 + z)*z*(1 + z)) - (xiR^3*H[0, z])/(8*(-1 + z)) - 
     (4*(4 + 9*z + 11*z^2 + 8*z^3 + 4*z^4)*H[-1, z]^3*H[0, z])/
      (3*z*(1 + z)) + ((8 + 15*z + 38*z^2 - 15*z^3 - 38*z^4 + 15*z^5)*
       H[0, z]^4)/(6*(-1 + z)*z*(1 + z)) - 
     (2*(-24 - 35*z - 8*z^2 + 24*z^3)*H[1, z]^3)/(9*z) - 
     (5*(-1 + 2*z - z^2 + z^3)*H[1, z]^4)/z + 
     H[0, z]^3*((280 + 830*z - 135*z^2 - 1085*z^3 - 203*z^4 + 93*z^5)/
        (45*(-1 + z)*z) + ((-2 + z)*(-1 + 3*z + 2*z^3)*H[1, z])/
        (3*(-1 + z)*z)) + z3*((74 + 404*z - 1812*z^2 + 2109*z^3 - 1648*z^4 + 
         726*z^5)/(9*(-1 + z)*z) + (2*(24 + 53*z + 67*z^2 + 48*z^3 + 24*z^4)*
         H[-1, z])/(z*(1 + z)) - (2*(-4 + 8*z - 30*z^2 + 37*z^3 - 55*z^5 + 
          12*z^6)*H[0, z])/(3*(-1 + z)*z*(1 + z)) + 
       ((280 - 636*z + 798*z^2 - 521*z^3 + 229*z^4 + 12*z^5)*H[1, z])/
        (3*(-1 + z)*z)) + (2*(1 + z)*H[0, -1, z]^2)/(-1 + z) + 
     (2*(-1394 - 1559*z - 420*z^2 + 3029*z^3 + 544*z^4)*H[0, 1, z])/
      (45*(-1 + z)*z) + (4*(1 - z + z^2)^2*H[0, 1, z]^2)/((-1 + z)*z) + 
     H[1, z]^2*((34 - 273*z + 549*z^2 - 160*z^3)/(12*z) + 
       ((-2 + 13*z^2 - 17*z^3 + 4*z^4)*H[0, 1, z])/(-1 + z)) + 
     H[0, -1, z]*(((1 + z)*(27 + 1001*z + 130*z^2 + 896*z^3 + 132*z^4))/
        (45*z^2) + (4*(4 - 9*z + 11*z^2 - 8*z^3 + 4*z^4)*H[0, 1, z])/
        ((-1 + z)*z)) + H[-1, z]^2*
      (-1/15*((1 + z)*(32 - 82*z - 3*z^2 - 52*z^3 + 62*z^4)*H[0, z])/z^2 - 
       (2*(4 + 9*z + 11*z^2 + 8*z^3 + 4*z^4)*H[0, z]^2)/(z*(1 + z)) + 
       (4*(4 + 9*z + 11*z^2 + 8*z^3 + 4*z^4)*H[0, -1, z])/(z*(1 + z)) + 
       (4*(4 + 9*z + 11*z^2 + 8*z^3 + 4*z^4)*H[0, 1, z])/(z*(1 + z))) + 
     z2*((7462 + 5485*z - 1008*z^2 - 9553*z^3 - 2922*z^4 - 264*z^5)/
        (90*(-1 + z)*z) - (6*(4 + 9*z + 11*z^2 + 8*z^3 + 4*z^4)*H[-1, z]^2)/
        (z*(1 + z)) + ((-60 + 196*z + 122*z^2 - 151*z^3 - 128*z^4 - 59*z^5 + 
          12*z^6)*H[0, z]^2)/(4*(-1 + z)*z*(1 + z)) + 
       H[-1, z]*(-1/5*((1 + z)*(32 - 82*z - 3*z^2 - 52*z^3 + 62*z^4))/z^2 - 
         (4*(1 + z + 4*z^2 + 2*z^3 + z^4)*H[0, z])/(z*(1 + z))) + 
       ((-64 - 100*z + 1315*z^2 - 1275*z^3 + 1070*z^4 - 476*z^5)*H[1, z])/
        (30*z^2) + ((-28 + 98*z - 90*z^2 + 43*z^3 - 11*z^4 - 4*z^5)*
         H[1, z]^2)/(4*(-1 + z)*z) + H[0, z]*
        ((380 + 3320*z - 260*z^2 - 3775*z^3 + 542*z^4 - 352*z^5)/
          (30*(-1 + z)*z) + ((52 - 108*z + 154*z^2 - 91*z^3 + 35*z^4 + 4*z^5)*
           H[1, z])/(2*(-1 + z)*z)) - (4*(-1 + z + 2*z^2 + z^4)*H[0, -1, z])/
        ((-1 + z)*z) - (2*(12 - 5*z + 14*z^2 + 3*z^3 - 20*z^4 + 12*z^5)*
         H[0, 1, z])/((-1 + z)*z*(1 + z))) + 
     H[0, z]^2*((8018 + 12145*z - 657*z^2 - 12762*z^3 - 2988*z^4 + 264*z^5)/
        (180*(-1 + z)*z) + ((-64 - 1086*z + 2660*z^2 - 2350*z^3 + 2885*z^4 - 
          1176*z^5 - 124*z^6)*H[1, z])/(60*(-1 + z)*z^2) + 
       ((-68 + 144*z - 190*z^2 + 175*z^3 - 119*z^4 + 12*z^5)*H[1, z]^2)/
        (8*(-1 + z)*z) + ((-6 - 9*z - 8*z^2 + 3*z^3 + 6*z^4 + 6*z^5)*
         H[0, -1, z])/((-1 + z)*z*(1 + z)) + 
       ((-68 + 48*z - 86*z^2 + 21*z^3 + 88*z^4 - 107*z^5 + 12*z^6)*
         H[0, 1, z])/(4*(-1 + z)*z*(1 + z))) - 
     (2*(1 + z)*(32 - 82*z - 3*z^2 - 52*z^3 + 62*z^4)*H[0, -1, -1, z])/
      (15*z^2) - (2*(1 + z)*(32 - 82*z - 3*z^2 - 52*z^3 + 62*z^4)*
       H[0, -1, 1, z])/(15*z^2) - (2*(-1 + z)*(32 + 82*z - 3*z^2 + 52*z^3 + 
        62*z^4)*H[0, 0, -1, z])/(15*z^2) + 
     ((-32 - 368*z + 690*z^2 - 2725*z^3 + 4290*z^4 - 2454*z^5 + 714*z^6)*
       H[0, 0, 1, z])/(15*(-1 + z)*z^2) - 
     (2*(1 + z)*(32 - 82*z - 3*z^2 - 52*z^3 + 62*z^4)*H[0, 1, -1, z])/
      (15*z^2) + xiR^2*((-217 + 7*z + 108*z^2 - 108*z^3)/(120*z) + 
       ((12 + 15*z - 8*z^3)*z3)/24 + ((1 + z)*(3 - 3*z - 7*z^2 - 8*z^3 + 
          8*z^4)*H[-1, z]^2*H[0, z])/(120*z^2) + 
       ((-70 + 15*z - 8*z^3)*H[0, z]^3)/240 + 
       ((-156 + 39*z + 56*z^2 - 44*z^3)*H[1, z])/(120*z) + 
       ((-1 + z^2 - z^3)*H[1, z]^2)/(4*z) + 
       z2*((9 + 39*z + 33*z^2 - 8*z^3 - 18*z^4)/(60*z) + 
         ((1 + z)*(3 - 3*z - 7*z^2 - 8*z^3 + 8*z^4)*H[-1, z])/(40*z^2) + 
         ((-75 + 15*z - 8*z^3)*H[0, z])/60 - 
         ((-1 + z)*(3 + 3*z - 7*z^2 + 8*z^3 + 8*z^4)*H[1, z])/(120*z^2)) + 
       H[0, z]^2*((-42 + 45*z - 32*z^2 + 98*z^3 - 120*z^4 + 36*z^5)/
          (240*(-1 + z)*z) + ((-1 + z)*(3 + 3*z - 7*z^2 + 8*z^3 + 8*z^4)*
           H[1, z])/(240*z^2)) + ((1 + z)*(1 - 25*z - 38*z^2 - 20*z^3 + 
          36*z^4)*H[0, -1, z])/(120*z^2) + ((1 + z)*(-3 - 3*z + 2*z^2)*
         H[0, 1, z])/(15*z) + H[-1, z]*
        (-1/120*((1 + z)*(1 - 25*z - 38*z^2 - 20*z^3 + 36*z^4)*H[0, z])/z^2 + 
         ((1 + z)*(3 - 3*z - 7*z^2 - 8*z^3 + 8*z^4)*H[0, z]^2)/(120*z^2) - 
         ((1 + z)*(3 - 3*z - 7*z^2 - 8*z^3 + 8*z^4)*H[0, -1, z])/(60*z^2) - 
         ((1 + z)*(3 - 3*z - 7*z^2 - 8*z^3 + 8*z^4)*H[0, 1, z])/(60*z^2)) + 
       H[0, z]*((64 + 105*z + 147*z^2 - 280*z^3 + 144*z^4)/(240*(-1 + z)*z) + 
         ((1 + 8*z - 8*z^2 + 4*z^3)*H[1, z])/(8*(-1 + z)) - 
         (z*(-15 + 8*z^2)*H[0, -1, z])/60 + ((3 + 50*z^2 + 15*z^3 - 8*z^5)*
           H[0, 1, z])/(120*z^2)) + ((1 + z)*(3 - 3*z - 7*z^2 - 8*z^3 + 
          8*z^4)*H[0, -1, -1, z])/(60*z^2) + 
       ((1 + z)*(3 - 3*z - 7*z^2 - 8*z^3 + 8*z^4)*H[0, -1, 1, z])/(60*z^2) + 
       ((-1 + z)*(3 + 3*z - 7*z^2 + 8*z^3 + 8*z^4)*H[0, 0, -1, z])/(60*z^2) + 
       ((-3 + 70*z^2 - 45*z^3 + 24*z^5)*H[0, 0, 1, z])/(120*z^2) + 
       ((1 + z)*(3 - 3*z - 7*z^2 - 8*z^3 + 8*z^4)*H[0, 1, -1, z])/(60*z^2) - 
       H[0, 1, 1, z]) + ((94 - 11*z + 531*z^2 - 928*z^3 + 520*z^4 - 180*z^5)*
       H[0, 1, 1, z])/(3*(-1 + z)*z) + 
     H[-1, z]*(-1/15*((1 + z)*(32 - 82*z - 3*z^2 - 52*z^3 + 62*z^4)*
          H[0, z]^2)/z^2 + ((-2 - z - 9*z^2 - 4*z^3 - 2*z^4)*H[0, z]^3)/
        (3*z*(1 + z)) + (2*(1 + z)*(32 - 82*z - 3*z^2 - 52*z^3 + 62*z^4)*
         H[0, -1, z])/(15*z^2) + (2*(1 + z)*(32 - 82*z - 3*z^2 - 52*z^3 + 
          62*z^4)*H[0, 1, z])/(15*z^2) + 
       H[0, z]*(-1/45*((1 + z)*(27 + 1001*z + 130*z^2 + 896*z^3 + 132*z^4))/
           z^2 + (4*(4 + 9*z + 11*z^2 + 8*z^3 + 4*z^4)*H[0, -1, z])/
          (z*(1 + z)) + (8*(1 + z + z^2)^2*H[0, 1, z])/(z*(1 + z))) - 
       (8*(4 + 9*z + 11*z^2 + 8*z^3 + 4*z^4)*H[0, -1, -1, z])/(z*(1 + z)) - 
       (8*(4 + 9*z + 11*z^2 + 8*z^3 + 4*z^4)*H[0, -1, 1, z])/(z*(1 + z)) - 
       (4*(2 + 3*z + 2*z^2 + 2*z^3)*H[0, 0, 1, z])/z - 
       (8*(4 + 9*z + 11*z^2 + 8*z^3 + 4*z^4)*H[0, 1, -1, z])/(z*(1 + z)) - 
       (16*(1 + z + z^2)^2*H[0, 1, 1, z])/(z*(1 + z))) + 
     H[1, z]*((31782 - 1958*z + 6793*z^2 - 21972*z^3)/(270*z) + 
       (2*(50 - 115*z + 170*z^2 - 168*z^3 + 60*z^4)*H[0, 1, z])/(3*z) - 
       (8*(4 - 9*z + 11*z^2 - 8*z^3 + 4*z^4)*H[0, 0, -1, z])/((-1 + z)*z) + 
       (2*(-26 + 53*z - 75*z^2 + 65*z^3 - 43*z^4 + 4*z^5)*H[0, 0, 1, z])/
        ((-1 + z)*z) + ((-8 + 22*z - 20*z^2 + 3*z^3 + 9*z^4 - 4*z^5)*
         H[0, 1, 1, z])/((-1 + z)*z)) + 
     H[0, z]*((10304 + 7257*z - 40419*z^2 - 38472*z^3 + 30120*z^4)/
        (540*(-1 + z)*z) + ((262 - 556*z + 648*z^2 - 993*z^3 + 636*z^4 - 
          120*z^5)*H[1, z]^2)/(12*(-1 + z)*z) + 
       ((108 - 212*z + 322*z^2 - 255*z^3 + 159*z^4 - 12*z^5)*H[1, z]^3)/
        (12*(-1 + z)*z) + (2*(-50 - 55*z^2 + 62*z^4)*H[0, -1, z])/(15*z) + 
       ((32 + 288*z - 1900*z^2 + 2045*z^3 - 1710*z^4 + 1358*z^5 - 238*z^6)*
         H[0, 1, z])/(15*(-1 + z)*z^2) + 
       H[1, z]*((-170 - 534*z + 789*z^2 - 872*z^3 + 52*z^4)/(18*(-1 + z)*z) + 
         (4*(4 - 9*z + 11*z^2 - 8*z^3 + 4*z^4)*H[0, -1, z])/((-1 + z)*z) - 
         (2*(-14 + 29*z - 39*z^2 + 41*z^3 - 31*z^4 + 4*z^5)*H[0, 1, z])/
          ((-1 + z)*z)) - (16*(-1 - z + z^3 + z^4 + z^5)*H[0, -1, -1, z])/
        ((-1 + z)*z*(1 + z)) - (4*(2 - 7*z + 5*z^3 - 2*z^4 + 6*z^5)*
         H[0, -1, 1, z])/((-1 + z)*z*(1 + z)) - 
       (2*(-10 - 3*z - 8*z^2 + z^3 + 10*z^4 + 2*z^5)*H[0, 0, -1, z])/
        ((-1 + z)*z*(1 + z)) + ((92 - 120*z + 58*z^2 + 21*z^3 - 40*z^4 + 
          141*z^5 - 20*z^6)*H[0, 0, 1, z])/(2*(-1 + z)*z*(1 + z)) - 
       (4*(2 - 7*z + 5*z^3 - 2*z^4 + 6*z^5)*H[0, 1, -1, z])/
        ((-1 + z)*z*(1 + z)) + (2*(-10 + 36*z - 28*z^2 + 17*z^3 - 27*z^4 + 
          4*z^5)*H[0, 1, 1, z])/((-1 + z)*z)) + 
     (8*(4 + 9*z + 11*z^2 + 8*z^3 + 4*z^4)*H[0, -1, -1, -1, z])/(z*(1 + z)) + 
     (8*(4 + 9*z + 11*z^2 + 8*z^3 + 4*z^4)*H[0, -1, -1, 1, z])/(z*(1 + z)) - 
     (8*(-2 + 3*z - 2*z^2 + 2*z^3)*H[0, -1, 0, 1, z])/z + 
     (8*(4 + 9*z + 11*z^2 + 8*z^3 + 4*z^4)*H[0, -1, 1, -1, z])/(z*(1 + z)) + 
     (16*(1 + z + z^2)^2*H[0, -1, 1, 1, z])/(z*(1 + z)) + 
     (4*(2 + 3*z + 2*z^2 + 2*z^3)*H[0, 0, -1, 1, z])/z - 
     (2*(-14 + 5*z - 3*z^2 - 4*z^3 + 10*z^4)*H[0, 0, 0, -1, z])/(z*(1 + z)) + 
     ((-36 + 16*z - 86*z^2 + 53*z^3 + 56*z^4 - 75*z^5 + 12*z^6)*
       H[0, 0, 0, 1, z])/(2*(-1 + z)*z*(1 + z)) + 
     (4*(2 + 3*z + 2*z^2 + 2*z^3)*H[0, 0, 1, -1, z])/z + 
     (4*(1 + 3*z + 9*z^2 - 3*z^3 - 9*z^4 + 5*z^5)*H[0, 0, 1, 1, z])/
      ((-1 + z)*z*(1 + z)) + (8*(4 + 9*z + 11*z^2 + 8*z^3 + 4*z^4)*
       H[0, 1, -1, -1, z])/(z*(1 + z)) + 
     (16*(1 + z + z^2)^2*H[0, 1, -1, 1, z])/(z*(1 + z)) + 
     (16*(1 + z + z^2)^2*H[0, 1, 1, -1, z])/(z*(1 + z)) + 
     ((44 - 232*z + 110*z^2 + z^3 + 95*z^4 - 12*z^5)*H[0, 1, 1, 1, z])/
      (2*(-1 + z)*z) + xiR*((103 + 236*z + 359*z^2 - 278*z^3)/(120*z) - 
       (9*(-5 + 17*z - 13*z^2 + 4*z^3)*z2^2)/40 - 
       ((1 + z)*(27 + 33*z - 28*z^2 - 2*z^3 + 2*z^4)*H[-1, z]^2*H[0, z])/
        (60*z^2) + ((5 - 180*z + 470*z^2 - 295*z^3 + 139*z^4 + z^5)*
         H[0, z]^3)/(60*(-1 + z)*z) + (7*(-1 + 2*z - z^2 + z^3)*H[1, z]^3)/
        (3*z) + z3*((-54 + 36*z + 213*z^2 - 432*z^3 + 305*z^4 - 89*z^5)/
          (6*(-1 + z)*z) + (-5 + 17*z - 13*z^2 + 4*z^3)*H[0, z] + 
         ((5 - 17*z + 13*z^2 - 4*z^3)*H[1, z])/2) + 
       z2*((-9 + 240*z - 359*z^2 + 411*z^3 - 243*z^4 + 5*z^5)/
          (30*(-1 + z)*z) - ((1 + z)*(27 + 33*z - 28*z^2 - 2*z^3 + 2*z^4)*
           H[-1, z])/(20*z^2) - (3*(-5 + 17*z - 13*z^2 + 4*z^3)*H[0, z]^2)/
          8 + ((27 + 123*z - 355*z^2 - 530*z^3 + 1275*z^4 - 962*z^5 + 
            302*z^6)*H[1, z])/(60*(-1 + z)*z^2) + 
         ((-5 + 17*z - 13*z^2 + 4*z^3)*H[1, z]^2)/8 + 
         H[0, z]*((-60 - 1095*z + 1065*z^2 + 315*z^3 - 604*z^4 + 304*z^5)/
            (60*(-1 + z)*z) + ((5 - 17*z + 13*z^2 - 4*z^3)*H[1, z])/4)) - 
       ((1 + z)*(5 + 19*z - 126*z^2 - 6*z^3 + 10*z^4)*H[0, -1, z])/(60*z^2) + 
       ((72 - 663*z + 1295*z^2 - 1227*z^3 + 478*z^4)*H[0, 1, z])/
        (30*(-1 + z)*z) + H[1, z]^2*((-20 + 89*z - 111*z^2 + 68*z^3)/(8*z) + 
         ((5 - 17*z + 13*z^2 - 4*z^3)*H[0, 1, z])/2) + 
       H[0, z]^2*((198 - 905*z - 477*z^2 + 678*z^3 - 404*z^4 - 10*z^5)/
          (120*(-1 + z)*z) + ((-27 + 297*z - 1130*z^2 + 1370*z^3 - 885*z^4 + 
            302*z^5 - 2*z^6)*H[1, z])/(120*(-1 + z)*z^2) - 
         (3*(-5 + 17*z - 13*z^2 + 4*z^3)*H[1, z]^2)/16 - 
         (3*(-5 + 17*z - 13*z^2 + 4*z^3)*H[0, 1, z])/8) + 
       H[-1, z]*(((1 + z)*(5 + 19*z - 126*z^2 - 6*z^3 + 10*z^4)*H[0, z])/
          (60*z^2) - ((1 + z)*(27 + 33*z - 28*z^2 - 2*z^3 + 2*z^4)*H[0, z]^2)/
          (60*z^2) + ((1 + z)*(27 + 33*z - 28*z^2 - 2*z^3 + 2*z^4)*
           H[0, -1, z])/(30*z^2) + ((1 + z)*(27 + 33*z - 28*z^2 - 2*z^3 + 
            2*z^4)*H[0, 1, z])/(30*z^2)) - 
       ((1 + z)*(27 + 33*z - 28*z^2 - 2*z^3 + 2*z^4)*H[0, -1, -1, z])/
        (30*z^2) - ((1 + z)*(27 + 33*z - 28*z^2 - 2*z^3 + 2*z^4)*
         H[0, -1, 1, z])/(30*z^2) - ((-1 + z)*(27 - 33*z - 28*z^2 + 2*z^3 + 
          2*z^4)*H[0, 0, -1, z])/(30*z^2) + 
       ((-27 + 267*z - 725*z^2 + 3305*z^3 - 5010*z^4 + 3426*z^5 - 906*z^6)*
         H[0, 0, 1, z])/(60*(-1 + z)*z^2) - 
       ((1 + z)*(27 + 33*z - 28*z^2 - 2*z^3 + 2*z^4)*H[0, 1, -1, z])/
        (30*z^2) + ((2 - 9*z - 64*z^2 + 139*z^3 - 102*z^4 + 30*z^5)*
         H[0, 1, 1, z])/(2*(-1 + z)*z) + 
       H[0, z]*((188 + 271*z + 861*z^2 - 586*z^3 + 236*z^4)/(60*(-1 + z)*z) + 
         ((-30 + 83*z - 203*z^2 + 197*z^3 - 112*z^4 + 20*z^5)*H[1, z]^2)/
          (8*(-1 + z)*z) + ((-5 + 17*z - 13*z^2 + 4*z^3)*H[1, z]^3)/8 + 
         ((30 - 15*z^2 + z^4)*H[0, -1, z])/(15*z) + 
         ((27 - 267*z + 1565*z^2 - 3065*z^3 + 2910*z^4 - 1622*z^5 + 302*z^6)*
           H[0, 1, z])/(60*(-1 + z)*z^2) + H[1, z]*
          ((-9 + 49*z - 80*z^2 + 72*z^3 - 26*z^4)/(2*(-1 + z)*z) + 
           (-5 + 17*z - 13*z^2 + 4*z^3)*H[0, 1, z]) + 
         (5*(-5 + 17*z - 13*z^2 + 4*z^3)*H[0, 0, 1, z])/4 + 
         (5 - 17*z + 13*z^2 - 4*z^3)*H[0, 1, 1, z]) + 
       H[1, z]*((384 - 531*z - 89*z^2 - 184*z^3)/(60*z) + 
         ((2 - 19*z + 54*z^2 - 67*z^3 + 42*z^4 - 10*z^5)*H[0, 1, z])/
          ((-1 + z)*z) + (5 - 17*z + 13*z^2 - 4*z^3)*H[0, 0, 1, z] + 
         ((-5 + 17*z - 13*z^2 + 4*z^3)*H[0, 1, 1, z])/2) - 
       (3*(-5 + 17*z - 13*z^2 + 4*z^3)*H[0, 0, 0, 1, z])/4 + 
       (3*(-5 + 17*z - 13*z^2 + 4*z^3)*H[0, 1, 1, 1, z])/4)), 
 bgg10r -> CA*(-(xiR/z) + 2*(-1 + 2*z)^2), 
 bgg11r -> CA*((-1 + 2*z)^2 + (-1 + 2*z)^2*H[0, z] - (-1 + 2*z)^2*H[1, z] + 
    xiR*(-1/2*1/z - H[0, z]/(2*z) + H[1, z]/(2*z))), 
 bgg12r -> CA*(((-1 + 2*z)^2*z2)/4 + ((-1 + 2*z)^2*H[0, z]^2)/4 - 
    ((-1 + 2*z)^2*H[1, z])/2 + ((-1 + 2*z)^2*H[1, z]^2)/4 + 
    H[0, z]*((-1 + 2*z)^2/2 - ((-1 + 2*z)^2*H[1, z])/2) + 
    xiR*(-1/8*z2/z - H[0, z]^2/(8*z) + H[1, z]/(4*z) - H[1, z]^2/(8*z) + 
      H[0, z]*(-1/4*1/z + H[1, z]/(4*z)))), 
 bgg20r -> CF*nl*TF*((32*(-1 + z)*(-4 + 2*z + 5*z^2))/(9*z) + 64*z*z2 - 
     (32*(-3 - 6*z + 4*z^2)*H[0, z])/3 + 48*z*H[0, z]^2 + 
     (64*(-1 + z)*(-1 + 2*z + 2*z^2)*H[1, z])/(3*z) - 64*z*H[0, 1, z]) + 
   CA*nl*TF*((-8*(9 - 8*z - 28*z^2 + 30*z^3))/(9*z) - 48*(-1 + z)*z*z3 + 
     xiR*(-16/(9*z) - (4*H[0, z])/z + (4*H[1, z])/(3*z)) + 
     z2*((-8*(-2 - 3*z + 6*z^2))/(3*z) + 16*(-1 + z)*z*H[0, z] + 
       16*(-1 + z)*z*H[1, z]) + (16*(-2 - 3*z + 6*z^2)*H[0, 1, z])/(3*z) + 
     H[1, z]*((-4*(3 + 12*z - 28*z^2 + 16*z^3))/(3*z) - 
       32*(-1 + z)*z*H[0, 1, z]) + 
     H[0, z]*((8*(-1 + 2*z)*(2 + 3*z + 4*z^2))/(3*z) - 
       (8*(-2 - 3*z + 6*z^2)*H[1, z])/(3*z) + 8*(-1 + z)*z*H[1, z]^2 + 
       16*(-1 + z)*z*H[0, 1, z]) - 48*(-1 + z)*z*H[0, 0, 1, z] + 
     48*(-1 + z)*z*H[0, 1, 1, z]) + 
   CA^2*(xiR^3/(4*z) + (-59 - 1384*z - 1376*z^2 + 3194*z^3)/(45*z) + 
     (9 - 25*z + 75*z^2 - 24*z^3)*z3 - 4*(1 + 2*z)^2*H[-1, z]^2*H[0, z] - 
     12*(-1 + 2*z)^2*H[1, z]^2 + H[0, z]^2*((2*(-45 - 705*z + 62*z^3))/15 + 
       2*(-1 + 2*z)^2*H[1, z]) + 
     z2*((-40 - 510*z - 705*z^2 - 1080*z^3 - 248*z^4)/(15*z) - 
       4*(1 + 2*z)^2*H[-1, z] + (-3 + 19*z - 25*z^2 + 8*z^3)*H[0, z] + 
       (-7 + 35*z - 41*z^2 + 8*z^3)*H[1, z]) + 
     ((1 + z)*(-27 + 27*z - 172*z^2 + 232*z^3 + 248*z^4)*H[0, -1, z])/
      (15*z^2) + H[-1, z]*(-1/15*((1 + z)*(-27 + 27*z - 172*z^2 + 232*z^3 + 
           248*z^4)*H[0, z])/z^2 + 2*(1 + 2*z)^2*H[0, z]^2 + 
       8*(1 + 2*z)^2*H[0, -1, z]) + 
     xiR^2*((-53 - 58*z + 248*z^2 - 272*z^3)/(120*z) + 
       ((30 - 5*z + 8*z^3)*z2)/30 + ((19 + 13*z + 8*z^2 - 16*z^3)*H[0, z])/
        (60*z) + ((1 + z)*(-2 + 2*z + 3*z^2 - 8*z^3 + 8*z^4)*H[-1, z]*
         H[0, z])/(30*z^2) + ((45 + 5*z - 8*z^3)*H[0, z]^2)/60 + 
       ((-7 + 5*z)*H[1, z])/(4*z) - ((1 + z)*(-2 + 2*z + 3*z^2 - 8*z^3 + 
          8*z^4)*H[0, -1, z])/(30*z^2) - H[0, 1, z]) + 
     (2*(8 + 66*z + 33*z^2 + 120*z^3)*H[0, 1, z])/(3*z) + 
     H[0, z]*((-17 - 719*z - 3029*z^2 + 768*z^3)/(15*z) + 
       ((-8 - 30*z + 63*z^2 - 24*z^3)*H[1, z])/(3*z) + 
       ((-3 + 19*z - 25*z^2 + 8*z^3)*H[1, z]^2)/2 + 
       4*(-1 + 2*z)^2*H[0, -1, z] + (-7 + 35*z - 41*z^2 + 8*z^3)*
        H[0, 1, z]) + H[1, z]*((-5 + 219*z + 7*z^2 - 128*z^3)/(3*z) - 
       2*(-3 + 19*z - 25*z^2 + 8*z^3)*H[0, 1, z]) - 
     8*(1 + 2*z)^2*H[0, -1, -1, z] - 4*(3 - 4*z + 12*z^2)*H[0, 0, -1, z] + 
     (13 - 73*z + 91*z^2 - 24*z^3)*H[0, 0, 1, z] + 
     3*(-3 + 19*z - 25*z^2 + 8*z^3)*H[0, 1, 1, z] + 
     xiR*((-1304 + 2181*z - 4926*z^2 + 4104*z^3)/(180*z) + 
       (3*(-3 + 4*z)*(4 - 5*z + 2*z^2)*z3)/2 + 2*H[-1, z]^2*H[0, z] + 
       H[0, z]^2*((-210 - 45*z + 10*z^2 + 4*z^4)/(60*z) - H[1, z]) - 
       (3*(-11 + 3*z)*H[1, z]^2)/(4*z) + 
       z2*((-2*(-60 + 85*z - 30*z^2 + z^3))/15 + 2*H[-1, z] - 
         ((-3 + 4*z)*(4 - 5*z + 2*z^2)*H[0, z])/2 + 
         ((16 - 31*z + 26*z^2 - 8*z^3)*H[1, z])/2) + 
       H[-1, z]*(((11 - 60*z - 25*z^2 - 10*z^3 - 4*z^5)*H[0, z])/(30*z^2) - 
         H[0, z]^2 - 4*H[0, -1, z]) + ((-11 + 60*z + 25*z^2 + 10*z^3 + 4*z^5)*
         H[0, -1, z])/(30*z^2) + ((1 - 20*z + 22*z^2 - 8*z^3)*H[0, 1, z])/z + 
       H[1, z]*((21 - 159*z + 48*z^2 + 8*z^3)/(6*z) + 
         (-3 + 4*z)*(4 - 5*z + 2*z^2)*H[0, 1, z]) + 
       H[0, z]*((-226 - 77*z + 58*z^2 + 124*z^3)/(30*z) + 
         ((-3 + 12*z - 11*z^2 + 4*z^3)*H[1, z])/z - 
         ((-3 + 4*z)*(4 - 5*z + 2*z^2)*H[1, z]^2)/4 - 2*H[0, -1, z] + 
         ((16 - 31*z + 26*z^2 - 8*z^3)*H[0, 1, z])/2) + 4*H[0, -1, -1, z] + 
       6*H[0, 0, -1, z] + ((-40 + 93*z - 78*z^2 + 24*z^3)*H[0, 0, 1, z])/2 - 
       (3*(-3 + 4*z)*(4 - 5*z + 2*z^2)*H[0, 1, 1, z])/2)), 
 bgg21r -> CF*nl*TF*((-64*(-1 + z)*(-101 + 73*z + 214*z^2))/(135*z) - 
     32*z*z3 - (32*(1 + z)^4*(-2 + 3*z)*H[-1, z]*H[0, z])/(15*z^2) + 
     (8*(15 + 110*z - 40*z^2 + 6*z^3)*H[0, z]^2)/15 + (56*z*H[0, z]^3)/3 + 
     z2*((-16*(-15 - 15*z - 40*z^2 + 30*z^3 + 6*z^4))/(15*z) + 
       80*z*H[0, z]) - (32*(-1 + z)*(-4 + 2*z + 5*z^2)*H[1, z])/(9*z) - 
     (32*(-1 + z)*(-1 + 2*z + 2*z^2)*H[1, z]^2)/(3*z) + 
     (32*(1 + z)^4*(-2 + 3*z)*H[0, -1, z])/(15*z^2) + 
     (32*(-1 - 6*z^2 + 2*z^3)*H[0, 1, z])/(3*z) + 
     H[0, z]*((32*(-6 - 27*z + 108*z^2 + 34*z^3))/(45*z) + 
       (32*(-1 + z)*(-1 + 2*z + 2*z^2)*H[1, z])/(3*z) - 32*z*H[0, 1, z]) - 
     32*z*H[0, 0, 1, z] + 64*z*H[0, 1, 1, z]) + 
   CA*nl*TF*((16*(152 - 98*z - 487*z^2 + 493*z^3))/(135*z) + 
     (36*(-1 + z)*z*z2^2)/5 + (16*(1 + z)^4*(-2 + 3*z)*H[-1, z]*H[0, z])/
      (15*z^2) + z3*((-8*(-2 - 3*z + 60*z^2 - 75*z^3 + 18*z^4))/(3*z) - 
       32*(-1 + z)*z*H[0, z] + 16*(-1 + z)*z*H[1, z]) + 
     xiR*(-38/(27*z) - (4*z2)/(3*z) - (7*H[0, z]^2)/(3*z) + 
       (8*H[1, z])/(9*z) - H[1, z]^2/(3*z) + 
       H[0, z]*(-4/(3*z) + (2*H[1, z])/z)) + 
     z2*((-575 - 1050*z + 3000*z^2 - 120*z^3 + 144*z^4)/(45*z) + 
       12*(-1 + z)*z*H[0, z]^2 + (4*(-2 - 3*z + 42*z^2 - 50*z^3 + 12*z^4)*
         H[1, z])/(3*z) - 4*(-1 + z)*z*H[1, z]^2 + 
       H[0, z]*((4*(2 + 3*z + 30*z^2 - 50*z^3 + 12*z^4))/(3*z) + 
         8*(-1 + z)*z*H[1, z])) - (16*(1 + z)^4*(-2 + 3*z)*H[0, -1, z])/
      (15*z^2) + (16*(8 + 33*z - 66*z^2 + 12*z^3)*H[0, 1, z])/(9*z) + 
     H[0, z]^2*((-2*(10 - 5*z - 30*z^2 - 80*z^3 + 12*z^4))/(15*z) - 
       (2*(-2 - 3*z + 6*z^2)*H[1, z])/z + 6*(-1 + z)*z*H[1, z]^2 + 
       12*(-1 + z)*z*H[0, 1, z]) + H[1, z]^2*
      ((9 + 32*z - 68*z^2 + 32*z^3)/(3*z) + 16*(-1 + z)*z*H[0, 1, z]) - 
     (8*(-4 - 6*z + 66*z^2 - 75*z^3 + 18*z^4)*H[0, 0, 1, z])/(3*z) + 
     (8*(-2 - 3*z + 60*z^2 - 75*z^3 + 18*z^4)*H[0, 1, 1, z])/(3*z) + 
     H[1, z]*((2*(47 + 124*z - 312*z^2 + 152*z^3))/(9*z) - 
       (16*(-1 + z)*(2 + 5*z - 19*z^2 + 6*z^3)*H[0, 1, z])/(3*z) + 
       32*(-1 + z)*z*H[0, 0, 1, z] - 16*(-1 + z)*z*H[0, 1, 1, z]) + 
     H[0, z]*((-4*(-19 - 208*z + 472*z^2 + 56*z^3))/(45*z) + 
       (2*(-6 - 9*z + 54*z^2 - 50*z^3 + 12*z^4)*H[1, z]^2)/(3*z) - 
       4*(-1 + z)*z*H[1, z]^3 + (8*(-2 + z)*(2 + 4*z - 13*z^2 + 6*z^3)*
         H[0, 1, z])/(3*z) + H[1, z]*((-2*(29 + 168*z - 312*z^2 + 120*z^3))/
          (9*z) - 32*(-1 + z)*z*H[0, 1, z]) - 40*(-1 + z)*z*H[0, 0, 1, z] + 
       32*(-1 + z)*z*H[0, 1, 1, z]) + 24*(-1 + z)*z*H[0, 0, 0, 1, z] - 
     24*(-1 + z)*z*H[0, 1, 1, 1, z]) + 
   CA^2*((1713 - 20623*z - 21137*z^2 + 36207*z^3)/(270*z) + 
     ((61 + 203*z + 127*z^2 + 72*z^3)*z2^2)/20 - 
     (4*(1 + 2*z)^2*H[-1, z]^3*H[0, z])/3 + (14*(-1 + 2*z)^2*H[1, z]^3)/3 + 
     xiR^3*(-1/8*1/z + H[0, z]/(8*z) - H[1, z]/(8*z)) + 
     H[0, z]^3*((-35 - 545*z + 62*z^3)/15 + (-1 + 2*z)^2*H[1, z]) + 
     z3*((-16 + 3*z + 1185*z^2 - 1203*z^3 + 896*z^4)/(6*z) + 
       10*(1 + 2*z)^2*H[-1, z] - 2*(-3 + 3*z - 25*z^2 + 8*z^3)*H[0, z] + 
       (13 - 45*z + 39*z^2 + 8*z^3)*H[1, z]) - 2*(-1 + 2*z)^2*H[0, -1, z]^2 + 
     ((-149 + 372*z + 7287*z^2 + 1716*z^3)*H[0, 1, z])/(45*z) + 
     H[0, -1, z]*(((1 + z)*(32 + 5*z - 6*z^2 - 180*z^3 + 212*z^4))/(15*z^2) + 
       4*(-1 + 2*z)^2*H[0, 1, z]) + H[-1, z]^2*
      (((27 + 85*z^2 - 300*z^3 - 720*z^4 - 248*z^5)*H[0, z])/(30*z^2) - 
       2*(1 + 2*z)^2*H[0, z]^2 + 4*(1 + 2*z)^2*H[0, -1, z] + 
       4*(1 + 2*z)^2*H[0, 1, z]) + 
     z2*((-413 - 7098*z - 24366*z^2 - 3984*z^3 - 2544*z^4)/(180*z) - 
       6*(1 + 2*z)^2*H[-1, z]^2 + (3*(-3 + 19*z - 25*z^2 + 8*z^3)*H[0, z]^2)/
        4 + H[-1, z]*((27 + 125*z^2 - 140*z^3 - 560*z^4 - 248*z^5)/(10*z^2) + 
         4*(1 + 2*z)^2*H[0, z]) + ((27 + 40*z + 370*z^2 - 1680*z^3 + 
          2125*z^4 - 832*z^5)*H[1, z])/(30*z^2) + 
       ((7 - 35*z + 41*z^2 - 8*z^3)*H[1, z]^2)/4 + 
       H[0, z]*((-40 - 1035*z - 3150*z^2 - 275*z^3 - 584*z^4)/(30*z) + 
         ((1 + 3*z - 9*z^2 + 8*z^3)*H[1, z])/2) + 4*(1 - 8*z + 4*z^2)*
        H[0, -1, z] - 2*(1 - 12*z + 4*z^2)*H[0, 1, z]) + 
     H[1, z]^2*((7 - 517*z + 235*z^2 + 40*z^3)/(12*z) + 
       (-1 + 11*z - 17*z^2 + 8*z^3)*H[0, 1, z]) + 
     H[0, z]^2*((-17 - 1457*z - 8179*z^2 + 584*z^3 + 424*z^4)/(60*z) + 
       ((-27 - 120*z - 775*z^2 + 1605*z^3 - 600*z^4 - 248*z^5)*H[1, z])/
        (60*z^2) + ((-17 + 89*z - 107*z^2 + 24*z^3)*H[1, z]^2)/8 + 
       (3 - 4*z + 12*z^2)*H[0, -1, z] + ((-21 + 73*z - 123*z^2 + 24*z^3)*
         H[0, 1, z])/4) + ((27 + 85*z^2 - 300*z^3 - 720*z^4 - 248*z^5)*
       H[0, -1, -1, z])/(15*z^2) - 
     ((1 + z)*(-27 + 27*z - 172*z^2 + 232*z^3 + 248*z^4)*H[0, -1, 1, z])/
      (15*z^2) + ((-27 - 235*z^2 + 60*z^3 + 120*z^4 - 248*z^5)*
       H[0, 0, -1, z])/(15*z^2) + 
     ((-27 - 160*z - 10*z^2 + 3915*z^3 - 4095*z^4 + 2496*z^5)*H[0, 0, 1, z])/
      (30*z^2) - ((1 + z)*(-27 + 27*z - 172*z^2 + 232*z^3 + 248*z^4)*
       H[0, 1, -1, z])/(15*z^2) + H[-1, z]*
      (((27 + 175*z^2 + 60*z^3 - 360*z^4 - 248*z^5)*H[0, z]^2)/(30*z^2) + 
       (1 + 2*z)^2*H[0, z]^3 + ((-27 - 85*z^2 + 300*z^3 + 720*z^4 + 248*z^5)*
         H[0, -1, z])/(15*z^2) + H[0, z]*
        (-1/15*((1 + z)*(32 + 5*z - 6*z^2 - 180*z^3 + 212*z^4))/z^2 + 
         4*(1 + 2*z)^2*H[0, -1, z]) + 
       ((1 + z)*(-27 + 27*z - 172*z^2 + 232*z^3 + 248*z^4)*H[0, 1, z])/
        (15*z^2) - 8*(1 + 2*z)^2*H[0, -1, -1, z] - 
       8*(1 + 2*z)^2*H[0, -1, 1, z] - 4*(1 + 2*z)^2*H[0, 0, 1, z] - 
       8*(1 + 2*z)^2*H[0, 1, -1, z]) + 
     ((16 - 75*z - 1221*z^2 + 1011*z^3 - 648*z^4)*H[0, 1, 1, z])/(6*z) + 
     xiR^2*((1818 - 2025*z - 560*z^2 + 512*z^3)/(480*z) + 
       ((-6 + 5*z - 8*z^3)*z3)/12 + ((1 + z)*(-2 + 2*z + 3*z^2 - 8*z^3 + 
          8*z^4)*H[-1, z]^2*H[0, z])/(60*z^2) + 
       ((35 + 5*z - 8*z^3)*H[0, z]^3)/120 + ((53 - 17*z - 128*z^2 + 152*z^3)*
         H[1, z])/(120*z) + ((19 - 13*z)*H[1, z]^2)/(16*z) + 
       z2*((19 - z + 8*z^2 - 8*z^3 - 14*z^4)/(30*z) + 
         ((1 + z)*(-2 + 2*z + 3*z^2 - 8*z^3 + 8*z^4)*H[-1, z])/(20*z^2) + 
         ((75 + 10*z - 16*z^3)*H[0, z])/60 - 
         ((-1 + z)*(-2 - 2*z + 3*z^2 + 8*z^3 + 8*z^4)*H[1, z])/(60*z^2)) + 
       H[0, z]^2*((79 + 69*z + 8*z^2 - 48*z^3 + 56*z^4)/(240*z) + 
         ((-1 + z)*(-2 - 2*z + 3*z^2 + 8*z^3 + 8*z^4)*H[1, z])/(120*z^2)) + 
       ((1 + z)*(3 + 23*z + 4*z^2 - 12*z^3 + 28*z^4)*H[0, -1, z])/(60*z^2) + 
       ((-19 - 28*z - 8*z^2 + 16*z^3)*H[0, 1, z])/(60*z) + 
       H[-1, z]*(-1/60*((1 + z)*(3 + 23*z + 4*z^2 - 12*z^3 + 28*z^4)*H[0, z])/
           z^2 + ((1 + z)*(-2 + 2*z + 3*z^2 - 8*z^3 + 8*z^4)*H[0, z]^2)/
          (60*z^2) - ((1 + z)*(-2 + 2*z + 3*z^2 - 8*z^3 + 8*z^4)*H[0, -1, z])/
          (30*z^2) - ((1 + z)*(-2 + 2*z + 3*z^2 - 8*z^3 + 8*z^4)*H[0, 1, z])/
          (30*z^2)) + H[0, z]*((335 + 543*z + 224*z^2 - 224*z^3)/(240*z) + 
         ((-6 + 5*z)*H[1, z])/(8*z) - (z*(-5 + 8*z^2)*H[0, -1, z])/30 + 
         ((-2 - 25*z^2 + 5*z^3 - 8*z^5)*H[0, 1, z])/(60*z^2)) + 
       ((1 + z)*(-2 + 2*z + 3*z^2 - 8*z^3 + 8*z^4)*H[0, -1, -1, z])/
        (30*z^2) + ((1 + z)*(-2 + 2*z + 3*z^2 - 8*z^3 + 8*z^4)*
         H[0, -1, 1, z])/(30*z^2) + ((-1 + z)*(-2 - 2*z + 3*z^2 + 8*z^3 + 
          8*z^4)*H[0, 0, -1, z])/(30*z^2) + ((2 - 35*z^2 - 15*z^3 + 24*z^5)*
         H[0, 0, 1, z])/(60*z^2) + ((1 + z)*(-2 + 2*z + 3*z^2 - 8*z^3 + 
          8*z^4)*H[0, 1, -1, z])/(30*z^2) + H[0, 1, 1, z]) + 
     H[1, z]*((-97 + 2468*z + 222*z^2 - 2268*z^3)/(90*z) + 
       ((-16 - 63*z + 363*z^2 - 497*z^3 + 216*z^4)*H[0, 1, z])/(3*z) - 
       8*(-1 + 2*z)^2*H[0, 0, -1, z] + 2*(-4 + 23*z - 29*z^2 + 8*z^3)*
        H[0, 0, 1, z] + (-3 + 5*z + z^2 - 8*z^3)*H[0, 1, 1, z]) + 
     H[0, z]*((22 - 8903*z - 33172*z^2 - 7632*z^3)/(180*z) + 
       ((24 + 45*z - 234*z^2 + 329*z^3 - 216*z^4)*H[1, z]^2)/(12*z) + 
       ((5 - 41*z + 59*z^2 - 24*z^3)*H[1, z]^3)/12 + 
       (2*(15 - 30*z + 60*z^2 + 124*z^3)*H[0, -1, z])/15 + 
       ((27 + 160*z + 940*z^2 - 705*z^3 + 2485*z^4 - 832*z^5)*H[0, 1, z])/
        (30*z^2) + H[1, z]*((37 + 804*z - 3*z^2 - 672*z^3)/(18*z) + 
         4*(-1 + 2*z)^2*H[0, -1, z] - 2*(-4 + 23*z - 29*z^2 + 8*z^3)*
          H[0, 1, z]) - 32*z*H[0, -1, -1, z] - 4*(-1 + 2*z)^2*
        H[0, -1, 1, z] - 2*(1 + 2*z)^2*H[0, 0, -1, z] + 
       ((27 - 79*z + 173*z^2 - 40*z^3)*H[0, 0, 1, z])/2 - 
       4*(-1 + 2*z)^2*H[0, 1, -1, z] + 2*(-3 + 19*z - 25*z^2 + 8*z^3)*
        H[0, 1, 1, z]) + 8*(1 + 2*z)^2*H[0, -1, -1, -1, z] + 
     8*(1 + 2*z)^2*H[0, -1, -1, 1, z] - 8*(-1 + 2*z)^2*H[0, -1, 0, 1, z] + 
     8*(1 + 2*z)^2*H[0, -1, 1, -1, z] + 4*(1 + 2*z)^2*H[0, 0, -1, 1, z] - 
     6*(3 - 4*z + 12*z^2)*H[0, 0, 0, -1, z] + 
     (3*(-7 + 3*z - 41*z^2 + 8*z^3)*H[0, 0, 0, 1, z])/2 + 
     4*(1 + 2*z)^2*H[0, 0, 1, -1, z] + 8*(1 + 2*z)^2*H[0, 1, -1, -1, z] + 
     ((25 - 121*z + 139*z^2 - 24*z^3)*H[0, 1, 1, 1, z])/2 + 
     xiR*((-31576 + 52407*z - 17352*z^2 + 13176*z^3)/(2160*z) + 
       ((20 - 279*z + 234*z^2 - 72*z^3)*z2^2)/40 + (2*H[-1, z]^3*H[0, z])/3 + 
       H[0, z]^3*((-150 - 35*z + 10*z^2 + 4*z^4)/(120*z) - H[1, z]/2) + 
       (7*(-11 + 3*z)*H[1, z]^3)/(24*z) + 
       z3*((54 + 204*z - 671*z^2 + 786*z^3 - 284*z^4)/(12*z) - 5*H[-1, z] + 
         (-3 + 4*z)*(4 - 5*z + 2*z^2)*H[0, z] + ((-4 - 31*z + 26*z^2 - 8*z^3)*
           H[1, z])/2) + H[0, -1, z]^2 + H[0, -1, z]*
        (-1/30*((1 + z)*(-27 + 31*z + 32*z^2 - 4*z^3 + 8*z^4))/z^2 - 
         2*H[0, 1, z]) + H[-1, z]^2*(((11 - 120*z - 85*z^2 - 10*z^3 - 4*z^5)*
           H[0, z])/(60*z^2) + H[0, z]^2 - 2*H[0, -1, z] - 2*H[0, 1, z]) + 
       ((3 + 376*z - 464*z^2 + 138*z^3)*H[0, 1, z])/(15*z) + 
       z2*((-533 - 788*z + 1844*z^2 - 544*z^3 + 32*z^4)/(120*z) + 
         3*H[-1, z]^2 + H[-1, z]*((11 - 80*z - 45*z^2 - 10*z^3 - 4*z^5)/
            (20*z^2) - 2*H[0, z]) - (3*(-3 + 4*z)*(4 - 5*z + 2*z^2)*
           H[0, z]^2)/8 + ((11 - 15*z - 460*z^2 + 1255*z^3 - 1350*z^4 + 
            484*z^5)*H[1, z])/(60*z^2) + ((-16 + 31*z - 26*z^2 + 8*z^3)*
           H[1, z]^2)/8 + H[0, z]*((240 + 45*z + 605*z^2 - 1110*z^3 + 
             488*z^4)/(60*z) + ((8 - 31*z + 26*z^2 - 8*z^3)*H[1, z])/4) - 
         2*H[0, -1, z] + H[0, 1, z]) + H[1, z]^2*
        ((-43 + 405*z - 120*z^2 - 40*z^3)/(24*z) - 
         ((-1 + 2*z)*(10 - 11*z + 4*z^2)*H[0, 1, z])/2) + 
       H[0, z]^2*((-586 - 591*z + 238*z^2 + 292*z^3 - 16*z^4)/(120*z) + 
         ((-11 - 60*z + 1075*z^2 - 1000*z^3 + 360*z^4 - 4*z^5)*H[1, z])/
          (120*z^2) + ((44 - 93*z + 78*z^2 - 24*z^3)*H[1, z]^2)/16 - 
         (3*H[0, -1, z])/2 - (3*(-16 + 31*z - 26*z^2 + 8*z^3)*H[0, 1, z])/
          8) + ((11 - 120*z - 85*z^2 - 10*z^3 - 4*z^5)*H[0, -1, -1, z])/
        (30*z^2) + ((11 - 60*z - 25*z^2 - 10*z^3 - 4*z^5)*H[0, -1, 1, z])/
        (30*z^2) + ((-11 - 30*z - 65*z^2 - 10*z^3 - 4*z^5)*H[0, 0, -1, z])/
        (30*z^2) + ((-11 - 750*z + 1825*z^2 - 4095*z^3 + 4170*z^4 - 1452*z^5)*
         H[0, 0, 1, z])/(60*z^2) + ((11 - 60*z - 25*z^2 - 10*z^3 - 4*z^5)*
         H[0, 1, -1, z])/(30*z^2) + H[-1, z]*
        (((11 - 30*z + 5*z^2 - 10*z^3 - 4*z^5)*H[0, z]^2)/(60*z^2) - 
         H[0, z]^3/2 + H[0, z]*(((1 + z)*(-27 + 31*z + 32*z^2 - 4*z^3 + 
              8*z^4))/(30*z^2) - 2*H[0, -1, z]) + 
         ((-11 + 120*z + 85*z^2 + 10*z^3 + 4*z^5)*H[0, -1, z])/(30*z^2) + 
         ((-11 + 60*z + 25*z^2 + 10*z^3 + 4*z^5)*H[0, 1, z])/(30*z^2) + 
         4*H[0, -1, -1, z] + 4*H[0, -1, 1, z] + 2*H[0, 0, 1, z] + 
         4*H[0, 1, -1, z]) + ((20 - 76*z + 227*z^2 - 262*z^3 + 96*z^4)*
         H[0, 1, 1, z])/(4*z) + H[0, z]*
        ((-2404 + 155*z - 2414*z^2 + 1192*z^3)/(120*z) + 
         ((36 - 82*z + 127*z^2 - 106*z^3 + 32*z^4)*H[1, z]^2)/(8*z) + 
         ((-32 + 93*z - 78*z^2 + 24*z^3)*H[1, z]^3)/24 + 
         ((15 + 15*z + 5*z^2 + 2*z^4)*H[0, -1, z])/(15*z) + 
         ((11 + 330*z - 1465*z^2 + 2245*z^3 - 1710*z^4 + 484*z^5)*H[0, 1, z])/
          (60*z^2) + H[1, z]*((55 - 258*z + 210*z^2 - 64*z^3)/(12*z) - 
           2*H[0, -1, z] + (-1 + z)*(13 - 18*z + 8*z^2)*H[0, 1, z]) + 
         2*H[0, -1, 1, z] + H[0, 0, -1, z] + 
         ((-72 + 155*z - 130*z^2 + 40*z^3)*H[0, 0, 1, z])/4 + 
         2*H[0, 1, -1, z] - (-3 + 4*z)*(4 - 5*z + 2*z^2)*H[0, 1, 1, z]) + 
       H[1, z]*((-221 - 21*z + 1686*z^2 - 2304*z^3)/(180*z) + 
         ((-8 + 52*z - 105*z^2 + 98*z^3 - 32*z^4)*H[0, 1, z])/(2*z) + 
         4*H[0, 0, -1, z] - (-1 + z)*(13 - 18*z + 8*z^2)*H[0, 0, 1, z] + 
         ((-6 + 31*z - 26*z^2 + 8*z^3)*H[0, 1, 1, z])/2) - 
       4*H[0, -1, -1, -1, z] - 4*H[0, -1, -1, 1, z] + 4*H[0, -1, 0, 1, z] - 
       4*H[0, -1, 1, -1, z] - 2*H[0, 0, -1, 1, z] + 9*H[0, 0, 0, -1, z] - 
       (3*(-16 + 31*z - 26*z^2 + 8*z^3)*H[0, 0, 0, 1, z])/4 - 
       2*H[0, 0, 1, -1, z] - 4*H[0, 1, -1, -1, z] + 
       ((-52 + 93*z - 78*z^2 + 24*z^3)*H[0, 1, 1, 1, z])/4)), 
 cgg10r -> CA*((-2*(-1 + z))/z - (2*(-1 + z)*H[0, z])/z + 
    (2*(-1 + z)*H[1, z])/z), 
 cgg11r -> CA*(((1 - z)*z2)/(2*z) + ((1 - z)*H[0, z]^2)/(2*z) + 
    ((-1 + z)*H[1, z])/z + ((1 - z)*H[1, z]^2)/(2*z) + 
    H[0, z]*((1 - z)/z + ((-1 + z)*H[1, z])/z)), 
 cgg12r -> CA*(((1 - z)*z3)/(6*z) + ((1 - z)*H[0, z]^3)/(12*z) + 
    ((1 - z)*H[1, z]^2)/(4*z) + ((-1 + z)*H[1, z]^3)/(12*z) + 
    H[0, z]^2*((1 - z)/(4*z) + ((-1 + z)*H[1, z])/(4*z)) + 
    z2*((1 - z)/(4*z) + ((1 - z)*H[0, z])/(4*z) + ((-1 + z)*H[1, z])/(4*z)) + 
    H[0, z]*(((-1 + z)*H[1, z])/(2*z) + ((1 - z)*H[1, z]^2)/(4*z))), 
 cgg20r -> CA*nl*TF*((-128*(-1 + z))/(27*z) - (4*(-1 + z)*z2)/(3*z) - 
     (4*(-1 + z)*H[0, z]^2)/z - (16*(-1 + z)*H[1, z])/(9*z) + 
     H[0, z]*((8*(-1 + z))/(9*z) + (8*(-1 + z)*H[1, z])/(3*z))) + 
   CA^2*(-1/54*((-1 + z)*(1837 + 1719*z + 72*z^2))/z + 
     ((-13 - 3*z - 18*z^2 + 9*z^3)*z3)/z + (4*(1 + z)*H[-1, z]^2*H[0, z])/z + 
     (5*(6 + 7*z)*H[0, z]^3)/(12*z) + (2*(-1 + z)*(-7 - 4*z + 2*z^2)*
       H[1, z]^2)/(3*z) - (77*(-1 + z)*H[1, z]^3)/(12*z) + 
     H[0, z]^2*((76 + 171*z + 30*z^2 - 4*z^3)/(6*z) + 
       (2*(-1 + z)*H[1, z])/z) + z2*((25 + 122*z + 27*z^2 - 2*z^3)/(3*z) + 
       (8*(1 + z)*H[-1, z])/z + ((-20 + 61*z + 12*z^2 - 6*z^3)*H[0, z])/
        (2*z) - ((-1 + z)*(5 - 6*z + 6*z^2)*H[1, z])/(2*z)) + 
     ((1 + z)*(-1 + 3*z)*H[0, -1, z])/z^2 + 
     (2*(-4 - 66*z - 21*z^2 + 2*z^3)*H[0, 1, z])/(3*z) + 
     H[1, z]*(-1/9*((-1 + z)*(-215 - 150*z + 24*z^2))/z + 
       6*(-1 + z)^2*H[0, 1, z]) + H[-1, z]*
      (-(((1 + z)*(-1 + 3*z)*H[0, z])/z^2) + ((1 + z)*H[0, z]^2)/z - 
       (8*(1 + z)*H[0, -1, z])/z - (4*(1 + z)*H[0, 1, z])/z) + 
     H[0, z]*((956 + 853*z + 213*z^2)/(18*z) - 
       ((-1 + z)*(-37 - 17*z + 4*z^2)*H[1, z])/(3*z) - 
       (3*(-1 + z)*(-4 - z + z^2)*H[1, z]^2)/(2*z) - (2*(1 + z)*H[0, -1, z])/
        z + ((-3 - 11*z + 6*z^2 - 3*z^3)*H[0, 1, z])/z) + 
     (8*(1 + z)*H[0, -1, -1, z])/z + (4*(1 + z)*H[0, -1, 1, z])/z + 
     (2*(1 + z)*H[0, 0, -1, z])/z + ((17 - 15*z - 18*z^2 + 9*z^3)*
       H[0, 0, 1, z])/z + (4*(1 + z)*H[0, 1, -1, z])/z + 
     ((-6 + 19*z + 18*z^2 - 9*z^3)*H[0, 1, 1, z])/z + 
     xiR*(((-1 + z)*(65 + 9*z))/(24*z) - (3*(-1 + z)*z3)/2 + 
       ((1 + z)^3*H[-1, z]*H[0, z])/(6*z^2) + 
       ((-15 - 45*z - 2*z^2)*H[0, z]^2)/(24*z) + (15*(-1 + z)*H[1, z]^2)/
        (8*z) + z2*((-6 - 9*z + z^2)/(6*z) + ((-1 + z)*H[0, z])/2 + 
         ((-1 + z)*H[1, z])/2) - ((1 + z)^3*H[0, -1, z])/(6*z^2) + 
       3*H[0, 1, z] + H[1, z]*(-1/4*((-1 + z)*(11 + z))/z + 
         (1 - z)*H[0, 1, z]) + H[0, z]*((-103 - 76*z + 3*z^2)/(24*z) - 
         (3*(-1 + z)*H[1, z])/(2*z) + ((-1 + z)*H[1, z]^2)/4 + 
         ((-1 + z)*H[0, 1, z])/2) - (3*(-1 + z)*H[0, 0, 1, z])/2 + 
       (3*(-1 + z)*H[0, 1, 1, z])/2)), 
 cgg21r -> CA*nl*TF*((128*(-1 + z))/(81*z) - (52*(-1 + z)*z3)/(9*z) - 
     (14*(-1 + z)*H[0, z]^3)/(9*z) + (64*(-1 + z)*H[1, z])/(27*z) + 
     (4*(-1 + z)*H[1, z]^2)/(9*z) + z2*((2*(-1 + z))/(9*z) - 
       (2*(-1 + z)*H[0, z])/z + (2*(-1 + z)*H[1, z])/(3*z)) + 
     H[0, z]^2*((-2*(-1 + z))/(9*z) + (2*(-1 + z)*H[1, z])/z) + 
     H[0, z]*((-128*(-1 + z))/(27*z) - (4*(-1 + z)*H[1, z])/(9*z) - 
       (2*(-1 + z)*H[1, z]^2)/(3*z))) + 
   CA^2*(-1/648*((-1 + z)*(-18103 + 19170*z + 2268*z^2))/z + 
     ((31 + 330*z + 54*z^2 - 27*z^3)*z2^2)/(20*z) + 
     (4*(1 + z)*H[-1, z]^3*H[0, z])/(3*z) + ((62 + 75*z)*H[0, z]^4)/(96*z) - 
     (4*(-1 + z)*(-2 - 2*z + z^2)*H[1, z]^3)/(9*z) + 
     (55*(-1 + z)*H[1, z]^4)/(32*z) + H[0, z]^3*
      ((148 + 427*z + 78*z^2 - 12*z^3)/(36*z) + (7*(-1 + z)*H[1, z])/(6*z)) + 
     z3*((22 - 215*z - 156*z^2 - 95*z^3)/(18*z) - (12*(1 + z)*H[-1, z])/z + 
       ((30 + 5*z - 72*z^2 + 36*z^3)*H[0, z])/(6*z) - 
       ((-1 + z)*(161 - 18*z + 18*z^2)*H[1, z])/(6*z)) + 
     ((-74 - 204*z - 63*z^2 + 4*z^3)*H[0, 1, z])/(3*z) + 
     ((1 - z)*H[0, 1, z]^2)/z + z2*((1384 + 2291*z + 657*z^2 - 24*z^3)/
        (36*z) + (6*(1 + z)*H[-1, z]^2)/z + ((-40 + 123*z + 36*z^2 - 18*z^3)*
         H[0, z]^2)/(8*z) + H[-1, z]*((-3*(1 + z)*(-1 + 3*z))/(2*z^2) + 
         ((1 + z)*H[0, z])/z) + ((-1 + z)*(-3 - 3*z + 20*z^2 + 11*z^3)*
         H[1, z])/(6*z^2) + ((-1 + z)*(23 - 6*z + 6*z^2)*H[1, z]^2)/(8*z) + 
       H[0, z]*((72 + 309*z + 69*z^2 + 7*z^3)/(6*z) - 
         (3*(-1 + z)*(4 - z + z^2)*H[1, z])/(2*z)) + ((1 + z)*H[0, -1, z])/
        z + ((-9 - 2*z)*H[0, 1, z])/(2*z)) + 
     H[0, -1, z]*(-1/3*((1 + z)*(1 + 20*z + z^2))/z^2 - 
       (4*(-1 + z)*H[0, 1, z])/z) + H[-1, z]^2*
      (-1/2*((1 + z)*(-1 + 3*z)*H[0, z])/z^2 + (2*(1 + z)*H[0, z]^2)/z - 
       (4*(1 + z)*H[0, -1, z])/z - (4*(1 + z)*H[0, 1, z])/z) + 
     H[1, z]^2*(((-1 + z)*(-263 - 273*z + 48*z^2))/(36*z) - 
       ((-1 + z)*(1 - 3*z + 3*z^2)*H[0, 1, z])/z) + 
     H[0, z]^2*((1852 + 2969*z + 1029*z^2 - 48*z^3)/(72*z) - 
       ((-1 + z)*(-3 - 68*z - 35*z^2 + 4*z^3)*H[1, z])/(12*z^2) - 
       ((-1 + z)*(-11 - 9*z + 9*z^2)*H[1, z]^2)/(8*z) - 
       (3*(1 + z)*H[0, -1, z])/(2*z) + ((-11 - 9*z + 18*z^2 - 9*z^3)*
         H[0, 1, z])/(4*z)) - ((1 + z)*(-1 + 3*z)*H[0, -1, -1, z])/z^2 - 
     ((1 + z)*(-1 + 3*z)*H[0, -1, 1, z])/z^2 + 
     ((-1 + z)*(1 + 3*z)*H[0, 0, -1, z])/z^2 + 
     ((-3 - 44*z - 96*z^2 - 6*z^3 - 41*z^4)*H[0, 0, 1, z])/(6*z^2) - 
     ((1 + z)*(-1 + 3*z)*H[0, 1, -1, z])/z^2 + 
     ((70 + 201*z + 48*z^2 + 37*z^3)*H[0, 1, 1, z])/(6*z) + 
     H[-1, z]*(-1/2*((1 + z)*(-1 + 3*z)*H[0, z]^2)/z^2 + 
       ((1 + z)*H[0, z]^3)/(6*z) + ((1 + z)*(-1 + 3*z)*H[0, -1, z])/z^2 + 
       ((1 + z)*(-1 + 3*z)*H[0, 1, z])/z^2 + 
       H[0, z]*(((1 + z)*(1 + 20*z + z^2))/(3*z^2) - (4*(1 + z)*H[0, -1, z])/
          z - (2*(1 + z)*H[0, 1, z])/z) + (8*(1 + z)*H[0, -1, -1, z])/z + 
       (8*(1 + z)*H[0, -1, 1, z])/z + (2*(1 + z)*H[0, 0, 1, z])/z + 
       (8*(1 + z)*H[0, 1, -1, z])/z + (4*(1 + z)*H[0, 1, 1, z])/z) + 
     H[1, z]*(((-1 + z)*(2048 + 1773*z + 72*z^2))/(54*z) - 
       ((-1 + z)^2*(6 + 5*z)*H[0, 1, z])/z + (8*(-1 + z)*H[0, 0, -1, z])/z - 
       ((-1 + z)*(-11 - 6*z + 6*z^2)*H[0, 0, 1, z])/z + 
       (3*(-1 + z)*(1 - z + z^2)*H[0, 1, 1, z])/z) + 
     H[0, z]*((1424 + 4048*z + 2403*z^2)/(108*z) + 
       ((-1 + z)*(-57 - 22*z + 23*z^2)*H[1, z]^2)/(12*z) + 
       ((-1 + z)*(-32 - 9*z + 9*z^2)*H[1, z]^3)/(12*z) + (2*H[0, -1, z])/z + 
       ((3 + 4*z - 150*z^2 - 54*z^3 + 19*z^4)*H[0, 1, z])/(6*z^2) + 
       H[1, z]*((-2*(-1 + z)*(-70 - 33*z + 6*z^2))/(9*z) - 
         (4*(-1 + z)*H[0, -1, z])/z + ((-1 + z)*(-5 - 6*z + 6*z^2)*
           H[0, 1, z])/z) + (4*(1 + z)*H[0, -1, -1, z])/z + 
       (2*(-1 + 3*z)*H[0, -1, 1, z])/z + ((5 + z)*H[0, 0, -1, z])/z + 
       ((21 - 13*z - 30*z^2 + 15*z^3)*H[0, 0, 1, z])/(2*z) + 
       (2*(-1 + 3*z)*H[0, 1, -1, z])/z + ((-6 + 11*z + 12*z^2 - 6*z^3)*
         H[0, 1, 1, z])/z) - (8*(1 + z)*H[0, -1, -1, -1, z])/z - 
     (8*(1 + z)*H[0, -1, -1, 1, z])/z + (4*(-1 + z)*H[0, -1, 0, 1, z])/z - 
     (8*(1 + z)*H[0, -1, 1, -1, z])/z - (4*(1 + z)*H[0, -1, 1, 1, z])/z - 
     (2*(1 + z)*H[0, 0, -1, 1, z])/z + ((-7 + 5*z)*H[0, 0, 0, -1, z])/z + 
     ((-3 - 17*z + 18*z^2 - 9*z^3)*H[0, 0, 0, 1, z])/(2*z) - 
     (2*(1 + z)*H[0, 0, 1, -1, z])/z + ((-2 + 9*z)*H[0, 0, 1, 1, z])/z - 
     (8*(1 + z)*H[0, 1, -1, -1, z])/z - (4*(1 + z)*H[0, 1, -1, 1, z])/z - 
     (4*(1 + z)*H[0, 1, 1, -1, z])/z + ((-1 + 3*z)*(-20 - 5*z + 3*z^2)*
       H[0, 1, 1, 1, z])/(2*z) + xiR*(((-1 + z)*(-23 + 2*z))/(16*z) + 
       (9*(-1 + z)*z2^2)/40 + ((1 + z)^3*H[-1, z]^2*H[0, z])/(12*z^2) + 
       ((-13 - 35*z - 2*z^2)*H[0, z]^3)/(48*z) - (35*(-1 + z)*H[1, z]^3)/
        (48*z) + z3*((-15 - 9*z + 22*z^2)/(12*z) + (1 - z)*H[0, z] + 
         ((-1 + z)*H[1, z])/2) + z2*((-175 - 212*z + 3*z^2)/(48*z) + 
         ((1 + z)^3*H[-1, z])/(4*z^2) + (3*(-1 + z)*H[0, z]^2)/8 - 
         ((-1 + z)*(2 + 17*z + 20*z^2)*H[1, z])/(24*z^2) + 
         ((1 - z)*H[1, z]^2)/8 + H[0, z]*((-45 - 39*z - 22*z^2)/(24*z) + 
           ((-1 + z)*H[1, z])/4)) + (2*(1 + z)*H[0, -1, z])/(3*z) + 
       ((19 + 25*z)*H[0, 1, z])/(6*z) + H[0, z]^2*
        ((-175 - 324*z + 3*z^2)/(96*z) + ((-1 + z)*(1 - 14*z + z^2)*H[1, z])/
          (24*z^2) + (3*(-1 + z)*H[1, z]^2)/16 + (3*(-1 + z)*H[0, 1, z])/8) + 
       H[1, z]^2*(((-1 + z)*(8 + z))/(8*z) + ((-1 + z)*H[0, 1, z])/2) + 
       H[-1, z]*((-2*(1 + z)*H[0, z])/(3*z) + ((1 + z)^3*H[0, z]^2)/
          (12*z^2) - ((1 + z)^3*H[0, -1, z])/(6*z^2) - ((1 + z)^3*H[0, 1, z])/
          (6*z^2)) + ((1 + z)^3*H[0, -1, -1, z])/(6*z^2) + 
       ((1 + z)^3*H[0, -1, 1, z])/(6*z^2) + ((-1 + z)^3*H[0, 0, -1, z])/
        (6*z^2) + ((-1 + 27*z - 30*z^2 + 30*z^3)*H[0, 0, 1, z])/(12*z^2) + 
       ((1 + z)^3*H[0, 1, -1, z])/(6*z^2) - (3*(2 - z + 3*z^2)*H[0, 1, 1, z])/
        (4*z) + H[1, z]*(-1/24*((-1 + z)*(107 + 9*z))/z + 
         ((-1 + z)*(-2 + 3*z)*H[0, 1, z])/(2*z) + (-1 + z)*H[0, 0, 1, z] + 
         ((1 - z)*H[0, 1, 1, z])/2) + H[0, z]*((-43 - 132*z + 9*z^2)/(48*z) - 
         ((-1 + z)*(-10 + 3*z)*H[1, z]^2)/(8*z) + ((1 - z)*H[1, z]^3)/8 + 
         ((-3 - z^2)*H[0, -1, z])/(6*z) + ((1 - 9*z + 36*z^2 - 10*z^3)*
           H[0, 1, z])/(12*z^2) + H[1, z]*(-1/8*((-1 + z)*(7 + z))/z + 
           (1 - z)*H[0, 1, z]) - (5*(-1 + z)*H[0, 0, 1, z])/4 + 
         (-1 + z)*H[0, 1, 1, z]) + (3*(-1 + z)*H[0, 0, 0, 1, z])/4 - 
       (3*(-1 + z)*H[0, 1, 1, 1, z])/4)), 
 daqqNS10r -> CF*(-2*xiR + 2*(2 + z) + (2*(1 + z^2)*H[0, z])/(-1 + z) - 
    2*(1 + z)*H[1, z]), daqqNS11r -> 
  CF*(-1 - 2*z + ((1 + z)*z2)/2 + ((1 + z^2)*H[0, z]^2)/(2*(-1 + z)) + 
    (-2 - z)*H[1, z] + ((1 + z)*H[1, z]^2)/2 + 
    xiR*(1 + ((3 - 2*z)*H[0, z])/(2*(-1 + z)) + H[1, z]) + 
    H[0, z]*(2 + z + ((-1 - z^2)*H[1, z])/(-1 + z))), 
 daqqNS12r -> CF*(((1 + z)*z3)/6 + ((1 + z^2)*H[0, z]^3)/(12*(-1 + z)) + 
    ((1 + 2*z)*H[1, z])/2 + ((2 + z)*H[1, z]^2)/4 + ((-1 - z)*H[1, z]^3)/12 + 
    z2*((2 + z)/4 + ((1 + z^2)*H[0, z])/(4*(-1 + z)) + 
      ((-1 - z)*H[1, z])/4) + H[0, z]^2*((2 + z)/4 + 
      ((-1 - z^2)*H[1, z])/(4*(-1 + z))) + 
    H[0, z]*((-1 - 2*z)/2 + ((-2 - z)*H[1, z])/2 + ((1 + z^2)*H[1, z]^2)/
       (4*(-1 + z))) + xiR*(-1/4*z2 + ((3 - 2*z)*H[0, z]^2)/(8*(-1 + z)) - 
      H[1, z]/2 - H[1, z]^2/4 + H[0, z]*((-3 + 2*z)/(4*(-1 + z)) + 
        ((-3 + 2*z)*H[1, z])/(4*(-1 + z))))), 
 daqqNS20r -> CF*nl*TF*((-4*(-10 + 41*z))/27 + (4*(1 - 12*z + z^2)*H[0, z])/
      (9*(-1 + z)) - (2*(1 + z^2)*H[0, z]^2)/(3*(-1 + z)) - 
     (32*(-2 + z)*H[1, z])/9 + (4*(1 + z)*H[1, z]^2)/3) + 
   CF^2*((2*(-73 + 7*z))/3 - (8*(6 + 11*z - 6*z^2 - 9*z^3 + 12*z^4)*z3)/
      ((-1 + z)*(1 + z)) - (16*(1 + z + z^2)*H[-1, z]^2*H[0, z])/(1 + z) + 
     ((-5 + 7*z + 9*z^2 + 21*z^3)*H[0, z]^3)/(3*(-1 + z)*(1 + z)) + 
     xiR^2*(3 - 2*H[1, z]) - 7*(5 + z)*H[1, z]^2 + (28*(1 + z)*H[1, z]^3)/3 + 
     z2*((-4*(21 - 48*z - 2*z^2 + 32*z^3))/(3*(-1 + z)) - 
       (16*(2 + z + 2*z^2)*H[-1, z])/(1 + z) + 
       (2*(-15 + 9*z - 17*z^2 - 9*z^3 + 16*z^4)*H[0, z])/((-1 + z)*(1 + z)) + 
       16*(1 - 2*z + 2*z^2)*H[1, z]) + 
     H[0, z]^2*((-72 - 6*z - 31*z^2 + 64*z^3)/(3*(-1 + z)) + 
       (2*(3 - 4*z + 3*z^2)*H[1, z])/(-1 + z)) + 
     (8*(1 + z)*(-2 - z + 16*z^2)*H[0, -1, z])/(3*z) + 
     (4*(13 - 34*z + 22*z^2)*H[0, 1, z])/(-1 + z) + 
     xiR*(-2*(1 + 3*z) + 2*(5 + z)*z2 + (3*(3 - 2*z + z^2)*H[0, z]^2)/
        (-1 + z) - 4*(-1 + 3*z)*H[1, z] - 3*(-3 + z)*H[1, z]^2 + 
       H[0, z]*((3*(-5 + 2*z))/(-1 + z) + (2*(1 + z^2)*H[1, z])/(-1 + z)) - 
       4*(3 + z)*H[0, 1, z]) + H[-1, z]*
      ((-8*(1 + z)*(-2 - z + 16*z^2)*H[0, z])/(3*z) - 
       (4*(-1 + z)^2*H[0, z]^2)/(1 + z) + (32*(1 + z + z^2)*H[0, -1, z])/
        (1 + z) + (16*(1 + z^2)*H[0, 1, z])/(1 + z)) + 
     H[1, z]*(2*(-47 + 45*z) - 8*(1 - 7*z + 8*z^2)*H[0, 1, z]) + 
     H[0, z]*((2*(71 - 114*z + 109*z^2))/(3*(-1 + z)) - 
       (2*(13 - 44*z + 23*z^2)*H[1, z])/(-1 + z) + 
       (4*(-3 + 4*z - 10*z^2 + 4*z^3)*H[1, z]^2)/(-1 + z) + 
       (8*(-1 - z - 3*z^2 + z^3)*H[0, -1, z])/((-1 + z)*(1 + z)) + 
       (16*(-1 + 3*z - 5*z^2 + 2*z^3)*H[0, 1, z])/(-1 + z)) - 
     (32*(1 + z + z^2)*H[0, -1, -1, z])/(1 + z) - 
     (16*(1 + z^2)*H[0, -1, 1, z])/(1 + z) - 
     (8*(-1 - 4*z + z^2)*H[0, 0, -1, z])/(-1 + z) - 
     (16*(-3 + 5*z - 6*z^2 - 6*z^3 + 6*z^4)*H[0, 0, 1, z])/
      ((-1 + z)*(1 + z)) - (16*(1 + z^2)*H[0, 1, -1, z])/(1 + z) + 
     4*(5 - 19*z + 24*z^2)*H[0, 1, 1, z]) + 
   CA*CF*((694 - 23*z)/27 + (2*(3 + 7*z - 15*z^2 - 15*z^3 + 24*z^4)*z3)/
      ((-1 + z)*(1 + z)) + (8*(1 + z + z^2)*H[-1, z]^2*H[0, z])/(1 + z) + 
     (2*(1 + z^2)*H[0, z]^3)/((-1 + z)*(1 + z)) + xiR^2*H[1, z] - 
     (11*(1 + z)*H[1, z]^2)/3 + H[0, z]^2*((35 + 12*z + 39*z^2 - 64*z^3)/
        (6*(-1 + z)) - (4*(1 - z + z^2)*H[1, z])/(-1 + z)) + 
     z2*((2*(27 - 33*z - 20*z^2 + 32*z^3))/(3*(-1 + z)) + 
       (8*(2 + z + 2*z^2)*H[-1, z])/(1 + z) - 
       (2*(-2 + 8*z - 9*z^2 - 3*z^3 + 8*z^4)*H[0, z])/((-1 + z)*(1 + z)) - 
       (2*(1 + 10*z - 17*z^2 + 8*z^3)*H[1, z])/(-1 + z)) - 
     (4*(1 + z)*(-2 - z + 16*z^2)*H[0, -1, z])/(3*z) - 
     (4*(4 - 9*z + 6*z^2)*H[0, 1, z])/(-1 + z) + 
     H[-1, z]*((4*(1 + z)*(-2 - z + 16*z^2)*H[0, z])/(3*z) + 
       (2*(-1 + z)^2*H[0, z]^2)/(1 + z) - (16*(1 + z + z^2)*H[0, -1, z])/
        (1 + z) - (8*(1 + z^2)*H[0, 1, z])/(1 + z)) + 
     H[1, z]*((-2*(-80 + 121*z))/9 + (4*z*(6 - 13*z + 8*z^2)*H[0, 1, z])/
        (-1 + z)) + H[0, z]*((-23 + 276*z - 137*z^2)/(9*(-1 + z)) + 
       (2*(2 - 9*z + 8*z^2)*H[1, z])/(-1 + z) - 
       (z*(6 - 13*z + 8*z^2)*H[1, z]^2)/(-1 + z) - 
       (4*(-1 - z - 3*z^2 + z^3)*H[0, -1, z])/((-1 + z)*(1 + z)) - 
       (2*(-2 + 10*z - 15*z^2 + 8*z^3)*H[0, 1, z])/(-1 + z)) + 
     (16*(1 + z + z^2)*H[0, -1, -1, z])/(1 + z) + 
     (8*(1 + z^2)*H[0, -1, 1, z])/(1 + z) + 
     (4*(-1 - 4*z + z^2)*H[0, 0, -1, z])/(-1 + z) + 
     (2*(-2 + 24*z - 19*z^2 - 13*z^3 + 24*z^4)*H[0, 0, 1, z])/
      ((-1 + z)*(1 + z)) + (8*(1 + z^2)*H[0, 1, -1, z])/(1 + z) - 
     (6*z*(6 - 13*z + 8*z^2)*H[0, 1, 1, z])/(-1 + z) + 
     xiR*(3/2 + 18*z*(-1 + 2*z)*z3 + z2*((1 - 11*z + 12*z^2)/(-1 + z) - 
         6*z*(-1 + 2*z)*H[0, z] - 6*z*(-1 + 2*z)*H[1, z]) - 
       (2*z*(-11 + 12*z)*H[0, 1, z])/(-1 + z) + 
       H[0, z]*(-(((-1 + 3*z)*(-3 + 4*z))/(-1 + z)) + 
         (z*(-11 + 12*z)*H[1, z])/(-1 + z) - 3*z*(-1 + 2*z)*H[1, z]^2 - 
         6*z*(-1 + 2*z)*H[0, 1, z]) + H[1, z]*(1 - 12*z + 
         12*z*(-1 + 2*z)*H[0, 1, z]) + 18*z*(-1 + 2*z)*H[0, 0, 1, z] - 
       18*z*(-1 + 2*z)*H[0, 1, 1, z])), 
 daqqNS21r -> CF*nl*TF*((2*(-101 + 397*z))/81 + (8*(1 + z)*z3)/3 + 
     ((1 - 12*z + z^2)*H[0, z]^2)/(9*(-1 + z)) + ((-1 - z^2)*H[0, z]^3)/
      (9*(-1 + z)) + (4*(-10 + 59*z)*H[1, z])/27 + (2*(-13 + 11*z)*H[1, z]^2)/
      9 - (2*(1 + z)*H[1, z]^3)/3 + z2*((8*(-2 + z))/9 - 
       (2*(1 + z)*H[1, z])/3) + H[0, z]*((-2*(-31 - 51*z + 41*z^2))/
        (27*(-1 + z)) - (2*(-1 - 24*z + 8*z^2)*H[1, z])/(9*(-1 + z)) + 
       (2*(1 + z^2)*H[1, z]^2)/(3*(-1 + z)))) + 
   CF^2*((146 + 13*z)/3 + (2*(34 - 14*z + 39*z^2 - 5*z^3 + 36*z^4)*z2^2)/
      (5*(-1 + z)*(1 + z)) - (16*(1 + z + z^2)*H[-1, z]^3*H[0, z])/
      (3*(1 + z)) + ((-13 + 15*z + 17*z^2 + 45*z^3)*H[0, z]^4)/
      (24*(-1 + z)*(1 + z)) + (5*(5 + z)*H[1, z]^3)/2 - 
     (5*(1 + z)*H[1, z]^4)/2 + H[0, z]^3*((-52 - 2*z - 37*z^2 + 64*z^3)/
        (6*(-1 + z)) + ((7 - 12*z + 7*z^2)*H[1, z])/(3*(-1 + z))) + 
     z3*((2*(65 + 308*z - 926*z^2 + 556*z^3))/(3*(-1 + z)) + 
       (8*(6 + 5*z + 6*z^2)*H[-1, z])/(1 + z) - 
       (2*(-7 + 77*z - 129*z^2 - 93*z^3 + 96*z^4)*H[0, z])/
        (3*(-1 + z)*(1 + z)) + (4*(31 - 24*z + 11*z^2 + 24*z^3)*H[1, z])/
        (3*(-1 + z))) + xiR^2*(-3 + z2 - H[1, z] + (3*H[1, z]^2)/2 + 
       H[0, z]*(3/2 + ((3 - 2*z)*H[1, z])/(2*(-1 + z)))) + 
     (8*z*H[0, -1, z]^2)/(-1 + z) - (2*(167 - 516*z + 355*z^2)*H[0, 1, z])/
      (3*(-1 + z)) + (4*(1 + z^2)*H[0, 1, z]^2)/(-1 + z) + 
     H[1, z]^2*((113 - 117*z)/2 + 8*z*(-3 + 4*z)*H[0, 1, z]) + 
     H[0, -1, z]*((-4*(1 + z)*(-10 - 9*z + 8*z^2))/(3*z) + 
       (16*(1 - z + z^2)*H[0, 1, z])/(-1 + z)) + 
     H[-1, z]^2*((-8*(1 + z)*(-1 - 5*z + 8*z^2)*H[0, z])/(3*z) - 
       (8*(1 + z + z^2)*H[0, z]^2)/(1 + z) + (16*(1 + z + z^2)*H[0, -1, z])/
        (1 + z) + (16*(1 + z + z^2)*H[0, 1, z])/(1 + z)) + 
     z2*((197 - 568*z + 351*z^2 + 32*z^3)/(3*(-1 + z)) - 
       (24*(1 + z + z^2)*H[-1, z]^2)/(1 + z) + 
       ((-33 + 35*z - 47*z^2 - 27*z^3 + 48*z^4)*H[0, z]^2)/
        (2*(-1 + z)*(1 + z)) + H[-1, z]*((-8*(1 + z)*(-1 + 2*z)*(1 + 4*z))/
          z - (4*(1 - 4*z + z^2)*H[0, z])/(1 + z)) - 
       (2*(-4 + 21*z - 123*z^2 + 100*z^3)*H[1, z])/(3*z) - 
       2*(3 - 3*z + 4*z^2)*H[1, z]^2 + 
       H[0, z]*((-45 - 138*z + 292*z^2 - 136*z^3)/(3*(-1 + z)) + 
         (2*(7 + 4*z - 7*z^2 + 8*z^3)*H[1, z])/(-1 + z)) - 
       (4*(-1 + 6*z + z^2)*H[0, -1, z])/(-1 + z) - 
       (2*(9 + 5*z - z^2 + 11*z^3)*H[0, 1, z])/((-1 + z)*(1 + z))) + 
     H[0, z]^2*((137 - 404*z + 413*z^2 - 32*z^3)/(6*(-1 + z)) + 
       ((8 - 119*z + 348*z^2 - 137*z^3 - 64*z^4)*H[1, z])/(6*(-1 + z)*z) + 
       ((-7 + 16*z - 28*z^2 + 12*z^3)*H[1, z]^2)/(-1 + z) + 
       (2*(-3 - 3*z - 5*z^2 + 3*z^3)*H[0, -1, z])/((-1 + z)*(1 + z)) + 
       (2*(-5 + 13*z - 13*z^2 - 15*z^3 + 12*z^4)*H[0, 1, z])/
        ((-1 + z)*(1 + z))) - (16*(1 + z)*(-1 - 5*z + 8*z^2)*H[0, -1, -1, z])/
      (3*z) - (8*(1 + z)*(-2 - z + 16*z^2)*H[0, -1, 1, z])/(3*z) - 
     (4*(4 + 3*z - 57*z^2 + 32*z^3)*H[0, 0, -1, z])/(3*z) + 
     (2*(4 - 109*z + 534*z^2 - 726*z^3 + 300*z^4)*H[0, 0, 1, z])/
      (3*(-1 + z)*z) - (8*(1 + z)*(-2 - z + 16*z^2)*H[0, 1, -1, z])/(3*z) - 
     (4*(-5 + 68*z - 128*z^2 + 66*z^3)*H[0, 1, 1, z])/(-1 + z) + 
     xiR*(16 - 4*(2 + z)*z3 + (7*(3 - 2*z + z^2)*H[0, z]^3)/(6*(-1 + z)) + 
       (-8 + 5*z)*H[1, z] + 3*(-1 + 2*z)*H[1, z]^2 + (7*(-3 + z)*H[1, z]^3)/
        6 + z2*(4 - 3*z + 2*(5 + 2*z)*H[0, z] + 2*(-1 + z)*H[1, z]) + 
       H[0, z]^2*((-3*(13 - 10*z + 4*z^2))/(4*(-1 + z)) + 
         ((-11 + 8*z + z^2)*H[1, z])/(2*(-1 + z))) + 6*(-1 + z)*H[0, 1, z] + 
       H[0, z]*((21 - 7*z - z^2)/(-1 + z) + ((-3 + 16*z - 12*z^2)*H[1, z])/
          (2*(-1 + z)) + ((-15 + 8*z - 3*z^2)*H[1, z]^2)/(2*(-1 + z)) - 
         2*(3 + z)*H[0, 1, z]) - 2*(3 + z)*H[0, 0, 1, z] + 
       4*(3 + z)*H[0, 1, 1, z]) + H[-1, z]*
      ((-2*(1 + z)*(-4 + 7*z + 32*z^2)*H[0, z]^2)/(3*z) - 
       (2*(1 - 6*z + z^2)*H[0, z]^3)/(3*(1 + z)) + 
       (16*(1 + z)*(-1 - 5*z + 8*z^2)*H[0, -1, z])/(3*z) + 
       (8*(1 + z)*(-2 - z + 16*z^2)*H[0, 1, z])/(3*z) + 
       H[0, z]*((4*(1 + z)*(-10 - 9*z + 8*z^2))/(3*z) + 
         (16*(1 + z + z^2)*H[0, -1, z])/(1 + z) + (8*(1 + z^2)*H[0, 1, z])/
          (1 + z)) - (32*(1 + z + z^2)*H[0, -1, -1, z])/(1 + z) - 
       (32*(1 + z + z^2)*H[0, -1, 1, z])/(1 + z) - 8*(1 + z)*H[0, 0, 1, z] - 
       (32*(1 + z + z^2)*H[0, 1, -1, z])/(1 + z) - 
       (16*(1 + z^2)*H[0, 1, 1, z])/(1 + z)) + 
     H[1, z]*((-2*(-160 + 133*z))/3 + 16*(-1 + z)*(-3 + 11*z)*H[0, 1, z] - 
       (32*(1 - z + z^2)*H[0, 0, -1, z])/(-1 + z) + 
       (4*(-7 + 18*z - 35*z^2 + 16*z^3)*H[0, 0, 1, z])/(-1 + z) - 
       8*(-1 - 2*z + 4*z^2)*H[0, 1, 1, z]) + 
     H[0, z]*((-2*(40 - 101*z + 127*z^2))/(3*(-1 + z)) + 
       ((57 - 196*z + 219*z^2 - 88*z^3)*H[1, z]^2)/(2*(-1 + z)) - 
       (2*(-7 + 10*z - 28*z^2 + 12*z^3)*H[1, z]^3)/(3*(-1 + z)) + 
       (4*(3 - 9*z + 32*z^2)*H[0, -1, z])/3 - 
       (2*(4 - 103*z + 318*z^2 - 322*z^3 + 100*z^4)*H[0, 1, z])/
        (3*(-1 + z)*z) + H[1, z]*((65 - 203*z + 118*z^2)/(-1 + z) + 
         (16*(1 - z + z^2)*H[0, -1, z])/(-1 + z) - 
         (4*(-5 + 18*z - 33*z^2 + 16*z^3)*H[0, 1, z])/(-1 + z)) - 
       (16*(-1 + z + z^2 + z^3)*H[0, -1, -1, z])/((-1 + z)*(1 + z)) - 
       (8*(1 + z - z^2 + 3*z^3)*H[0, -1, 1, z])/((-1 + z)*(1 + z)) - 
       (4*(-5 - z - 3*z^2 + z^3)*H[0, 0, -1, z])/((-1 + z)*(1 + z)) - 
       (4*(-7 + 21*z - 23*z^2 - 19*z^3 + 20*z^4)*H[0, 0, 1, z])/
        ((-1 + z)*(1 + z)) - (8*(1 + z - z^2 + 3*z^3)*H[0, 1, -1, z])/
        ((-1 + z)*(1 + z)) + (4*(-5 + 16*z - 31*z^2 + 16*z^3)*H[0, 1, 1, z])/
        (-1 + z)) + (32*(1 + z + z^2)*H[0, -1, -1, -1, z])/(1 + z) + 
     (32*(1 + z + z^2)*H[0, -1, -1, 1, z])/(1 + z) - 
     16*(-1 + z)*H[0, -1, 0, 1, z] + (32*(1 + z + z^2)*H[0, -1, 1, -1, z])/
      (1 + z) + (16*(1 + z^2)*H[0, -1, 1, 1, z])/(1 + z) + 
     8*(1 + z)*H[0, 0, -1, 1, z] - (4*(-7 + 6*z + 5*z^2)*H[0, 0, 0, -1, z])/
      (1 + z) + (4*(1 - 16*z + z^2 + 12*z^3)*H[0, 0, 0, 1, z])/(1 + z) + 
     8*(1 + z)*H[0, 0, 1, -1, z] + (4*(3 + 2*z + 3*z^2)*H[0, 0, 1, 1, z])/
      (1 + z) + (32*(1 + z + z^2)*H[0, 1, -1, -1, z])/(1 + z) + 
     (16*(1 + z^2)*H[0, 1, -1, 1, z])/(1 + z) + 
     (16*(1 + z^2)*H[0, 1, 1, -1, z])/(1 + z) - 2*(15 - 25*z + 24*z^2)*
      H[0, 1, 1, 1, z]) + CA*CF*((-5339 - 2627*z)/162 + 
     ((-11 + 103*z - 59*z^2 + 11*z^3 - 72*z^4)*z2^2)/(10*(-1 + z)*(1 + z)) + 
     (8*(1 + z + z^2)*H[-1, z]^3*H[0, z])/(3*(1 + z)) + 
     (7*(1 + z^2)*H[0, z]^4)/(12*(-1 + z)*(1 + z)) + 
     (11*(1 + z)*H[1, z]^3)/6 + H[0, z]^3*((59 + 36*z + 119*z^2 - 192*z^3)/
        (36*(-1 + z)) - (2*(1 - z + z^2)*H[1, z])/(-1 + z)) + 
     z3*((-2*(37 + 138*z - 414*z^2 + 260*z^3))/(3*(-1 + z)) - 
       (4*(6 + 5*z + 6*z^2)*H[-1, z])/(1 + z) + 
       (4*z*(5 - 11*z - 6*z^2 + 8*z^3)*H[0, z])/((-1 + z)*(1 + z)) - 
       (2*(3 - 10*z + 8*z^3)*H[1, z])/(-1 + z)) + 
     xiR^2*(-7/8 - z2/4 - H[1, z]/2 - (3*H[1, z]^2)/4 + 
       H[0, z]*(-3/(8*(-1 + z)) + ((-3 + 2*z)*H[1, z])/(4*(-1 + z)))) - 
     (4*z*H[0, -1, z]^2)/(-1 + z) + (2*(73 - 249*z + 185*z^2)*H[0, 1, z])/
      (3*(-1 + z)) - (2*(1 + z^2)*H[0, 1, z]^2)/(-1 + z) + 
     H[0, -1, z]*((2*(1 + z)*(-10 - 9*z + 8*z^2))/(3*z) - 
       (8*(1 - z + z^2)*H[0, 1, z])/(-1 + z)) + 
     H[-1, z]^2*((4*(1 + z)*(-1 - 5*z + 8*z^2)*H[0, z])/(3*z) + 
       (4*(1 + z + z^2)*H[0, z]^2)/(1 + z) - (8*(1 + z + z^2)*H[0, -1, z])/
        (1 + z) - (8*(1 + z + z^2)*H[0, 1, z])/(1 + z)) + 
     z2*((-332 + 855*z - 529*z^2 - 48*z^3)/(9*(-1 + z)) + 
       (12*(1 + z + z^2)*H[-1, z]^2)/(1 + z) + 
       ((4 - 24*z + 25*z^2 + 9*z^3 - 24*z^4)*H[0, z]^2)/
        (2*(-1 + z)*(1 + z)) + H[-1, z]*((4*(1 + z)*(-1 + 2*z)*(1 + 4*z))/z + 
         (2*(1 - 4*z + z^2)*H[0, z])/(1 + z)) + 
       ((-8 + 77*z - 193*z^2 + 176*z^3)*H[1, z])/(6*z) + 
       ((5 + 10*z - 19*z^2 + 8*z^3)*H[1, z]^2)/(2*(-1 + z)) + 
       H[0, z]*(((-5 + 2*z)*(-6 - 21*z + 28*z^2))/(3*(-1 + z)) + 
         ((-2 - 2*z + 11*z^2 - 8*z^3)*H[1, z])/(-1 + z)) + 
       (2*(-1 + 6*z + z^2)*H[0, -1, z])/(-1 + z) + 
       (4*(2 + z - z^2 + 2*z^3)*H[0, 1, z])/((-1 + z)*(1 + z))) + 
     H[1, z]^2*((-283 + 272*z)/18 - (2*(1 + 4*z - 12*z^2 + 8*z^3)*H[0, 1, z])/
        (-1 + z)) + H[0, z]^2*((-23 + 696*z - 689*z^2 + 96*z^3)/
        (36*(-1 + z)) + ((-4 + 46*z - 93*z^2 + 28*z^3 + 32*z^4)*H[1, z])/
        (6*(-1 + z)*z) - ((-4 + 3*z)*(2 - 5*z + 8*z^2)*H[1, z]^2)/
        (4*(-1 + z)) + ((3 + 3*z + 5*z^2 - 3*z^3)*H[0, -1, z])/
        ((-1 + z)*(1 + z)) + ((2 - 28*z + 19*z^2 + 17*z^3 - 24*z^4)*
         H[0, 1, z])/(2*(-1 + z)*(1 + z))) + 
     (8*(1 + z)*(-1 - 5*z + 8*z^2)*H[0, -1, -1, z])/(3*z) + 
     (4*(1 + z)*(-2 - z + 16*z^2)*H[0, -1, 1, z])/(3*z) + 
     (2*(4 + 3*z - 57*z^2 + 32*z^3)*H[0, 0, -1, z])/(3*z) - 
     (2*(2 - 17*z + 228*z^2 - 360*z^3 + 132*z^4)*H[0, 0, 1, z])/
      (3*(-1 + z)*z) + (4*(1 + z)*(-2 - z + 16*z^2)*H[0, 1, -1, z])/(3*z) + 
     (2*(2 + 57*z - 117*z^2 + 60*z^3)*H[0, 1, 1, z])/(-1 + z) + 
     H[-1, z]*(((1 + z)*(-4 + 7*z + 32*z^2)*H[0, z]^2)/(3*z) + 
       ((1 - 6*z + z^2)*H[0, z]^3)/(3*(1 + z)) - 
       (8*(1 + z)*(-1 - 5*z + 8*z^2)*H[0, -1, z])/(3*z) - 
       (4*(1 + z)*(-2 - z + 16*z^2)*H[0, 1, z])/(3*z) + 
       H[0, z]*((-2*(1 + z)*(-10 - 9*z + 8*z^2))/(3*z) - 
         (8*(1 + z + z^2)*H[0, -1, z])/(1 + z) - (4*(1 + z^2)*H[0, 1, z])/
          (1 + z)) + (16*(1 + z + z^2)*H[0, -1, -1, z])/(1 + z) + 
       (16*(1 + z + z^2)*H[0, -1, 1, z])/(1 + z) + 4*(1 + z)*H[0, 0, 1, z] + 
       (16*(1 + z + z^2)*H[0, 1, -1, z])/(1 + z) + 
       (8*(1 + z^2)*H[0, 1, 1, z])/(1 + z)) + 
     H[0, z]*((-1355 - 1929*z + 2677*z^2)/(54*(-1 + z)) + 
       ((-29 + 177*z - 293*z^2 + 120*z^3)*H[1, z]^2)/(6*(-1 + z)) + 
       ((2 + 14*z - 37*z^2 + 24*z^3)*H[1, z]^3)/(6*(-1 + z)) - 
       (2*(3 - 9*z + 32*z^2)*H[0, -1, z])/3 + 
       (2*(2 - 29*z + 114*z^2 - 140*z^3 + 44*z^4)*H[0, 1, z])/
        (3*(-1 + z)*z) + H[1, z]*((-737 + 1572*z - 1124*z^2)/(18*(-1 + z)) - 
         (8*(1 - z + z^2)*H[0, -1, z])/(-1 + z) + 
         (2*(-1 + 14*z - 27*z^2 + 16*z^3)*H[0, 1, z])/(-1 + z)) + 
       (8*(-1 + z + z^2 + z^3)*H[0, -1, -1, z])/((-1 + z)*(1 + z)) + 
       (4*(1 + z - z^2 + 3*z^3)*H[0, -1, 1, z])/((-1 + z)*(1 + z)) + 
       (2*(-5 - z - 3*z^2 + z^3)*H[0, 0, -1, z])/((-1 + z)*(1 + z)) + 
       ((2 + 48*z - 37*z^2 - 19*z^3 + 40*z^4)*H[0, 0, 1, z])/
        ((-1 + z)*(1 + z)) + (4*(1 + z - z^2 + 3*z^3)*H[0, 1, -1, z])/
        ((-1 + z)*(1 + z)) - 2*(1 - 11*z + 16*z^2)*H[0, 1, 1, z]) + 
     H[1, z]*((-1639 + 1202*z)/27 - 4*(2 - 23*z + 20*z^2)*H[0, 1, z] + 
       (16*(1 - z + z^2)*H[0, 0, -1, z])/(-1 + z) - 
       (2*(1 + 14*z - 25*z^2 + 16*z^3)*H[0, 0, 1, z])/(-1 + z) + 
       (2*(3 - 10*z^2 + 8*z^3)*H[0, 1, 1, z])/(-1 + z)) - 
     (16*(1 + z + z^2)*H[0, -1, -1, -1, z])/(1 + z) - 
     (16*(1 + z + z^2)*H[0, -1, -1, 1, z])/(1 + z) + 
     8*(-1 + z)*H[0, -1, 0, 1, z] - (16*(1 + z + z^2)*H[0, -1, 1, -1, z])/
      (1 + z) - (8*(1 + z^2)*H[0, -1, 1, 1, z])/(1 + z) - 
     4*(1 + z)*H[0, 0, -1, 1, z] + (2*(-7 + 6*z + 5*z^2)*H[0, 0, 0, -1, z])/
      (1 + z) - (3*(2 + 12*z - 9*z^2 - 3*z^3 + 8*z^4)*H[0, 0, 0, 1, z])/
      ((-1 + z)*(1 + z)) - 4*(1 + z)*H[0, 0, 1, -1, z] + 
     (2*(5 + z)*(1 + z^2)*H[0, 0, 1, 1, z])/((-1 + z)*(1 + z)) - 
     (16*(1 + z + z^2)*H[0, 1, -1, -1, z])/(1 + z) - 
     (8*(1 + z^2)*H[0, 1, -1, 1, z])/(1 + z) - 
     (8*(1 + z^2)*H[0, 1, 1, -1, z])/(1 + z) + 
     ((-8 + 34*z - 47*z^2 + 24*z^3)*H[0, 1, 1, 1, z])/(-1 + z) + 
     xiR*(27/4 - (27*z*(-1 + 2*z)*z2^2)/10 + 
       z3*((-1 - 106*z + 237*z^2 - 138*z^3)/(2*(-1 + z)) + 
         12*z*(-1 + 2*z)*H[0, z] - 6*z*(-1 + 2*z)*H[1, z]) + 
       z2*((25 - 92*z)/4 - (9*z*(-1 + 2*z)*H[0, z]^2)/2 + 
         ((-6 + 39*z - 83*z^2 + 46*z^3)*H[1, z])/(2*(-1 + z)) + 
         (3*z*(-1 + 2*z)*H[1, z]^2)/2 + H[0, z]*
          ((-9 + 21*z - 59*z^2 + 46*z^3)/(2*(-1 + z)) - 3*z*(-1 + 2*z)*
            H[1, z])) + (-15 + 46*z)*H[0, 1, z] + 
       H[1, z]^2*((3*(-1 + 12*z))/4 - 6*z*(-1 + 2*z)*H[0, 1, z]) + 
       H[0, z]^2*((-3*(-1 + 3*z)*(-3 + 4*z))/(4*(-1 + z)) + 
         (3*z*(-11 + 12*z)*H[1, z])/(4*(-1 + z)) - (9*z*(-1 + 2*z)*H[1, z]^2)/
          4 - (9*z*(-1 + 2*z)*H[0, 1, z])/2) + 
       ((27 - 140*z + 261*z^2 - 138*z^3)*H[0, 0, 1, z])/(2*(-1 + z)) + 
       ((-9 + 106*z - 237*z^2 + 138*z^3)*H[0, 1, 1, z])/(2*(-1 + z)) + 
       H[0, z]*((21 - 73*z + 68*z^2)/(4*(-1 + z)) + 
         ((-3 + 61*z - 107*z^2 + 46*z^3)*H[1, z]^2)/(4*(-1 + z)) + 
         (3*z*(-1 + 2*z)*H[1, z]^3)/2 + ((-9 + 76*z - 119*z^2 + 46*z^3)*
           H[0, 1, z])/(2*(-1 + z)) + H[1, z]*((-21 + 122*z - 92*z^2)/
            (4*(-1 + z)) + 12*z*(-1 + 2*z)*H[0, 1, z]) + 
         15*z*(-1 + 2*z)*H[0, 0, 1, z] - 12*z*(-1 + 2*z)*H[0, 1, 1, z]) + 
       H[1, z]*(-13 + 17*z + ((3 - 50*z + 95*z^2 - 46*z^3)*H[0, 1, z])/
          (-1 + z) - 12*z*(-1 + 2*z)*H[0, 0, 1, z] + 6*z*(-1 + 2*z)*
          H[0, 1, 1, z]) - 9*z*(-1 + 2*z)*H[0, 0, 0, 1, z] + 
       9*z*(-1 + 2*z)*H[0, 1, 1, 1, z])), dbqqNS10r -> CF*(2*xiR - 4*z), 
 dbqqNS11r -> CF*(2*z - 2*z*H[0, z] + xiR*(-1 + H[0, z] - H[1, z]) + 
    2*z*H[1, z]), dbqqNS12r -> CF*(-1/2*(z*z2) - (z*H[0, z]^2)/2 - 
    z*H[1, z] - (z*H[1, z]^2)/2 + H[0, z]*(z + z*H[1, z]) + 
    xiR*(z2/4 + H[0, z]^2/4 + H[0, z]*(-1/2 - H[1, z]/2) + H[1, z]/2 + 
      H[1, z]^2/4)), dbqqNS20r -> 
  CF*nl*TF*((16*(-1 + 5*z))/9 + (8*(-1 + 2*z)*H[1, z])/3) + 
   CF^2*((8*(-16 + 13*z))/3 + 48*(-1 + z)*z*z3 - (4*z*(9 + 8*z)*H[0, z]^2)/
      3 + 24*z*H[1, z]^2 + xiR^2*(-2 + 2*H[1, z]) + 
     z2*((8*(-3 + 12*z + 8*z^2))/3 - 16*(-1 + z)*z*H[0, z] - 
       16*(-1 + z)*z*H[1, z]) - (32*(1 + z)^2*(-1 + 2*z)*H[0, -1, z])/(3*z) - 
     16*(-1 + 3*z)*H[0, 1, z] + xiR*(4*(3 + 2*z) - 8*z2 - 
       2*(5 + 2*z)*H[0, z] + 6*H[0, z]^2 + 2*(-1 + 2*z)*H[1, z] - 
       12*H[1, z]^2 + 8*H[0, 1, z]) + H[0, z]*((-4*(-14 + 37*z))/3 + 
       (32*(1 + z)^2*(-1 + 2*z)*H[-1, z])/(3*z) + 8*(-1 + 2*z)*H[1, z] - 
       8*(-1 + z)*z*H[1, z]^2 - 16*(-1 + z)*z*H[0, 1, z]) + 
     H[1, z]*(-12*z + 32*(-1 + z)*z*H[0, 1, z]) + 
     48*(-1 + z)*z*H[0, 0, 1, z] - 48*(-1 + z)*z*H[0, 1, 1, z]) + 
   CA*CF*((-4*(-20 + 97*z))/9 - 24*(-1 + z)*z*z3 + (16*z^2*H[0, z]^2)/3 + 
     xiR^2*(-1/2 - H[1, z]) + z2*((-4*(-3 + 6*z + 8*z^2))/3 + 
       8*(-1 + z)*z*H[0, z] + 8*(-1 + z)*z*H[1, z]) + 
     (16*(1 + z)^2*(-1 + 2*z)*H[0, -1, z])/(3*z) + 8*(-1 + 2*z)*H[0, 1, z] + 
     H[1, z]*((-2*(13 + 10*z))/3 - 16*(-1 + z)*z*H[0, 1, z]) + 
     H[0, z]*((8*(-2 + 7*z))/3 - (16*(1 + z)^2*(-1 + 2*z)*H[-1, z])/(3*z) - 
       4*(-1 + 2*z)*H[1, z] + 4*(-1 + z)*z*H[1, z]^2 + 
       8*(-1 + z)*z*H[0, 1, z]) - 24*(-1 + z)*z*H[0, 0, 1, z] + 
     24*(-1 + z)*z*H[0, 1, 1, z] + xiR*(3 - 6*z*(-2 + 3*z)*z3 + 
       z2*(-6*z + 2*z*(-2 + 3*z)*H[0, z] + 2*z*(-2 + 3*z)*H[1, z]) + 
       12*z*H[0, 1, z] + H[1, z]*(1 + 6*z - 4*z*(-2 + 3*z)*H[0, 1, z]) + 
       H[0, z]*(2*(-1 + 3*z) - 6*z*H[1, z] + z*(-2 + 3*z)*H[1, z]^2 + 
         2*z*(-2 + 3*z)*H[0, 1, z]) - 6*z*(-2 + 3*z)*H[0, 0, 1, z] + 
       6*z*(-2 + 3*z)*H[0, 1, 1, z])), 
 dbqqNS21r -> CF*nl*TF*((-8*(-14 + 43*z))/27 - (2*(-1 + 2*z)*z2)/3 - 
     (4*(-7 + 26*z)*H[1, z])/9 - 2*(-1 + 2*z)*H[1, z]^2 + 
     H[0, z]*((8*(-1 + 5*z))/9 + (4*(-1 + 2*z)*H[1, z])/3)) + 
   CF^2*(-2*(-42 + 41*z) - (36*(-1 + z)*z*z2^2)/5 + 
     (16*(1 + z)^2*(-1 + 2*z)*H[-1, z]^2*H[0, z])/(3*z) - 
     (2*z*(7 + 8*z)*H[0, z]^3)/3 - (28*z*H[1, z]^3)/3 + 
     z3*((-8*(3 - 48*z + 74*z^2))/3 + 32*(-1 + z)*z*H[0, z] - 
       16*(-1 + z)*z*H[1, z]) + xiR^2*(3 - z2 + H[0, z]*(-1 + H[1, z]) - 
       (3*H[1, z]^2)/2) + z2*((-4*(-25 + 67*z))/3 + 
       (16*(1 + z)^2*(-1 + 2*z)*H[-1, z])/z - 12*(-1 + z)*z*H[0, z]^2 + 
       (4*(-4 + 3*z - 30*z^2 + 28*z^3)*H[1, z])/(3*z) + 
       4*(-1 + z)*z*H[1, z]^2 + H[0, z]*((4*(-3 - 15*z + 20*z^2))/3 - 
         8*(-1 + z)*z*H[1, z])) + (16*(-3 + z)*(1 + z)*H[0, -1, z])/(3*z) + 
     (16*(-8 + 25*z)*H[0, 1, z])/3 + H[1, z]^2*
      (-4 + 7*z - 16*(-1 + z)*z*H[0, 1, z]) + 
     H[0, z]^2*((14 - 117*z)/3 + (2*(4 - 9*z + 18*z^2 + 8*z^3)*H[1, z])/
        (3*z) - 6*(-1 + z)*z*H[1, z]^2 - 12*(-1 + z)*z*H[0, 1, z]) + 
     H[-1, z]*((-16*(-3 + z)*(1 + z)*H[0, z])/(3*z) + 
       (16*(1 + z)^2*(-1 + 2*z)*H[0, z]^2)/(3*z) - 
       (32*(1 + z)^2*(-1 + 2*z)*H[0, -1, z])/(3*z) - 
       (32*(1 + z)^2*(-1 + 2*z)*H[0, 1, z])/(3*z)) + 
     (32*(1 + z)^2*(-1 + 2*z)*H[0, -1, -1, z])/(3*z) + 
     (32*(1 + z)^2*(-1 + 2*z)*H[0, -1, 1, z])/(3*z) + 
     (32*(-1 + z)^2*(1 + 2*z)*H[0, 0, -1, z])/(3*z) - 
     (16*(-1 + 3*z - 24*z^2 + 21*z^3)*H[0, 0, 1, z])/(3*z) + 
     (32*(1 + z)^2*(-1 + 2*z)*H[0, 1, -1, z])/(3*z) + 
     xiR*(-3*(5 + 2*z) + 4*z3 + (7*H[0, z]^3)/3 + 
       H[0, z]^2*((-13 - 2*z)/2 - 4*H[1, z]) - 4*(1 + z)*H[1, z] + 
       ((5 - 2*z)*H[1, z]^2)/2 + (14*H[1, z]^3)/3 + 
       z2*(-4 - 6*H[0, z] + 4*H[1, z]) + 4*H[0, 1, z] + 
       H[0, z]*(4*(3 + z) + (1 + 2*z)*H[1, z] - 4*H[1, z]^2 + 4*H[0, 1, z]) + 
       4*H[0, 0, 1, z] - 8*H[0, 1, 1, z]) + 8*(1 - 15*z + 18*z^2)*
      H[0, 1, 1, z] + H[0, z]*((4*(-2 + 63*z))/3 + 6*(-1 + 2*z)^2*H[1, z]^2 + 
       4*(-1 + z)*z*H[1, z]^3 - (64*z^2*H[0, -1, z])/3 + 
       (16*(-1 + 3*z - 12*z^2 + 7*z^3)*H[0, 1, z])/(3*z) + 
       H[1, z]*(-2*(-8 + 23*z) + 32*(-1 + z)*z*H[0, 1, z]) + 
       40*(-1 + z)*z*H[0, 0, 1, z] - 32*(-1 + z)*z*H[0, 1, 1, z]) + 
     H[1, z]*((-4*(-11 + 8*z))/3 - 16*(-1 + z)*(-1 + 6*z)*H[0, 1, z] - 
       32*(-1 + z)*z*H[0, 0, 1, z] + 16*(-1 + z)*z*H[0, 1, 1, z]) - 
     24*(-1 + z)*z*H[0, 0, 0, 1, z] + 24*(-1 + z)*z*H[0, 1, 1, 1, z]) + 
   CA*CF*((2*(-418 + 1091*z))/27 + (18*(-1 + z)*z*z2^2)/5 - 
     (8*(1 + z)^2*(-1 + 2*z)*H[-1, z]^2*H[0, z])/(3*z) + 
     (8*z^2*H[0, z]^3)/3 + z3*((4*(3 - 51*z + 74*z^2))/3 - 
       16*(-1 + z)*z*H[0, z] + 8*(-1 + z)*z*H[1, z]) + 
     xiR^2*(1 + z2/4 + H[0, z]*(-1/4 - H[1, z]/2) + H[1, z] + 
       (3*H[1, z]^2)/4) + z2*((-93 + 278*z)/6 - 
       (8*(1 + z)^2*(-1 + 2*z)*H[-1, z])/z + 6*(-1 + z)*z*H[0, z]^2 - 
       (2*(-4 + 3*z - 24*z^2 + 28*z^3)*H[1, z])/(3*z) - 
       2*(-1 + z)*z*H[1, z]^2 + H[0, z]*((-2*(-3 - 36*z + 20*z^2))/3 + 
         4*(-1 + z)*z*H[1, z])) - (8*(-3 + z)*(1 + z)*H[0, -1, z])/(3*z) - 
     (4*(-19 + 56*z)*H[0, 1, z])/3 + H[0, z]^2*((2*(-2 + 21*z))/3 + 
       ((-4 + 9*z - 6*z^2 - 8*z^3)*H[1, z])/(3*z) + 3*(-1 + z)*z*H[1, z]^2 + 
       6*(-1 + z)*z*H[0, 1, z]) + H[1, z]^2*((13 + 10*z)/2 + 
       8*(-1 + z)*z*H[0, 1, z]) + H[-1, z]*((8*(-3 + z)*(1 + z)*H[0, z])/
        (3*z) - (8*(1 + z)^2*(-1 + 2*z)*H[0, z]^2)/(3*z) + 
       (16*(1 + z)^2*(-1 + 2*z)*H[0, -1, z])/(3*z) + 
       (16*(1 + z)^2*(-1 + 2*z)*H[0, 1, z])/(3*z)) - 
     (16*(1 + z)^2*(-1 + 2*z)*H[0, -1, -1, z])/(3*z) - 
     (16*(1 + z)^2*(-1 + 2*z)*H[0, -1, 1, z])/(3*z) - 
     (16*(-1 + z)^2*(1 + 2*z)*H[0, 0, -1, z])/(3*z) + 
     (4*(-2 + 6*z - 69*z^2 + 42*z^3)*H[0, 0, 1, z])/(3*z) - 
     (16*(1 + z)^2*(-1 + 2*z)*H[0, 1, -1, z])/(3*z) - 
     4*(1 - 17*z + 18*z^2)*H[0, 1, 1, z] + 
     H[1, z]*((103 + 166*z)/9 + 8*(-1 + z)*(-1 + 6*z)*H[0, 1, z] + 
       16*(-1 + z)*z*H[0, 0, 1, z] - 8*(-1 + z)*z*H[0, 1, 1, z]) + 
     H[0, z]*((-2*(22 + 283*z))/9 + (-3 + 16*z - 12*z^2)*H[1, z]^2 - 
       2*(-1 + z)*z*H[1, z]^3 + (32*z^2*H[0, -1, z])/3 - 
       (4*(-2 + 6*z - 27*z^2 + 14*z^3)*H[0, 1, z])/(3*z) + 
       H[1, z]*((-43 + 74*z)/3 - 16*(-1 + z)*z*H[0, 1, z]) - 
       20*(-1 + z)*z*H[0, 0, 1, z] + 16*(-1 + z)*z*H[0, 1, 1, z]) + 
     12*(-1 + z)*z*H[0, 0, 0, 1, z] - 12*(-1 + z)*z*H[0, 1, 1, 1, z] + 
     xiR*(-8 + (9*z*(-2 + 3*z)*z2^2)/10 + z3*(3*(1 - 10*z + 13*z^2) - 
         4*z*(-2 + 3*z)*H[0, z] + 2*z*(-2 + 3*z)*H[1, z]) + 
       z2*((-21 + 52*z)/4 + (3*z*(-2 + 3*z)*H[0, z]^2)/2 + 
         (-1 + 11*z - 13*z^2)*H[1, z] - (z*(-2 + 3*z)*H[1, z]^2)/2 + 
         H[0, z]*(-3 + 5*z - 13*z^2 + z*(-2 + 3*z)*H[1, z])) - 
       2*(-5 + 13*z)*H[0, 1, z] + H[0, z]^2*((3*(-1 + 3*z))/2 - 
         (9*z*H[1, z])/2 + (3*z*(-2 + 3*z)*H[1, z]^2)/4 + 
         (3*z*(-2 + 3*z)*H[0, 1, z])/2) + H[1, z]^2*((-3*(1 + 6*z))/4 + 
         2*z*(-2 + 3*z)*H[0, 1, z]) + 3*(3 - 12*z + 13*z^2)*H[0, 0, 1, z] - 
       3*(1 - 10*z + 13*z^2)*H[0, 1, 1, z] + 
       H[1, z]*((7 - 20*z)/2 + 2*(-1 + z)*(-1 + 13*z)*H[0, 1, z] + 
         4*z*(-2 + 3*z)*H[0, 0, 1, z] - 2*z*(-2 + 3*z)*H[0, 1, 1, z]) + 
       H[0, z]*((7 - 20*z)/2 + ((-1 + 17*z - 13*z^2)*H[1, z]^2)/2 - 
         (z*(-2 + 3*z)*H[1, z]^3)/2 + (-3 + 20*z - 13*z^2)*H[0, 1, z] + 
         H[1, z]*((-7 + 26*z)/2 - 4*z*(-2 + 3*z)*H[0, 1, z]) - 
         5*z*(-2 + 3*z)*H[0, 0, 1, z] + 4*z*(-2 + 3*z)*H[0, 1, 1, z]) + 
       3*z*(-2 + 3*z)*H[0, 0, 0, 1, z] - 3*z*(-2 + 3*z)*H[0, 1, 1, 1, z])), 
 daqqPS20r -> CF*nl*TF*(-40*(-1 + z) - 16*(1 + z)*z3 + 
    2*(35 + 43*z)*H[0, z]^2 + (28*(1 + z)*H[0, z]^3)/3 + 
    z2*(4*(25 + 27*z) + 40*(1 + z)*H[0, z]) + 152*(-1 + z)*H[1, z] - 
    40*(-1 + z)*H[1, z]^2 - 16*(5 + 8*z)*H[0, 1, z] + 
    H[0, z]*(4*(35 + 9*z) + 40*(-1 + z)*H[1, z] - 16*(1 + z)*H[0, 1, z]) - 
    16*(1 + z)*H[0, 0, 1, z] + 32*(1 + z)*H[0, 1, 1, z]), 
 daqqPS21r -> CF*nl*TF*(-56*(-1 + z) + (112*(1 + z)*z2^2)/5 + 
    ((75 + 107*z)*H[0, z]^3)/3 + (5*(1 + z)*H[0, z]^4)/2 + 
    z3*((-4*(-5 + 83*z))/3 + (8*(1 + z)*H[0, z])/3) + 40*(-1 + z)*H[1, z] - 
    76*(-1 + z)*H[1, z]^2 + (40*(-1 + z)*H[1, z]^3)/3 - 
    16*(4 + 7*z)*H[0, 1, z] + z2*(2*(51 + 37*z) + 10*(11 + 15*z)*H[0, z] + 
      22*(1 + z)*H[0, z]^2 + 20*(-1 + z)*H[1, z] - 8*(1 + z)*H[0, 1, z]) + 
    H[0, z]^2*(67 + 65*z + 10*(-1 + z)*H[1, z] - 4*(1 + z)*H[0, 1, z]) - 
    8*(5 + 8*z)*H[0, 0, 1, z] + 16*(5 + 8*z)*H[0, 1, 1, z] + 
    H[0, z]*(4*(13 + 9*z) + 76*(-1 + z)*H[1, z] - 20*(-1 + z)*H[1, z]^2 - 
      8*(5 + 8*z)*H[0, 1, z] - 8*(1 + z)*H[0, 0, 1, z] + 
      16*(1 + z)*H[0, 1, 1, z]) - 8*(1 + z)*H[0, 0, 0, 1, z] + 
    16*(1 + z)*H[0, 0, 1, 1, z] - 32*(1 + z)*H[0, 1, 1, 1, z]), 
 dbqqPS20r -> CF*nl*TF*(-32*(1 + 2*z)*z2 - 16*(5 + z)*H[0, z] - 
    24*(1 + 2*z)*H[0, z]^2 - 96*(-1 + z)*H[1, z] + 32*(1 + 2*z)*H[0, 1, z]), 
 dbqqPS21r -> CF*nl*TF*(48*(-1 + z) + 16*(1 + 2*z)*z3 - 
    36*(1 + z)*H[0, z]^2 - (28*(1 + 2*z)*H[0, z]^3)/3 + 
    z2*(-8*(7 + 5*z) - 40*(1 + 2*z)*H[0, z]) + 48*(-1 + z)*H[1, z]^2 + 
    32*(1 + 2*z)*H[0, 1, z] + H[0, z]*(-16*(1 + 2*z) - 48*(-1 + z)*H[1, z] + 
      16*(1 + 2*z)*H[0, 1, z]) + 16*(1 + 2*z)*H[0, 0, 1, z] - 
    32*(1 + 2*z)*H[0, 1, 1, z]), 
 daqg10r -> nl*TF*(-4*(-1 + 2*z)*H[0, z] + 4*(-1 + 2*z)*H[1, z]), 
 daqg11r -> nl*TF*((1 - 2*z)*z2 + (1 - 2*z)*H[0, z]^2 + 2*H[1, z] + 
    (1 - 2*z)*H[1, z]^2 + H[0, z]*(-2 + 2*(-1 + 2*z)*H[1, z])), 
 daqg12r -> nl*TF*(((1 - 2*z)*z3)/3 + ((1 - 2*z)*H[0, z]^3)/6 - H[1, z]^2/2 + 
    ((-1 + 2*z)*H[1, z]^3)/6 + H[0, z]^2*(-1/2 + ((-1 + 2*z)*H[1, z])/2) + 
    z2*(-1/2 + ((1 - 2*z)*H[0, z])/2 + ((-1 + 2*z)*H[1, z])/2) + 
    H[0, z]*(H[1, z] + ((1 - 2*z)*H[1, z]^2)/2)), 
 daqg20r -> nl^2*TF^2*((-16*(-43 + 56*z))/27 + (8*(-1 + 2*z)*z2)/3 + 
     (80*(-1 + 2*z)*H[0, z])/9 - (80*(-1 + 2*z)*H[1, z])/9) + 
   CF*nl*TF*(-2*(-23 + 11*z) - 16*(-1 + 2*z)*z3 - (14*(-1 + 2*z)*H[0, z]^3)/
      3 + 12*(1 + 2*z)*H[1, z]^2 - (28*(-1 + 2*z)*H[1, z]^3)/3 + 
     z2*(2*(-13 + 8*z) + 44*(-1 + 2*z)*H[0, z] - 8*(-1 + 2*z)*H[1, z]) + 
     H[0, z]^2*(-3*(7 + 8*z) + 20*(-1 + 2*z)*H[1, z]) - 
     32*(-1 + z)*H[0, 1, z] + H[0, z]*(-2*(-2 + 13*z) + 
       4*(-3 + 4*z)*H[1, z] - 16*(-1 + 2*z)*H[0, 1, z]) + 
     H[1, z]*(-32*(-2 + 3*z) + 16*(-1 + 2*z)*H[0, 1, z]) - 
     48*(-1 + 2*z)*H[0, 0, 1, z] + 24*(-1 + 2*z)*H[0, 1, 1, z]) + 
   CA*nl*TF*((-4*(-1348 + 1145*z))/27 + 8*(-11 - 7*z + 6*z^2)*z3 + 
     16*(1 + 2*z)*H[-1, z]^2*H[0, z] + (4*(11 + 14*z)*H[0, z]^3)/3 - 
     120*(-1 + z)*H[1, z]^2 - (28*(-1 + 2*z)*H[1, z]^3)/3 + 
     xiR^2*(3 - 4*z + (-1 + 2*z)*H[0, z] + (1 - 2*z)*H[1, z]) + 
     H[0, z]^2*((2*(63 + 72*z + 2*z^2))/3 - 24*(-1 + 2*z)*H[1, z]) + 
     z2*((-2*(-71 - 26*z + 4*z^2))/3 + 32*(1 + 2*z)*H[-1, z] - 
       8*(-9 - 9*z + 2*z^2)*H[0, z] - 8*(-1 + z)*(-1 + 2*z)*H[1, z]) + 
     (8*(1 + z)*(-2 + 11*z + z^2)*H[0, -1, z])/(3*z) - 
     8*(-1 + 12*z)*H[0, 1, z] + xiR*(-8 - 4*(-1 + 2*z)*z2 - 
       6*(-1 + 2*z)*H[0, z]^2 + 4*(-7 + 8*z)*H[1, z] + 
       6*(-1 + 2*z)*H[1, z]^2 + H[0, z]*(12 - 4*(-1 + 2*z)*H[1, z]) + 
       8*(-1 + 2*z)*H[0, 1, z]) + H[1, z]*((-4*(-239 + 145*z))/9 + 
       16*(-2 + z)*(-1 + 2*z)*H[0, 1, z]) + 
     H[-1, z]*((-8*(1 + z)*(-2 + 11*z + z^2)*H[0, z])/(3*z) + 
       4*(1 + 2*z)*H[0, z]^2 - 32*(1 + 2*z)*H[0, -1, z] - 
       16*(1 + 2*z)*H[0, 1, z]) + H[0, z]*((4*(91 + 232*z))/9 + 
       8*(-15 + 14*z)*H[1, z] - 4*(-6 + z)*(-1 + 2*z)*H[1, z]^2 - 
       8*(1 + 2*z)*H[0, -1, z] - 8*(9 - 7*z + 2*z^2)*H[0, 1, z]) + 
     32*(1 + 2*z)*H[0, -1, -1, z] + 16*(1 + 2*z)*H[0, -1, 1, z] + 
     8*(1 + 2*z)*H[0, 0, -1, z] + 8*(1 - 13*z + 6*z^2)*H[0, 0, 1, z] + 
     16*(1 + 2*z)*H[0, 1, -1, z] - 24*(-2 - 5*z + 2*z^2)*H[0, 1, 1, z]), 
 daqg21r -> nl^2*TF^2*((64*(-31 + 41*z))/81 - (56*(-1 + 2*z)*z3)/9 + 
     (20*(-1 + 2*z)*H[0, z]^2)/9 + (8*(-43 + 56*z)*H[1, z])/27 + 
     (20*(-1 + 2*z)*H[1, z]^2)/9 + H[0, z]*((-8*(-43 + 56*z))/27 - 
       (40*(-1 + 2*z)*H[1, z])/9) + z2*(4/3 + (4*(-1 + 2*z)*H[0, z])/3 - 
       (4*(-1 + 2*z)*H[1, z])/3)) + 
   CF*nl*TF*(2*(-23 + 15*z) + (92*(-1 + 2*z)*z2^2)/5 - 
     (5*(-1 + 2*z)*H[0, z]^4)/4 - (4*(3 + 7*z)*H[1, z]^3)/3 + 
     (5*(-1 + 2*z)*H[1, z]^4)/2 + z3*(-2*(15 - 104*z + 90*z^2) - 
       (28*(-1 + 2*z)*H[0, z])/3 - (56*(-1 + 2*z)*H[1, z])/3) + 
     H[0, z]^3*((-53 - 56*z)/6 + (26*(-1 + 2*z)*H[1, z])/3) + 
     H[0, z]^2*((-5*(-6 + 13*z))/2 + (-3 + 20*z)*H[1, z] - 
       6*(-1 + 2*z)*H[1, z]^2) + 20*(-3 + 4*z)*H[0, 1, z] + 
     H[1, z]^2*(-36 + 59*z - 8*(-1 + 2*z)*H[0, 1, z]) + 
     z2*(24 - 31*z + 25*(-1 + 2*z)*H[0, z]^2 + 2*(7 - 40*z + 30*z^2)*
        H[1, z] + 6*(-1 + 2*z)*H[1, z]^2 + H[0, z]*(-17 - 48*z + 60*z^2 - 
         12*(-1 + 2*z)*H[1, z]) - 4*(-1 + 2*z)*H[0, 1, z]) - 
     4*(11 - 44*z + 45*z^2)*H[0, 0, 1, z] + 4*(-1 + z)*(-7 + 45*z)*
      H[0, 1, 1, z] + H[1, z]*(4*(-17 + 10*z) - 40*(-1 + z)*(-1 + 3*z)*
        H[0, 1, z] + 32*(-1 + 2*z)*H[0, 0, 1, z] + 
       8*(-1 + 2*z)*H[0, 1, 1, z]) + 
     H[0, z]*(-5 + 7*z - 2*(-24 + 31*z)*H[1, z] + 2*(8 - 18*z + 15*z^2)*
        H[1, z]^2 - (4*(-1 + 2*z)*H[1, z]^3)/3 + 4*(9 - 20*z + 15*z^2)*
        H[0, 1, z] - 32*(-1 + 2*z)*H[0, 0, 1, z] + 
       16*(-1 + 2*z)*H[0, 1, 1, z]) - 36*(-1 + 2*z)*H[0, 1, 1, 1, z]) + 
   CA*nl*TF*((4*(-9277 + 8669*z))/81 - (2*(-169 - 87*z + 18*z^2)*z2^2)/5 + 
     (16*(1 + 2*z)*H[-1, z]^3*H[0, z])/3 + ((23 + 30*z)*H[0, z]^4)/6 + 
     (124*(-1 + z)*H[1, z]^3)/3 + (5*(-1 + 2*z)*H[1, z]^4)/2 + 
     H[0, z]^3*((37 + 72*z + 2*z^2)/3 - (28*(-1 + 2*z)*H[1, z])/3) + 
     z3*((2*(787 - 692*z + 192*z^2))/9 - 48*(1 + 2*z)*H[-1, z] + 
       (16*(-1 + 2*z)*(-1 + 3*z)*H[0, z])/3 - 
       (4*(-1 + 2*z)*(53 + 6*z)*H[1, z])/3) + 
     xiR^2*(-3 + 4*z + ((-1 + 2*z)*H[0, z]^2)/4 + ((-3 + 4*z)*H[1, z])/2 + 
       ((-1 + 2*z)*H[1, z]^2)/4 + H[0, z]*((3 - 4*z)/2 + 
         ((1 - 2*z)*H[1, z])/2)) - (8*(28 + 37*z)*H[0, 1, z])/3 - 
     4*(-1 + 2*z)*H[0, 1, z]^2 + H[0, -1, z]*((-8*(1 + z)*(25 + 6*z))/3 - 
       16*(-1 + 2*z)*H[0, 1, z]) + H[1, z]^2*((-563 + 433*z)/9 - 
       4*(-3 + 2*z)*(-1 + 2*z)*H[0, 1, z]) + 
     H[-1, z]^2*((-4*(1 + z)*(-2 + 17*z + z^2)*H[0, z])/(3*z) + 
       8*(1 + 2*z)*H[0, z]^2 - 16*(1 + 2*z)*H[0, -1, z] - 
       16*(1 + 2*z)*H[0, 1, z]) + z2*((305 + 398*z + 48*z^2)/3 + 
       24*(1 + 2*z)*H[-1, z]^2 - 2*(-4 + z)*(5 + 6*z)*H[0, z]^2 + 
       H[-1, z]*((-4*(1 + z)*(-2 + 13*z + z^2))/z + 4*(1 + 2*z)*H[0, z]) + 
       ((8 - 131*z + 154*z^2 - 32*z^3)*H[1, z])/(3*z) + 
       2*z*(-1 + 2*z)*H[1, z]^2 + H[0, z]*((197 + 230*z - 28*z^2)/3 - 
         4*(3 + z)*(-1 + 2*z)*H[1, z]) + 4*(1 + 2*z)*H[0, -1, z] + 
       8*(-5 + 4*z)*H[0, 1, z]) + H[0, z]^2*((127 + 694*z - 72*z^2)/9 - 
       (2*(2 + 66*z - 60*z^2 + z^3)*H[1, z])/(3*z) - (-1 + 2*z)*(-16 + 3*z)*
        H[1, z]^2 - 6*(1 + 2*z)*H[0, -1, z] - 2*(13 - 17*z + 6*z^2)*
        H[0, 1, z]) - (8*(1 + z)*(-2 + 17*z + z^2)*H[0, -1, -1, z])/(3*z) - 
     (8*(1 + z)*(-2 + 11*z + z^2)*H[0, -1, 1, z])/(3*z) - 
     (8*(2 + 6*z - 3*z^2 + z^3)*H[0, 0, -1, z])/(3*z) + 
     (4*(-2 - 48*z - 9*z^2 + 24*z^3)*H[0, 0, 1, z])/(3*z) - 
     (8*(1 + z)*(-2 + 11*z + z^2)*H[0, 1, -1, z])/(3*z) - 
     4*(-4 - 27*z + 9*z^2)*H[0, 1, 1, z] + 
     xiR*(-4 + 8*(-1 + 2*z)*z3 - (7*(-1 + 2*z)*H[0, z]^3)/3 + 8*H[1, z] + 
       (15 - 16*z)*H[1, z]^2 - (7*(-1 + 2*z)*H[1, z]^3)/3 + 
       H[0, z]^2*(3 + 8*z + (1 - 2*z)*H[1, z]) + 
       z2*(8*(1 + z) - 8*(-1 + 2*z)*H[0, z] - 4*(-1 + 2*z)*H[1, z]) - 
       16*z*H[0, 1, z] + H[0, z]*(-8 + 2*(-7 + 8*z)*H[1, z] + 
         3*(-1 + 2*z)*H[1, z]^2 + 4*(-1 + 2*z)*H[0, 1, z]) + 
       4*(-1 + 2*z)*H[0, 0, 1, z] - 8*(-1 + 2*z)*H[0, 1, 1, z]) + 
     H[1, z]*((2*(-3328 + 3179*z))/27 + 8*(-1 + z)*(2 + 3*z)*H[0, 1, z] + 
       32*(-1 + 2*z)*H[0, 0, -1, z] - 4*(-1 + 2*z)*(-7 + 4*z)*H[0, 0, 1, z] + 
       4*(-1 + 2*z)^2*H[0, 1, 1, z]) + 
     H[-1, z]*((-4*(1 + z)*(-2 + 8*z + z^2)*H[0, z]^2)/(3*z) + 
       (2*(1 + 2*z)*H[0, z]^3)/3 + (8*(1 + z)*(-2 + 17*z + z^2)*H[0, -1, z])/
        (3*z) + (8*(1 + z)*(-2 + 11*z + z^2)*H[0, 1, z])/(3*z) + 
       H[0, z]*((8*(1 + z)*(25 + 6*z))/3 - 16*(1 + 2*z)*H[0, -1, z] - 
         8*(1 + 2*z)*H[0, 1, z]) + 32*(1 + 2*z)*H[0, -1, -1, z] + 
       32*(1 + 2*z)*H[0, -1, 1, z] + 8*(1 + 2*z)*H[0, 0, 1, z] + 
       32*(1 + 2*z)*H[0, 1, -1, z] + 16*(1 + 2*z)*H[0, 1, 1, z]) + 
     H[0, z]*((-8*(86 + 689*z))/27 - 2*(-33 + 29*z + 3*z^2)*H[1, z]^2 + 
       (2*(-1 + 2*z)*(-13 + 3*z)*H[1, z]^3)/3 + 
       (8*(6 + 3*z + z^2)*H[0, -1, z])/3 - (4*(-2 - 24*z + 57*z^2 + 8*z^3)*
         H[0, 1, z])/(3*z) + H[1, z]*((-2*(-239 + 154*z))/9 - 
         16*(-1 + 2*z)*H[0, -1, z] + 4*(-1 + 2*z)*(-9 + 4*z)*H[0, 1, z]) + 
       16*(1 + 2*z)*H[0, -1, -1, z] + 8*(-1 + 6*z)*H[0, -1, 1, z] + 
       4*(5 + 2*z)*H[0, 0, -1, z] + 4*(3 - 19*z + 10*z^2)*H[0, 0, 1, z] + 
       8*(-1 + 6*z)*H[0, 1, -1, z] - 4*(-3 - 22*z + 8*z^2)*H[0, 1, 1, z]) - 
     32*(1 + 2*z)*H[0, -1, -1, -1, z] - 32*(1 + 2*z)*H[0, -1, -1, 1, z] + 
     16*(-1 + 2*z)*H[0, -1, 0, 1, z] - 32*(1 + 2*z)*H[0, -1, 1, -1, z] - 
     16*(1 + 2*z)*H[0, -1, 1, 1, z] - 8*(1 + 2*z)*H[0, 0, -1, 1, z] + 
     4*(-7 + 10*z)*H[0, 0, 0, -1, z] - 12*(3 - 3*z + 2*z^2)*
      H[0, 0, 0, 1, z] - 8*(1 + 2*z)*H[0, 0, 1, -1, z] + 
     4*(7 + 2*z)*H[0, 0, 1, 1, z] - 32*(1 + 2*z)*H[0, 1, -1, -1, z] - 
     16*(1 + 2*z)*H[0, 1, -1, 1, z] - 16*(1 + 2*z)*H[0, 1, 1, -1, z] + 
     4*(-14 - 23*z + 6*z^2)*H[0, 1, 1, 1, z]), 
 dagq10r -> CF*(2*(-3 + 2*z) + 2*(-2 + z)*H[0, z] - 2*(-2 + z)*H[1, z]), 
 dagq11r -> CF*(((-2 + z)*z2)/2 + ((-2 + z)*H[0, z]^2)/2 + 
    (3 - 2*z)*H[1, z] + ((-2 + z)*H[1, z]^2)/2 + 
    H[0, z]*(-3 + 2*z + (2 - z)*H[1, z])), 
 dagq12r -> CF*(((-2 + z)*z3)/6 + ((-2 + z)*H[0, z]^3)/12 + 
    ((-3 + 2*z)*H[1, z]^2)/4 + ((2 - z)*H[1, z]^3)/12 + 
    H[0, z]^2*((-3 + 2*z)/4 + ((2 - z)*H[1, z])/4) + 
    z2*((-3 + 2*z)/4 + ((-2 + z)*H[0, z])/4 + ((2 - z)*H[1, z])/4) + 
    H[0, z]*(((3 - 2*z)*H[1, z])/2 + ((-2 + z)*H[1, z]^2)/4)), 
 dagq20r -> CF*nl*TF*((-64*(1 + z))/27 + (4*(-2 + z)*z2)/3 + 
     4*(-2 + z)*H[0, z]^2 - (8*(-5 + 7*z)*H[1, z])/9 + 
     H[0, z]*((8*(-19 + 20*z))/9 - (8*(-2 + z)*H[1, z])/3)) + 
   CF^2*(65 - 51*z + 4*(2 + 5*z)*z3 + (7*(-2 + z)*H[0, z]^3)/3 + 
     6*(-2 + 3*z)*H[1, z]^2 + (14*(-2 + z)*H[1, z]^3)/3 + 
     H[0, z]^2*((-33*z)/2 + 8*(-2 + z)*H[1, z]) + 
     z2*(5*(-4 + z) + 2*(-10 + z)*H[0, z] - 4*(2 + z)*H[1, z]) - 
     12*(-2 + z)*H[0, 1, z] + xiR*(-6 + 2*(-10 + z)*z2 + 
       3*(-6 + z)*H[0, z]^2 - 10*(-1 + z)*H[1, z] - 3*(-2 + z)*H[1, z]^2 + 
       H[0, z]*(2*(-9 + z) + 2*(-2 + z)*H[1, z]) - 4*(-6 + z)*H[0, 1, z]) + 
     H[1, z]*(-2*(-22 + 19*z) + 32*(-1 + z)*H[0, 1, z]) + 
     H[0, z]*(-19 + 26*z + 4*(-1 + z)*H[1, z] - 8*(-3 + 2*z)*H[1, z]^2 - 
       4*(-10 + 7*z)*H[0, 1, z]) + 12*(-2 + 3*z)*H[0, 0, 1, z] - 
     24*z*H[0, 1, 1, z]) + CA*CF*((2*(-1178 + 1351*z))/27 + 
     8*(11 - 8*z + 6*z^2)*z3 - 8*(2 + z)*H[-1, z]^2*H[0, z] - 
     (2*(22 + 7*z)*H[0, z]^3)/3 + 12*z*H[1, z]^2 + (14*(-2 + z)*H[1, z]^3)/
      3 + H[0, z]^2*((2*(-129 - 66*z + 14*z^2))/3 - 6*(-2 + z)*H[1, z]) + 
     z2*((-206 - 287*z - 56*z^2)/3 - 16*(2 + z)*H[-1, z] - 
       4*(4 + 5*z + 4*z^2)*H[0, z] - 8*z*(-3 + 2*z)*H[1, z]) + 
     (4*(1 + z)*(5 - 5*z + 14*z^2)*H[0, -1, z])/(3*z) + 
     xiR*((-4*(-1 + z))/3 + (2*(3 + 2*z^2)*z2)/3 + ((-1 - 4*z)*H[0, z])/3 + 
       (2*(1 + z)*(5 - 2*z + 2*z^2)*H[-1, z]*H[0, z])/(3*z) + 
       ((-3 - 2*z^2)*H[0, z]^2)/3 - (2*(1 + z)*(5 - 2*z + 2*z^2)*H[0, -1, z])/
        (3*z)) + 4*(10 + 31*z)*H[0, 1, z] + 
     H[1, z]*((-2*(-383 + 394*z))/9 + 32*(-1 + z)^2*H[0, 1, z]) + 
     H[-1, z]*((-4*(1 + z)*(5 - 5*z + 14*z^2)*H[0, z])/(3*z) - 
       2*(2 + z)*H[0, z]^2 + 16*(2 + z)*H[0, -1, z] + 8*(2 + z)*H[0, 1, z]) + 
     H[0, z]*((-2*(718 + 85*z))/9 - (2*(-68 + 73*z)*H[1, z])/3 - 
       2*(2 - 7*z + 4*z^2)*H[1, z]^2 + 4*(2 + z)*H[0, -1, z] - 
       4*(-2 - 11*z + 4*z^2)*H[0, 1, z]) - 16*(2 + z)*H[0, -1, -1, z] - 
     8*(2 + z)*H[0, -1, 1, z] - 4*(2 + z)*H[0, 0, -1, z] + 
     4*(-2 - 13*z + 12*z^2)*H[0, 0, 1, z] - 8*(2 + z)*H[0, 1, -1, z] - 
     48*(1 - z + z^2)*H[0, 1, 1, z]), 
 dagq21r -> CF*nl*TF*((32*(-25 + 29*z))/81 + (52*(-2 + z)*z3)/9 + 
     (14*(-2 + z)*H[0, z]^3)/9 + (32*(1 + z)*H[1, z])/27 + 
     (2*(-5 + 7*z)*H[1, z]^2)/9 + H[0, z]^2*((2*(-47 + 46*z))/9 - 
       2*(-2 + z)*H[1, z]) + z2*((2*(-19 + 20*z))/9 + 2*(-2 + z)*H[0, z] - 
       (2*(-2 + z)*H[1, z])/3) + H[0, z]*((-64*(1 + z))/27 - 
       (4*(-19 + 20*z)*H[1, z])/9 + (2*(-2 + z)*H[1, z]^2)/3)) + 
   CF^2*(-65 + 51*z + (2*(-28 + 5*z)*z2^2)/5 + (5*(-2 + z)*H[0, z]^4)/8 - 
     (2*(-7 + 10*z)*H[1, z]^3)/3 - (5*(-2 + z)*H[1, z]^4)/4 + 
     z3*(-20 + 147*z - 120*z^2 + (2*(-2 + 25*z)*H[0, z])/3 + 
       (4*(-14 + z)*H[1, z])/3) + H[0, z]^3*((-27*z)/4 + 
       (8*(-2 + z)*H[1, z])/3) + 4*(-16 + 17*z)*H[0, 1, z] + 
     z2*((47 - 40*z)/2 + ((-22 - z)*H[0, z]^2)/2 + 
       H[0, z]*((-20 - 99*z + 80*z^2)/2 - 8*H[1, z]) + 
       2*(-1 + z)*(-7 + 20*z)*H[1, z] + (6 - z)*H[1, z]^2 - 
       6*(-2 + z)*H[0, 1, z]) + H[1, z]^2*((-43 + 39*z)/2 - 
       16*(-1 + z)*H[0, 1, z]) + H[0, z]^2*((-11 + 42*z)/4 + 
       (-7 + 10*z)*H[1, z] - 3*(-4 + 3*z)*H[1, z]^2 - 
       3*(-6 + 5*z)*H[0, 1, z]) - 6*(4 - 25*z + 20*z^2)*H[0, 0, 1, z] + 
     12*(1 - 12*z + 10*z^2)*H[0, 1, 1, z] + 
     xiR*(-4*(-4 + z)*z3 + (7*(-6 + z)*H[0, z]^3)/6 + 5*H[1, z] + 
       (9*(-1 + z)*H[1, z]^2)/2 + (7*(-2 + z)*H[1, z]^3)/6 + 
       H[0, z]^2*((-3*(7 + z))/2 + ((-2 + z)*H[1, z])/2) + 
       z2*(-2*(7 + z) + 4*(-7 + z)*H[0, z] + 2*(-2 + z)*H[1, z]) + 
       4*(3 + z)*H[0, 1, z] + H[0, z]*(-3 - 5*(-1 + z)*H[1, z] - 
         (3*(-2 + z)*H[1, z]^2)/2 - 2*(-6 + z)*H[0, 1, z]) - 
       2*(-6 + z)*H[0, 0, 1, z] + 4*(-6 + z)*H[0, 1, 1, z]) + 
     H[1, z]*(-72 + 65*z - 8*(-1 + z)*(-3 + 10*z)*H[0, 1, z] - 
       32*(-1 + z)*H[0, 0, 1, z] + 16*(-1 + z)*H[0, 1, 1, z]) + 
     H[0, z]*((65 - 23*z)/2 + ((6 - 43*z + 40*z^2)*H[1, z]^2)/2 + 
       (4*(-7 + 5*z)*H[1, z]^3)/3 + 2*(12 - 29*z + 20*z^2)*H[0, 1, z] + 
       H[1, z]*(52 - 57*z + 32*(-1 + z)*H[0, 1, z]) + 
       2*(-14 + 17*z)*H[0, 0, 1, z] - 4*(-2 + 5*z)*H[0, 1, 1, z]) - 
     6*(-6 + 5*z)*H[0, 0, 0, 1, z] + 12*(-2 + z)*H[0, 0, 1, 1, z] + 
     24*H[0, 1, 1, 1, z]) + CA*CF*((151 - 686*z)/81 - 
     (2*(104 + 25*z + 18*z^2)*z2^2)/5 - (8*(2 + z)*H[-1, z]^3*H[0, z])/3 + 
     ((-46 - 15*z)*H[0, z]^4)/12 - (2*(4 + 3*z)*H[1, z]^3)/3 - 
     (5*(-2 + z)*H[1, z]^4)/4 + H[0, z]^3*((-277 - 178*z + 42*z^2)/9 - 
       (7*(-2 + z)*H[1, z])/3) + z3*((376 - 467*z + 1284*z^2)/9 + 
       24*(2 + z)*H[-1, z] + (4*(2 - 37*z + 24*z^2)*H[0, z])/3 - 
       (2*(118 - 95*z + 24*z^2)*H[1, z])/3) + (2*(155 + 74*z)*H[0, 1, z])/3 + 
     2*(-2 + z)*H[0, 1, z]^2 + z2*((-2119 - 796*z + 24*z^2)/18 - 
       12*(2 + z)*H[-1, z]^2 + (-10 - 5*z - 12*z^2)*H[0, z]^2 + 
       H[-1, z]*((-2*(1 + z)*(5 - 7*z + 14*z^2))/z - 2*(2 + z)*H[0, z]) + 
       ((-20 - 94*z + 227*z^2 - 136*z^3)*H[1, z])/(6*z) + 
       (2 - 7*z + 4*z^2)*H[1, z]^2 + H[0, z]*((-510 - 519*z - 80*z^2)/6 - 
         2*(10 - 11*z + 4*z^2)*H[1, z]) - 2*(2 + z)*H[0, -1, z] + 
       24*H[0, 1, z]) + H[0, -1, z]*((-4*(1 + z)*(1 - 5*z + z^2))/(3*z) + 
       8*(-2 + z)*H[0, 1, z]) + H[-1, z]^2*
      ((-2*(1 + z)*(5 - 11*z + 14*z^2)*H[0, z])/(3*z) - 4*(2 + z)*H[0, z]^2 + 
       8*(2 + z)*H[0, -1, z] + 8*(2 + z)*H[0, 1, z]) + 
     H[0, z]^2*((-1502 - 773*z - 12*z^2)/18 + 
       ((10 + 168*z - 141*z^2 - 28*z^3)*H[1, z])/(6*z) - 
       ((-2 + 3*z)*(-5 + 4*z)*H[1, z]^2)/2 + 3*(2 + z)*H[0, -1, z] - 
       (-2 + z)*(1 + 12*z)*H[0, 1, z]) + H[1, z]^2*((-545 + 664*z)/18 - 
       2*(10 - 17*z + 8*z^2)*H[0, 1, z]) - 
     (4*(1 + z)*(5 - 11*z + 14*z^2)*H[0, -1, -1, z])/(3*z) - 
     (4*(1 + z)*(5 - 5*z + 14*z^2)*H[0, -1, 1, z])/(3*z) - 
     (4*(-5 + 3*z - 18*z^2 + 14*z^3)*H[0, 0, -1, z])/(3*z) + 
     (2*(5 + 63*z - 93*z^2 + 102*z^3)*H[0, 0, 1, z])/(3*z) - 
     (4*(1 + z)*(5 - 5*z + 14*z^2)*H[0, 1, -1, z])/(3*z) + 
     xiR*((-1 + z)/3 - (5*(3 + 2*z^2)*z3)/3 + 
       ((1 + z)*(5 - 2*z + 2*z^2)*H[-1, z]^2*H[0, z])/(3*z) + 
       ((-3 - 2*z^2)*H[0, z]^3)/6 + (4*(-1 + z)*H[1, z])/3 + 
       z2*((4 - 4*z - 7*z^2)/3 + ((1 + z)*(5 - 2*z + 2*z^2)*H[-1, z])/z - 
         (2*(3 + 2*z^2)*H[0, z])/3 - ((-1 + z)*(5 + 2*z + 2*z^2)*H[1, z])/
          (3*z)) + H[0, z]^2*((-13 - 12*z + 14*z^2)/12 + 
         ((-1 + z)*(5 + 2*z + 2*z^2)*H[1, z])/(6*z)) + 
       ((1 + z)*(-2 - 3*z + 7*z^2)*H[0, -1, z])/(3*z) + 
       ((1 + 4*z)*H[0, 1, z])/3 + H[-1, z]*
        (-1/3*((1 + z)*(-2 - 3*z + 7*z^2)*H[0, z])/z + 
         ((1 + z)*(5 - 2*z + 2*z^2)*H[0, z]^2)/(3*z) - 
         (2*(1 + z)*(5 - 2*z + 2*z^2)*H[0, -1, z])/(3*z) - 
         (2*(1 + z)*(5 - 2*z + 2*z^2)*H[0, 1, z])/(3*z)) + 
       H[0, z]*((-5 + 2*z)/6 - (2*(3 + 2*z^2)*H[0, -1, z])/3 - 
         ((-1 + z)*(5 + 2*z + 2*z^2)*H[0, 1, z])/(3*z)) + 
       (2*(1 + z)*(5 - 2*z + 2*z^2)*H[0, -1, -1, z])/(3*z) + 
       (2*(1 + z)*(5 - 2*z + 2*z^2)*H[0, -1, 1, z])/(3*z) + 
       (2*(-1 + z)*(5 + 2*z + 2*z^2)*H[0, 0, -1, z])/(3*z) + 
       ((-5 + 9*z + 6*z^3)*H[0, 0, 1, z])/(3*z) + 
       (2*(1 + z)*(5 - 2*z + 2*z^2)*H[0, 1, -1, z])/(3*z)) - 
     2*(53 - 19*z + 48*z^2)*H[0, 1, 1, z] + 
     H[-1, z]*((-2*(1 + z)*(5 - 2*z + 14*z^2)*H[0, z]^2)/(3*z) + 
       ((-2 - z)*H[0, z]^3)/3 + (4*(1 + z)*(5 - 11*z + 14*z^2)*H[0, -1, z])/
        (3*z) + (4*(1 + z)*(5 - 5*z + 14*z^2)*H[0, 1, z])/(3*z) + 
       H[0, z]*((4*(1 + z)*(1 - 5*z + z^2))/(3*z) + 8*(2 + z)*H[0, -1, z] + 
         4*(2 + z)*H[0, 1, z]) - 16*(2 + z)*H[0, -1, -1, z] - 
       16*(2 + z)*H[0, -1, 1, z] - 4*(2 + z)*H[0, 0, 1, z] - 
       16*(2 + z)*H[0, 1, -1, z] - 8*(2 + z)*H[0, 1, 1, z]) + 
     H[1, z]*((2159 - 2494*z)/27 + 4*(-1 + z)*(-11 + 16*z)*H[0, 1, z] - 
       16*(-2 + z)*H[0, 0, -1, z] - 2*(-6 - 21*z + 16*z^2)*H[0, 0, 1, z] + 
       2*(14 - 19*z + 8*z^2)*H[0, 1, 1, z]) + 
     H[0, z]*((-2608 + 299*z)/27 + ((-110 + 235*z - 96*z^2)*H[1, z]^2)/6 + 
       (4*(1 - 5*z + 3*z^2)*H[1, z]^3)/3 + (4*(3 - 3*z + 14*z^2)*H[0, -1, z])/
        3 - (2*(5 - 15*z - 153*z^2 + 34*z^3)*H[0, 1, z])/(3*z) + 
       H[1, z]*((-2*(-167 + 136*z))/9 + 8*(-2 + z)*H[0, -1, z] + 
         2*(6 - 27*z + 16*z^2)*H[0, 1, z]) - 8*(2 + z)*H[0, -1, -1, z] - 
       4*(-2 + 3*z)*H[0, -1, 1, z] - 2*(10 + z)*H[0, 0, -1, z] + 
       2*(2 - 27*z + 20*z^2)*H[0, 0, 1, z] - 4*(-2 + 3*z)*H[0, 1, -1, z] - 
       2*(10 - 17*z + 16*z^2)*H[0, 1, 1, z]) + 
     16*(2 + z)*H[0, -1, -1, -1, z] + 16*(2 + z)*H[0, -1, -1, 1, z] - 
     8*(-2 + z)*H[0, -1, 0, 1, z] + 16*(2 + z)*H[0, -1, 1, -1, z] + 
     8*(2 + z)*H[0, -1, 1, 1, z] + 4*(2 + z)*H[0, 0, -1, 1, z] - 
     2*(-14 + 5*z)*H[0, 0, 0, -1, z] - 6*(-2 + z)*(-1 + 4*z)*
      H[0, 0, 0, 1, z] + 4*(2 + z)*H[0, 0, 1, -1, z] - 
     2*(2 + 7*z)*H[0, 0, 1, 1, z] + 16*(2 + z)*H[0, 1, -1, -1, z] + 
     8*(2 + z)*H[0, 1, -1, 1, z] + 8*(2 + z)*H[0, 1, 1, -1, z] + 
     8*(1 + z + 3*z^2)*H[0, 1, 1, 1, z]), dbgq10r -> -4*CF*(-1 + z), 
 dbgq11r -> CF*(-2*(-1 + z)*H[0, z] + 2*(-1 + z)*H[1, z]), 
 dbgq12r -> CF*(((1 - z)*z2)/2 + ((1 - z)*H[0, z]^2)/2 + 
    (-1 + z)*H[0, z]*H[1, z] + ((1 - z)*H[1, z]^2)/2), 
 dbgq20r -> CF*nl*TF*((64*(-1 + z))/9 - 16*(-1 + z)*H[0, z] + 
     (16*(-1 + z)*H[1, z])/3) + CF^2*(40*(-1 + z) + 16*z2 + 12*z*H[0, z]^2 + 
     36*(-1 + z)*H[1, z] + H[0, z]*(-16*(-1 + 2*z) - 16*(-1 + z)*H[1, z]) + 
     xiR*(4*(-1 + z) + 16*z2 - 4*(-3 + z)*H[0, z] + 12*H[0, z]^2 + 
       4*(-1 + z)*H[1, z] - 16*H[0, 1, z]) + 16*(-2 + z)*H[0, 1, z]) + 
   CA*CF*((148*(-1 + z))/9 - 12*(-1 + z)*(-1 + 2*z)*z3 - 
     (2*(-63 - 36*z + 7*z^2)*H[0, z]^2)/3 + 24*(-1 + z)*H[1, z]^2 + 
     z2*((4*(27 + 54*z + 7*z^2))/3 + 4*(-1 + z)*(-1 + 2*z)*H[0, z] + 
       4*(-1 + z)*(-1 + 2*z)*H[1, z]) - (4*(1 + z)*(4 + 5*z + 7*z^2)*
       H[0, -1, z])/(3*z) + xiR*((2*(-1 + z))/3 - (2*(3 + z^2)*z2)/3 + 
       ((2*(1 + z))/3 - (2*(1 + z)*(4 - z + z^2)*H[-1, z])/(3*z))*H[0, z] + 
       ((3 + z^2)*H[0, z]^2)/3 + (2*(1 + z)*(4 - z + z^2)*H[0, -1, z])/
        (3*z)) - 16*(1 + 5*z)*H[0, 1, z] + 
     H[1, z]*((268*(-1 + z))/3 - 8*(-1 + z)*(-1 + 2*z)*H[0, 1, z]) + 
     H[0, z]*((-8*(-22 + 5*z))/3 + (4*(1 + z)*(4 + 5*z + 7*z^2)*H[-1, z])/
        (3*z) + 8*(-1 + z)*H[1, z] + 2*(-1 + z)*(-1 + 2*z)*H[1, z]^2 + 
       4*(-1 + z)*(-1 + 2*z)*H[0, 1, z]) - 12*(-1 + z)*(-1 + 2*z)*
      H[0, 0, 1, z] + 12*(-1 + z)*(-1 + 2*z)*H[0, 1, 1, z]), 
 dbgq21r -> CF*nl*TF*((-352*(-1 + z))/27 - 4*(-1 + z)*z2 - 
     (28*(-1 + z)*H[0, z]^2)/3 - (32*(-1 + z)*H[1, z])/9 - 
     (4*(-1 + z)*H[1, z]^2)/3 + H[0, z]*((64*(-1 + z))/9 + 
       8*(-1 + z)*H[1, z])) + CF^2*(-40*(-1 + z) + 8*(2 - 12*z + 9*z^2)*z3 + 
     (14*z*H[0, z]^3)/3 - 19*(-1 + z)*H[1, z]^2 + 
     H[0, z]^2*(-4*(-1 + 4*z) - 12*(-1 + z)*H[1, z]) + 
     z2*(2*(-9 + z) - 4*(-2 - 9*z + 6*z^2)*H[0, z] - 8*(-1 + z)*(-1 + 3*z)*
        H[1, z]) - 8*(-7 + 5*z)*H[0, 1, z] + 
     H[1, z]*(-50*(-1 + z) + 16*(-1 + z)*(-2 + 3*z)*H[0, 1, z]) + 
     H[0, z]*(4*(-5 + 6*z) + 46*(-1 + z)*H[1, z] - 12*(-1 + z)^2*H[1, z]^2 - 
       8*(4 - 6*z + 3*z^2)*H[0, 1, z]) + 8*(4 - 14*z + 9*z^2)*H[0, 0, 1, z] - 
     8*(2 - 13*z + 9*z^2)*H[0, 1, 1, z] + 
     xiR*(-4*(-1 + z) - 8*z3 + (7 - z)*H[0, z]^2 + (14*H[0, z]^3)/3 + 
       z2*(8 + 20*H[0, z]) - 2*(-1 + z)*H[1, z] + (1 - z)*H[1, z]^2 + 
       H[0, z]*(2*(-1 + z) + 2*(-1 + z)*H[1, z] - 8*H[0, 1, z]) - 
       8*H[0, 1, z] - 8*H[0, 0, 1, z] + 16*H[0, 1, 1, z])) + 
   CA*CF*((-4156*(-1 + z))/27 + (9*(-1 + z)*(-1 + 2*z)*z2^2)/5 + 
     (2*(1 + z)*(4 + 5*z + 7*z^2)*H[-1, z]^2*H[0, z])/(3*z) + 
     ((47 + 28*z - 7*z^2)*H[0, z]^3)/3 - (28*(-1 + z)*H[1, z]^3)/3 + 
     z3*((-2*(99 - 63*z + 116*z^2))/3 - 8*(-1 + z)*(-1 + 2*z)*H[0, z] + 
       4*(-1 + z)*(-1 + 2*z)*H[1, z]) + 
     z2*((67 - z + 2*z^2)/3 + (2*(1 + z)*(4 + 5*z + 7*z^2)*H[-1, z])/z + 
       3*(-1 + z)*(-1 + 2*z)*H[0, z]^2 + (2*(-1 + z)*(-4 - 19*z + 20*z^2)*
         H[1, z])/(3*z) - (-1 + z)*(-1 + 2*z)*H[1, z]^2 + 
       H[0, z]*((2*(42 + 93*z + 13*z^2))/3 + 2*(-1 + z)*(-1 + 2*z)*
          H[1, z])) - (2*(1 + z)*(-8 - 27*z + z^2)*H[0, -1, z])/(3*z) - 
     (8*(13 + 4*z)*H[0, 1, z])/3 + H[0, z]^2*((93 + 44*z - z^2)/3 + 
       ((-1 + z)*(4 + 37*z + 7*z^2)*H[1, z])/(3*z) + 
       (3*(-1 + z)*(-1 + 2*z)*H[1, z]^2)/2 + 3*(-1 + z)*(-1 + 2*z)*
        H[0, 1, z]) + H[1, z]^2*((-127*(-1 + z))/3 + 4*(-1 + z)*(-1 + 2*z)*
        H[0, 1, z]) + H[-1, z]*((2*(1 + z)*(-8 - 27*z + z^2)*H[0, z])/(3*z) + 
       (2*(1 + z)*(4 + 5*z + 7*z^2)*H[0, z]^2)/(3*z) - 
       (4*(1 + z)*(4 + 5*z + 7*z^2)*H[0, -1, z])/(3*z) - 
       (4*(1 + z)*(4 + 5*z + 7*z^2)*H[0, 1, z])/(3*z)) + 
     (4*(1 + z)*(4 + 5*z + 7*z^2)*H[0, -1, -1, z])/(3*z) + 
     (4*(1 + z)*(4 + 5*z + 7*z^2)*H[0, -1, 1, z])/(3*z) + 
     (4*(-1 + z)*(4 - 5*z + 7*z^2)*H[0, 0, -1, z])/(3*z) - 
     (2*(4 + 3*z - 27*z^2 + 60*z^3)*H[0, 0, 1, z])/(3*z) + 
     (4*(1 + z)*(4 + 5*z + 7*z^2)*H[0, 1, -1, z])/(3*z) + 
     xiR*((5*(3 + z^2)*z3)/3 - ((1 + z)*(4 - z + z^2)*H[-1, z]^2*H[0, z])/
        (3*z) + ((3 + z^2)*H[0, z]^3)/6 - (2*(-1 + z)*H[1, z])/3 + 
       H[0, z]^2*((4 + 3*z - 3*z^2)/6 - ((-1 + z)*(4 + z + z^2)*H[1, z])/
          (6*z)) + z2*((1 + 2*z + 3*z^2)/3 - ((1 + z)*(4 - z + z^2)*H[-1, z])/
          z + (2*(3 + z^2)*H[0, z])/3 + ((-1 + z)*(4 + z + z^2)*H[1, z])/
          (3*z)) - ((1 + z)*(-1 + 3*z)*H[0, -1, z])/3 - 
       (2*(1 + z)*H[0, 1, z])/3 + H[-1, z]*(((1 + z)*(-1 + 3*z)*H[0, z])/3 - 
         ((1 + z)*(4 - z + z^2)*H[0, z]^2)/(3*z) + 
         (2*(1 + z)*(4 - z + z^2)*H[0, -1, z])/(3*z) + 
         (2*(1 + z)*(4 - z + z^2)*H[0, 1, z])/(3*z)) + 
       H[0, z]*(1/3 + (2*(3 + z^2)*H[0, -1, z])/3 + 
         ((-1 + z)*(4 + z + z^2)*H[0, 1, z])/(3*z)) - 
       (2*(1 + z)*(4 - z + z^2)*H[0, -1, -1, z])/(3*z) - 
       (2*(1 + z)*(4 - z + z^2)*H[0, -1, 1, z])/(3*z) - 
       (2*(-1 + z)*(4 + z + z^2)*H[0, 0, -1, z])/(3*z) + 
       ((4 - 9*z - 3*z^3)*H[0, 0, 1, z])/(3*z) - 
       (2*(1 + z)*(4 - z + z^2)*H[0, 1, -1, z])/(3*z)) + 
     2*(26 - 5*z + 27*z^2)*H[0, 1, 1, z] + 
     H[1, z]*((-338*(-1 + z))/9 - 12*(-1 + z)*(-2 + 3*z)*H[0, 1, z] + 
       8*(-1 + z)*(-1 + 2*z)*H[0, 0, 1, z] - 4*(-1 + z)*(-1 + 2*z)*
        H[0, 1, 1, z]) + H[0, z]*((2*(355 + 257*z))/9 + 
       9*(-1 + z)*z*H[1, z]^2 - (-1 + z)*(-1 + 2*z)*H[1, z]^3 - 
       (4*(9 + 7*z^2)*H[0, -1, z])/3 + (2*(4 - 15*z - 81*z^2 + 20*z^3)*
         H[0, 1, z])/(3*z) + H[1, z]*(32*(-1 + z) - 8*(-1 + z)*(-1 + 2*z)*
          H[0, 1, z]) - 10*(-1 + z)*(-1 + 2*z)*H[0, 0, 1, z] + 
       8*(-1 + z)*(-1 + 2*z)*H[0, 1, 1, z]) + 6*(-1 + z)*(-1 + 2*z)*
      H[0, 0, 0, 1, z] - 6*(-1 + z)*(-1 + 2*z)*H[0, 1, 1, 1, z]), 
 dagg10r -> CA*(2 + (4*(2 - 3*z + 2*z^2)*H[0, z])/(-1 + z) - 
    4*(-1 + 2*z)*H[1, z]), 
 dagg11r -> CA*((-1 + 2*z)*z2 + (xiR*H[0, z])/(2*(-1 + z)) + 
    ((2 - 3*z + 2*z^2)*H[0, z]^2)/(-1 + z) - H[1, z] + (-1 + 2*z)*H[1, z]^2 + 
    H[0, z]*(1 - (2*(2 - 3*z + 2*z^2)*H[1, z])/(-1 + z))), 
 dagg12r -> CA*(((-1 + 2*z)*z3)/3 + ((2 - 3*z + 2*z^2)*H[0, z]^3)/
     (6*(-1 + z)) + H[1, z]^2/4 + ((1 - 2*z)*H[1, z]^3)/6 + 
    z2*(1/4 + ((2 - 3*z + 2*z^2)*H[0, z])/(2*(-1 + z)) + 
      ((1 - 2*z)*H[1, z])/2) + H[0, z]^2*(1/4 + ((-2 + 3*z - 2*z^2)*H[1, z])/
       (2*(-1 + z))) + H[0, z]*(-1/2*H[1, z] + ((2 - 3*z + 2*z^2)*H[1, z]^2)/
       (2*(-1 + z))) + xiR*(H[0, z]^2/(8*(-1 + z)) + 
      H[0, z]*(-1/4*1/(-1 + z) - H[1, z]/(4*(-1 + z))))), 
 dagg20r -> CA*nl*TF*((2*(-473 + 563*z))/9 - 24*z^2*z3 + 
     (4*xiR*H[0, z])/(-1 + z) + (16*(1 + z)^3*H[-1, z]*H[0, z])/(3*z) - 
     (4*(-11 + 18*z - 13*z^2 + 2*z^3)*H[0, z]^2)/(3*(-1 + z)) + 
     (16*(-1 + 2*z)*H[1, z]^2)/3 + 
     z2*((4*(-13 + 3*z + 2*z^2 + 4*z^3))/(3*(-1 + z)) + 8*z^2*H[0, z] + 
       8*z^2*H[1, z]) - (16*(1 + z)^3*H[0, -1, z])/(3*z) + 
     (8*(-1 + 3*z)*H[0, 1, z])/(3*(-1 + z)) + 
     H[1, z]*((4*(-91 + 131*z))/9 - 16*z^2*H[0, 1, z]) + 
     H[0, z]*((-4*(64 - 135*z + 111*z^2))/(9*(-1 + z)) - 
       (4*(9 - 15*z + 14*z^2)*H[1, z])/(3*(-1 + z)) + 4*z^2*H[1, z]^2 + 
       8*z^2*H[0, 1, z]) - 24*z^2*H[0, 0, 1, z] + 24*z^2*H[0, 1, 1, z]) + 
   CF*nl*TF*((-568*(-1 + z))/3 - 16*(1 + z)*z3 - 
     (32*(1 + z)^3*H[-1, z]*H[0, z])/(3*z) + 
     (2*(21 - 33*z + 8*z^2)*H[0, z]^2)/3 + (28*(1 + z)*H[0, z]^3)/3 + 
     z2*((-4*(21 + 27*z + 8*z^2))/3 + 40*(1 + z)*H[0, z]) - 
     88*(-1 + z)*H[1, z] - 40*(-1 + z)*H[1, z]^2 + (32*(1 + z)^3*H[0, -1, z])/
      (3*z) + 16*(1 + z)*H[0, 1, z] + H[0, z]*((4*(-1 + 65*z))/3 + 
       40*(-1 + z)*H[1, z] - 16*(1 + z)*H[0, 1, z]) - 
     16*(1 + z)*H[0, 0, 1, z] + 32*(1 + z)*H[0, 1, 1, z]) + 
   CA^2*((4*(-565 + 403*z))/9 + ((-166 - 68*z + 79*z^2 + 36*z^3 + 15*z^4)*z3)/
      ((-1 + z)*(1 + z)) - (4*(7 + 13*z + 8*z^2)*H[-1, z]^2*H[0, z])/
      (1 + z) - (4*(-22 - 7*z + 18*z^2)*H[0, z]^3)/(3*(-1 + z)*(1 + z)) + 
     (8*(-47 + 37*z)*H[1, z]^2)/3 + (56*(-1 + 2*z)*H[1, z]^3)/3 + 
     H[0, z]^2*((71 - 36*z - 91*z^2 + 12*z^3)/(3*(-1 + z)) + 
       2*(-3 + 4*z)*H[1, z]) + z2*((71 - 21*z^2 - 24*z^3)/(3*(-1 + z)) - 
       (4*(15 + 25*z + 16*z^2)*H[-1, z])/(1 + z) + 
       ((24 + 98*z - 45*z^2 - 108*z^3 - 5*z^4)*H[0, z])/((-1 + z)*(1 + z)) + 
       ((-6 - 2*z + 9*z^2 - 5*z^3)*H[1, z])/(-1 + z)) + 
     (4*(1 + z)*(1 - 9*z + 2*z^2)*H[0, -1, z])/z + 
     xiR^2*((-29 + 50*z)/12 + ((3 - 2*z^2)*z2)/12 + 
       ((-20 + 33*z - 22*z^2)*H[0, z])/(12*(-1 + z)) - 
       ((1 + z)*(-1 - 2*z + 2*z^2)*H[-1, z]*H[0, z])/(12*z) + 
       ((-3 + 2*z^2)*H[0, z]^2)/24 + (-1 + 2*z)*H[1, z] + 
       ((1 + z)*(-1 - 2*z + 2*z^2)*H[0, -1, z])/(12*z)) + 
     (2*(50 - 198*z + 135*z^2)*H[0, 1, z])/(3*(-1 + z)) + 
     H[-1, z]*((-4*(1 + z)*(1 - 9*z + 2*z^2)*H[0, z])/z - 
       (2*(5 + 5*z + 4*z^2)*H[0, z]^2)/(1 + z) + 
       (8*(7 + 13*z + 8*z^2)*H[0, -1, z])/(1 + z) + 
       (16*(2 + 3*z + 2*z^2)*H[0, 1, z])/(1 + z)) + 
     H[0, z]*((-2*(-574 - 27*z + 333*z^2))/(9*(-1 + z)) + 
       ((-336 + 744*z - 329*z^2)*H[1, z])/(3*(-1 + z)) + 
       ((-88 + 138*z - 87*z^2 - 5*z^3)*H[1, z]^2)/(2*(-1 + z)) + 
       (4*(-5 - 4*z + z^2 + 4*z^3)*H[0, -1, z])/((-1 + z)*(1 + z)) + 
       ((-84 + 94*z - 23*z^2 - 5*z^3)*H[0, 1, z])/(-1 + z)) + 
     H[1, z]*((-1333 + 959*z)/9 + (2*(8 - 18*z + 7*z^2 + 5*z^3)*H[0, 1, z])/
        (-1 + z)) - (8*(7 + 13*z + 8*z^2)*H[0, -1, -1, z])/(1 + z) - 
     (16*(2 + 3*z + 2*z^2)*H[0, -1, 1, z])/(1 + z) - 
     (4*(-5 - 3*z + 4*z^2)*H[0, 0, -1, z])/(-1 + z) + 
     ((100 - 110*z - 61*z^2 + 148*z^3 + 15*z^4)*H[0, 0, 1, z])/
      ((-1 + z)*(1 + z)) - (16*(2 + 3*z + 2*z^2)*H[0, 1, -1, z])/(1 + z) + 
     ((40 + 54*z - 85*z^2 - 15*z^3)*H[0, 1, 1, z])/(-1 + z) + 
     xiR*((49 - 13*z)/6 - (3*(1 - 5*z + z^2)*z3)/2 + 
       ((1 + z)*(-8 - 13*z + 13*z^2)*H[-1, z]*H[0, z])/(6*z) + 
       ((123 - 195*z + 157*z^2 - 13*z^3)*H[0, z]^2)/(12*(-1 + z)) - 
       6*(-1 + 2*z)*H[1, z]^2 + z2*((39 - 78*z + 32*z^2 + 13*z^3)/
          (6*(-1 + z)) + ((1 - 5*z + z^2)*H[0, z])/2 + 
         ((1 - 5*z + z^2)*H[1, z])/2) - ((1 + z)*(-8 - 13*z + 13*z^2)*
         H[0, -1, z])/(6*z) + ((-5 + 19*z - 15*z^2)*H[0, 1, z])/(-1 + z) + 
       H[1, z]*((-7*(-7 + 9*z))/2 + (-1 + 5*z - z^2)*H[0, 1, z]) + 
       H[0, z]*((-5*(-5 + 15*z + 2*z^2))/(6*(-1 + z)) + 
         ((13 - 19*z + 15*z^2)*H[1, z])/(2*(-1 + z)) + 
         ((1 - 5*z + z^2)*H[1, z]^2)/4 + ((1 - 5*z + z^2)*H[0, 1, z])/2) - 
       (3*(1 - 5*z + z^2)*H[0, 0, 1, z])/2 + 
       (3*(1 - 5*z + z^2)*H[0, 1, 1, z])/2)), 
 dagg21r -> CA*nl*TF*((-2*(-2558 + 2765*z))/27 + (18*z^2*z2^2)/5 + 
     (8*(1 + z)^3*H[-1, z]^2*H[0, z])/(3*z) - 
     (2*(-3 + z)*(9 - 11*z + 6*z^2)*H[0, z]^3)/(9*(-1 + z)) - 
     (16*(-1 + 2*z)*H[1, z]^3)/9 + 
     z3*((4*(169 - 255*z + 50*z^2 + 42*z^3))/(9*(-1 + z)) - 16*z^2*H[0, z] + 
       8*z^2*H[1, z]) + xiR*((7*H[0, z]^2)/(3*(-1 + z)) + 
       H[0, z]*(-16/(3*(-1 + z)) - (2*H[1, z])/(-1 + z))) + 
     z2*((-2*(-115 + 9*z + 86*z^2))/(9*(-1 + z)) + (8*(1 + z)^3*H[-1, z])/z + 
       6*z^2*H[0, z]^2 - (2*(-4 - z + 2*z^2 + 20*z^3)*H[1, z])/(3*z) - 
       2*z^2*H[1, z]^2 + H[0, z]*((-2*(-17 + 27*z - 32*z^2 + 24*z^3))/
          (3*(-1 + z)) + 4*z^2*H[1, z])) + (64*(1 + z)*H[0, -1, z])/3 + 
     (4*(-13 + 3*z)*H[0, 1, z])/(9*(-1 + z)) + 
     H[0, z]^2*((-40 + 79*z - 59*z^2)/(3*(-1 + z)) + 
       ((4 - 27*z + 45*z^2 - 42*z^3 + 4*z^4)*H[1, z])/(3*(-1 + z)*z) + 
       3*z^2*H[1, z]^2 + 6*z^2*H[0, 1, z]) + 
     H[1, z]^2*((55 - 79*z)/3 + 8*z^2*H[0, 1, z]) + 
     H[-1, z]*((-64*(1 + z)*H[0, z])/3 + (8*(1 + z)^3*H[0, z]^2)/(3*z) - 
       (16*(1 + z)^3*H[0, -1, z])/(3*z) - (16*(1 + z)^3*H[0, 1, z])/(3*z)) + 
     (16*(1 + z)^3*H[0, -1, -1, z])/(3*z) + (16*(1 + z)^3*H[0, -1, 1, z])/
      (3*z) + (16*(-1 + z)^3*H[0, 0, -1, z])/(3*z) + 
     (8*(1 - 15*z^3 + 15*z^4)*H[0, 0, 1, z])/(3*(-1 + z)*z) + 
     (16*(1 + z)^3*H[0, 1, -1, z])/(3*z) - 
     (4*(19 - 21*z - 18*z^2 + 24*z^3)*H[0, 1, 1, z])/(3*(-1 + z)) + 
     H[1, z]*((-2*(-1274 + 1531*z))/27 + (8*(-7 + 2*z + 8*z^2)*H[0, 1, z])/
        3 + 16*z^2*H[0, 0, 1, z] - 8*z^2*H[0, 1, 1, z]) + 
     H[0, z]*((973 - 3282*z + 2709*z^2)/(27*(-1 + z)) + 
       ((3 - 9*z + 34*z^2 - 16*z^3)*H[1, z]^2)/(3*(-1 + z)) - 
       2*z^2*H[1, z]^3 - (16*(3 + z^2)*H[0, -1, z])/3 - 
       (8*(1 - 7*z^3 + 5*z^4)*H[0, 1, z])/(3*(-1 + z)*z) + 
       H[1, z]*((2*(121 - 228*z + 164*z^2))/(9*(-1 + z)) - 
         16*z^2*H[0, 1, z]) - 20*z^2*H[0, 0, 1, z] + 16*z^2*H[0, 1, 1, z]) + 
     12*z^2*H[0, 0, 0, 1, z] - 12*z^2*H[0, 1, 1, 1, z]) + 
   CF*nl*TF*(352*(-1 + z) + (112*(1 + z)*z2^2)/5 - 
     (16*(1 + z)^3*H[-1, z]^2*H[0, z])/(3*z) + 
     ((15 - 19*z + 8*z^2)*H[0, z]^3)/3 + (5*(1 + z)*H[0, z]^4)/2 + 
     z3*((4*(101 - 29*z + 20*z^2))/3 + (8*(1 + z)*H[0, z])/3) + 
     (568*(-1 + z)*H[1, z])/3 + 44*(-1 + z)*H[1, z]^2 + 
     (40*(-1 + z)*H[1, z]^3)/3 - (128*(1 + z)*H[0, -1, z])/3 - 
     (128*(1 + z)*H[0, 1, z])/3 + z2*((2*(95 + 97*z))/3 - 
       (16*(1 + z)^3*H[-1, z])/z + (2*(33 - 45*z + 16*z^2)*H[0, z])/3 + 
       22*(1 + z)*H[0, z]^2 + (4*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, z])/(3*z) - 
       8*(1 + z)*H[0, 1, z]) + H[0, z]^2*((-1 + 129*z)/3 - 
       (2*(-1 + z)*(4 - 23*z + 4*z^2)*H[1, z])/(3*z) - 
       4*(1 + z)*H[0, 1, z]) + H[-1, z]*((128*(1 + z)*H[0, z])/3 - 
       (16*(1 + z)^3*H[0, z]^2)/(3*z) + (32*(1 + z)^3*H[0, -1, z])/(3*z) + 
       (32*(1 + z)^3*H[0, 1, z])/(3*z)) - (32*(1 + z)^3*H[0, -1, -1, z])/
      (3*z) - (32*(1 + z)^3*H[0, -1, 1, z])/(3*z) - 
     (32*(-1 + z)^3*H[0, 0, -1, z])/(3*z) - 
     (8*(-2 + 15*z - 9*z^2 + 6*z^3)*H[0, 0, 1, z])/(3*z) - 
     (32*(1 + z)^3*H[0, 1, -1, z])/(3*z) - 16*(1 + z)*H[0, 1, 1, z] + 
     H[0, z]*((-4*(-7 + 135*z))/3 - 44*(-1 + z)*H[1, z] - 
       20*(-1 + z)*H[1, z]^2 + (32*(3 + z^2)*H[0, -1, z])/3 + 
       (8*(-2 + 9*z - 3*z^2 + 2*z^3)*H[0, 1, z])/(3*z) - 
       8*(1 + z)*H[0, 0, 1, z] + 16*(1 + z)*H[0, 1, 1, z]) - 
     8*(1 + z)*H[0, 0, 0, 1, z] + 16*(1 + z)*H[0, 0, 1, 1, z] - 
     32*(1 + z)*H[0, 1, 1, 1, z]) + CA^2*((26147 - 22601*z)/54 + 
     ((1806 + 952*z - 1173*z^2 - 876*z^3 - 45*z^4)*z2^2)/
      (20*(-1 + z)*(1 + z)) - (xiR^3*H[0, z])/(8*(-1 + z)) - 
     (4*(7 + 13*z + 8*z^2)*H[-1, z]^3*H[0, z])/(3*(1 + z)) + 
     ((46 + 15*z - 38*z^2)*H[0, z]^4)/(6*(-1 + z)*(1 + z)) - 
     (2*(-191 + 148*z)*H[1, z]^3)/9 - 5*(-1 + 2*z)*H[1, z]^4 + 
     H[0, z]^3*((99 + 96*z - 319*z^2 + 36*z^3)/(18*(-1 + z)) + 
       ((1 - 9*z + 4*z^2)*H[1, z])/(3*(-1 + z))) + 
     z3*((1231 - 1116*z - 973*z^2 + 711*z^3)/(9*(-1 + z)) + 
       (2*(43 + 77*z + 48*z^2)*H[-1, z])/(1 + z) + 
       (2*(28 - 26*z - 21*z^2 + 36*z^3 + 15*z^4)*H[0, z])/
        (3*(-1 + z)*(1 + z)) + ((484 - 870*z + 563*z^2 - 15*z^3)*H[1, z])/
        (3*(-1 + z))) + (2*(1 + z)*H[0, -1, z]^2)/(-1 + z) + 
     ((-1171 + 633*z + 618*z^2)*H[0, 1, z])/(9*(-1 + z)) + 
     (4*(2 - 3*z + 2*z^2)*H[0, 1, z]^2)/(-1 + z) + 
     H[1, z]^2*((1051 - 901*z)/12 - ((1 + z)*(2 - 6*z + 5*z^2)*H[0, 1, z])/
        (-1 + z)) + H[0, -1, z]*((2*(1 + z)*(4 + 101*z + z^2))/(3*z) + 
       (4*(7 - 13*z + 8*z^2)*H[0, 1, z])/(-1 + z)) + 
     H[-1, z]^2*((-2*(1 + z)*(1 - 13*z + 2*z^2)*H[0, z])/z - 
       (2*(7 + 13*z + 8*z^2)*H[0, z]^2)/(1 + z) + 
       (4*(7 + 13*z + 8*z^2)*H[0, -1, z])/(1 + z) + 
       (4*(7 + 13*z + 8*z^2)*H[0, 1, z])/(1 + z)) + 
     z2*((2443 - 534*z - 2057*z^2 - 12*z^3)/(18*(-1 + z)) - 
       (6*(7 + 13*z + 8*z^2)*H[-1, z]^2)/(1 + z) + 
       ((56 + 214*z - 95*z^2 - 228*z^3 - 15*z^4)*H[0, z]^2)/
        (4*(-1 + z)*(1 + z)) + H[-1, z]*((-2*(1 + z)*(3 - 31*z + 6*z^2))/z - 
         (4*(3 + 2*z + 2*z^2)*H[0, z])/(1 + z)) + 
       ((-12 + 109*z + 91*z^2 - 94*z^3)*H[1, z])/(6*z) + 
       ((-14 + 74*z - 57*z^2 + 5*z^3)*H[1, z]^2)/(4*(-1 + z)) + 
       H[0, z]*((362 - 258*z - 63*z^2 - 70*z^3)/(6*(-1 + z)) + 
         ((100 - 154*z + 105*z^2 - 5*z^3)*H[1, z])/(2*(-1 + z))) - 
       (4*z*(1 + 2*z)*H[0, -1, z])/(-1 + z) - 
       (2*(29 - 6*z - 23*z^2 + 16*z^3)*H[0, 1, z])/((-1 + z)*(1 + z))) + 
     H[0, z]^2*((371 + 67*z - 306*z^2 + 2*z^3)/(6*(-1 + z)) + 
       ((-12 - 500*z + 1188*z^2 - 503*z^3 - 24*z^4)*H[1, z])/
        (12*(-1 + z)*z) + ((-128 + 230*z - 133*z^2 - 15*z^3)*H[1, z]^2)/
        (8*(-1 + z)) + ((-13 - 12*z + 5*z^2 + 12*z^3)*H[0, -1, z])/
        ((-1 + z)*(1 + z)) + ((-164 + 78*z + 125*z^2 - 116*z^3 - 15*z^4)*
         H[0, 1, z])/(4*(-1 + z)*(1 + z))) - 
     (4*(1 + z)*(1 - 13*z + 2*z^2)*H[0, -1, -1, z])/z - 
     (4*(1 + z)*(1 - 9*z + 2*z^2)*H[0, -1, 1, z])/z - 
     (4*(-1 - 6*z + z^2 + 2*z^3)*H[0, 0, -1, z])/z + 
     ((-6 - 370*z + 756*z^2 - 498*z^3 + 141*z^4)*H[0, 0, 1, z])/
      (3*(-1 + z)*z) - (4*(1 + z)*(1 - 9*z + 2*z^2)*H[0, 1, -1, z])/z + 
     xiR^2*((55 - 97*z)/24 + (5*(-3 + 2*z^2)*z3)/24 - 
       ((1 + z)*(-1 - 2*z + 2*z^2)*H[-1, z]^2*H[0, z])/(24*z) + 
       ((-3 + 2*z^2)*H[0, z]^3)/48 + ((31 - 52*z)*H[1, z])/24 + 
       ((1 - 2*z)*H[1, z]^2)/4 + H[0, z]^2*((-17 + 32*z - 11*z^2 - 7*z^3)/
          (48*(-1 + z)) - ((-1 + z)*(-1 + 2*z + 2*z^2)*H[1, z])/(48*z)) + 
       z2*((-7 + 4*z + 7*z^2)/24 - ((1 + z)*(-1 - 2*z + 2*z^2)*H[-1, z])/
          (8*z) + ((-3 + 2*z^2)*H[0, z])/12 + ((-1 + z)*(-1 + 2*z + 2*z^2)*
           H[1, z])/(24*z)) - ((1 + z)*(-2 - 3*z + 7*z^2)*H[0, -1, z])/
        (24*z) + ((1 - 2*z)*H[0, 1, z])/12 + 
       H[-1, z]*(((1 + z)*(-2 - 3*z + 7*z^2)*H[0, z])/(24*z) - 
         ((1 + z)*(-1 - 2*z + 2*z^2)*H[0, z]^2)/(24*z) + 
         ((1 + z)*(-1 - 2*z + 2*z^2)*H[0, -1, z])/(12*z) + 
         ((1 + z)*(-1 - 2*z + 2*z^2)*H[0, 1, z])/(12*z)) + 
       H[0, z]*((44 - 73*z + 47*z^2)/(24*(-1 + z)) + 
         ((9 - 12*z + 8*z^2)*H[1, z])/(8*(-1 + z)) + 
         ((-3 + 2*z^2)*H[0, -1, z])/12 + ((-1 + z)*(-1 + 2*z + 2*z^2)*
           H[0, 1, z])/(24*z)) - ((1 + z)*(-1 - 2*z + 2*z^2)*H[0, -1, -1, z])/
        (12*z) - ((1 + z)*(-1 - 2*z + 2*z^2)*H[0, -1, 1, z])/(12*z) - 
       ((-1 + z)*(-1 + 2*z + 2*z^2)*H[0, 0, -1, z])/(12*z) + 
       ((-1 + 9*z - 6*z^3)*H[0, 0, 1, z])/(24*z) - 
       ((1 + z)*(-1 - 2*z + 2*z^2)*H[0, 1, -1, z])/(12*z)) + 
     ((212 - 414*z + 405*z^2 - 177*z^3)*H[0, 1, 1, z])/(3*(-1 + z)) + 
     H[-1, z]*((-2*(1 + z)*(1 - 7*z + 2*z^2)*H[0, z]^2)/z + 
       ((-7 - 3*z - 4*z^2)*H[0, z]^3)/(3*(1 + z)) + 
       (4*(1 + z)*(1 - 13*z + 2*z^2)*H[0, -1, z])/z + 
       (4*(1 + z)*(1 - 9*z + 2*z^2)*H[0, 1, z])/z + 
       H[0, z]*((-2*(1 + z)*(4 + 101*z + z^2))/(3*z) + 
         (4*(7 + 13*z + 8*z^2)*H[0, -1, z])/(1 + z) + 
         (8*(2 + 3*z + 2*z^2)*H[0, 1, z])/(1 + z)) - 
       (8*(7 + 13*z + 8*z^2)*H[0, -1, -1, z])/(1 + z) - 
       (8*(7 + 13*z + 8*z^2)*H[0, -1, 1, z])/(1 + z) - 
       4*(3 + 4*z)*H[0, 0, 1, z] - (8*(7 + 13*z + 8*z^2)*H[0, 1, -1, z])/
        (1 + z) - (16*(2 + 3*z + 2*z^2)*H[0, 1, 1, z])/(1 + z)) + 
     H[1, z]*((16196 - 13267*z)/54 + (2*(104 - 166*z + 59*z^2)*H[0, 1, z])/
        3 - (8*(7 - 13*z + 8*z^2)*H[0, 0, -1, z])/(-1 + z) - 
       (2*(51 - 85*z + 51*z^2 + 5*z^3)*H[0, 0, 1, z])/(-1 + z) + 
       ((-10 + 24*z - 17*z^2 + 5*z^3)*H[0, 1, 1, z])/(-1 + z)) + 
     H[0, z]*((-4324 - 9354*z + 10557*z^2)/(54*(-1 + z)) + 
       ((888 - 1968*z + 1075*z^2 - 118*z^3)*H[1, z]^2)/(12*(-1 + z)) + 
       ((220 - 338*z + 213*z^2 + 15*z^3)*H[1, z]^3)/(12*(-1 + z)) + 
       8*(-3 - z + z^2)*H[0, -1, z] + ((6 + 202*z - 576*z^2 + 390*z^3 - 
          47*z^4)*H[0, 1, z])/(3*(-1 + z)*z) + 
       H[1, z]*((814 - 2469*z + 920*z^2)/(18*(-1 + z)) + 
         (4*(7 - 13*z + 8*z^2)*H[0, -1, z])/(-1 + z) + 
         (2*(27 - 49*z + 27*z^2 + 5*z^3)*H[0, 1, z])/(-1 + z)) - 
       (8*(-3 - 2*z + 3*z^2 + 4*z^3)*H[0, -1, -1, z])/((-1 + z)*(1 + z)) - 
       (4*(3 - 8*z - 3*z^2 + 12*z^3)*H[0, -1, 1, z])/((-1 + z)*(1 + z)) - 
       (2*(-19 - 4*z + 11*z^2 + 4*z^3)*H[0, 0, -1, z])/((-1 + z)*(1 + z)) + 
       ((156 - 162*z - 91*z^2 + 204*z^3 + 25*z^4)*H[0, 0, 1, z])/
        (2*(-1 + z)*(1 + z)) - (4*(3 - 8*z - 3*z^2 + 12*z^3)*H[0, 1, -1, z])/
        ((-1 + z)*(1 + z)) - (2*(4 - 36*z + 35*z^2 + 5*z^3)*H[0, 1, 1, z])/
        (-1 + z)) + (8*(7 + 13*z + 8*z^2)*H[0, -1, -1, -1, z])/(1 + z) + 
     (8*(7 + 13*z + 8*z^2)*H[0, -1, -1, 1, z])/(1 + z) - 
     8*(-3 + 4*z)*H[0, -1, 0, 1, z] + 
     (8*(7 + 13*z + 8*z^2)*H[0, -1, 1, -1, z])/(1 + z) + 
     (16*(2 + 3*z + 2*z^2)*H[0, -1, 1, 1, z])/(1 + z) + 
     4*(3 + 4*z)*H[0, 0, -1, 1, z] - (2*(-25 + 3*z + 20*z^2)*
       H[0, 0, 0, -1, z])/(1 + z) + ((-116 + 46*z + 77*z^2 - 52*z^3 - 15*z^4)*
       H[0, 0, 0, 1, z])/(2*(-1 + z)*(1 + z)) + 
     4*(3 + 4*z)*H[0, 0, 1, -1, z] + (4*(10 + 3*z - 9*z^2 + 2*z^3)*
       H[0, 0, 1, 1, z])/((-1 + z)*(1 + z)) + 
     (8*(7 + 13*z + 8*z^2)*H[0, 1, -1, -1, z])/(1 + z) + 
     (16*(2 + 3*z + 2*z^2)*H[0, 1, -1, 1, z])/(1 + z) + 
     (16*(2 + 3*z + 2*z^2)*H[0, 1, 1, -1, z])/(1 + z) + 
     ((-56 - 166*z + 213*z^2 + 15*z^3)*H[0, 1, 1, 1, z])/(2*(-1 + z)) + 
     xiR*((6 + z)/2 + (9*(1 - 5*z + z^2)*z2^2)/40 + 
       ((1 + z)*(-8 - 13*z + 13*z^2)*H[-1, z]^2*H[0, z])/(12*z) + 
       ((91 - 147*z + 125*z^2 - 13*z^3)*H[0, z]^3)/(24*(-1 + z)) + 
       (7*(-1 + 2*z)*H[1, z]^3)/3 + z3*((-285 + 477*z - 205*z^2 - 29*z^3)/
          (12*(-1 + z)) + (-1 + 5*z - z^2)*H[0, z] + 
         ((1 - 5*z + z^2)*H[1, z])/2) + 
       z2*((85 + 43*z - 65*z^2 - 45*z^3)/(12*(-1 + z)) + 
         ((1 + z)*(-8 - 13*z + 13*z^2)*H[-1, z])/(4*z) + 
         (3*(1 - 5*z + z^2)*H[0, z]^2)/8 + 
         ((8 + 13*z - 156*z^2 + 136*z^3 - 25*z^4)*H[1, z])/(12*(-1 + z)*z) + 
         ((-1 + 5*z - z^2)*H[1, z]^2)/8 + H[0, z]*
          ((33 - 249*z + 239*z^2 - 38*z^3)/(12*(-1 + z)) + 
           ((1 - 5*z + z^2)*H[1, z])/4)) + ((1 + z)*(-12 - 19*z + 45*z^2)*
         H[0, -1, z])/(12*z) + ((-19 - 87*z + 97*z^2)*H[0, 1, z])/
        (6*(-1 + z)) + H[0, z]^2*((-42 + 80*z - 267*z^2 + 45*z^3)/
          (24*(-1 + z)) + ((-8 + 2*z - 48*z^2 + 26*z^3 + 13*z^4)*H[1, z])/
          (24*(-1 + z)*z) + (3*(1 - 5*z + z^2)*H[1, z]^2)/16 + 
         (3*(1 - 5*z + z^2)*H[0, 1, z])/8) + 
       H[1, z]^2*((-99 + 125*z)/8 + ((1 - 5*z + z^2)*H[0, 1, z])/2) + 
       H[-1, z]*(-1/12*((1 + z)*(-12 - 19*z + 45*z^2)*H[0, z])/z + 
         ((1 + z)*(-8 - 13*z + 13*z^2)*H[0, z]^2)/(12*z) - 
         ((1 + z)*(-8 - 13*z + 13*z^2)*H[0, -1, z])/(6*z) - 
         ((1 + z)*(-8 - 13*z + 13*z^2)*H[0, 1, z])/(6*z)) + 
       ((1 + z)*(-8 - 13*z + 13*z^2)*H[0, -1, -1, z])/(6*z) + 
       ((1 + z)*(-8 - 13*z + 13*z^2)*H[0, -1, 1, z])/(6*z) + 
       ((-1 + z)*(-8 + 13*z + 13*z^2)*H[0, 0, -1, z])/(6*z) + 
       ((-8 + 23*z + 195*z^2 - 219*z^3 + 75*z^4)*H[0, 0, 1, z])/
        (12*(-1 + z)*z) + ((1 + z)*(-8 - 13*z + 13*z^2)*H[0, 1, -1, z])/
        (6*z) + ((19 - 62*z + 45*z^2 - 6*z^3)*H[0, 1, 1, z])/(2*(-1 + z)) + 
       H[1, z]*((-101 + 17*z)/12 + ((-1 + 2*z)*(3 - 2*z + z^2)*H[0, 1, z])/
          (-1 + z) + (1 - 5*z + z^2)*H[0, 0, 1, z] + 
         ((-1 + 5*z - z^2)*H[0, 1, 1, z])/2) + 
       H[0, z]*((105 + 92*z - 3*z^2)/(12*(-1 + z)) + 
         ((-55 + 51*z - 37*z^2 - 4*z^3)*H[1, z]^2)/(8*(-1 + z)) + 
         ((-1 + 5*z - z^2)*H[1, z]^3)/8 + ((21 - 13*z^2)*H[0, -1, z])/6 + 
         ((8 - 53*z + 87*z^2 - 47*z^3 - 25*z^4)*H[0, 1, z])/(12*(-1 + z)*z) + 
         H[1, z]*((-19 + 55*z - 30*z^2)/(2*(-1 + z)) + (-1 + 5*z - z^2)*
            H[0, 1, z]) - (5*(1 - 5*z + z^2)*H[0, 0, 1, z])/4 + 
         (1 - 5*z + z^2)*H[0, 1, 1, z]) + 
       (3*(1 - 5*z + z^2)*H[0, 0, 0, 1, z])/4 - 
       (3*(1 - 5*z + z^2)*H[0, 1, 1, 1, z])/4)), 
 aqqNStrp10r -> CF*(xiR + (4*z*H[0, z])/(-1 + z) - 4*H[1, z]), 
 aqqNStrp11r -> CF*(-1 + 2*z + z2 + (z*H[0, z]^2)/(-1 + z) + 
    xiR*(-1 + (z*H[0, z])/(2*(-1 + z)) - H[1, z]/2) - 
    (2*z*H[0, z]*H[1, z])/(-1 + z) + H[1, z]^2), 
 aqqNStrp12r -> CF*(z3/3 + (z*H[0, z]^3)/(6*(-1 + z)) + 
    z2*((z*H[0, z])/(2*(-1 + z)) - H[1, z]/2) + ((1 - 2*z)*H[1, z])/2 - 
    (z*H[0, z]^2*H[1, z])/(2*(-1 + z)) - H[1, z]^3/6 + 
    H[0, z]*((-1 + 2*z)/2 + (z*H[1, z]^2)/(2*(-1 + z))) + 
    xiR*(z2/8 + (z*H[0, z]^2)/(8*(-1 + z)) + H[1, z]/2 + H[1, z]^2/8 + 
      H[0, z]*((1 - 2*z)/(4*(-1 + z)) - (z*H[1, z])/(4*(-1 + z))))), 
 aqqNStrp20r -> CF*nl*TF*((-4*(-50 + 9*z))/27 - (40*z*H[0, z])/(9*(-1 + z)) - 
     (4*z*H[0, z]^2)/(3*(-1 + z)) + (68*H[1, z])/9 + (8*H[1, z]^2)/3) + 
   CF^2*(-2*(25 + 6*z) - (8*z*(12 - z + 3*z^3)*z3)/((-1 + z)*(1 + z)) - 
     (16*z*H[-1, z]^2*H[0, z])/(1 + z) + (4*z*(1 + 7*z)*H[0, z]^3)/
      (3*(-1 + z)*(1 + z)) + xiR^2*H[1, z] - 6*H[1, z]^2 + (56*H[1, z]^3)/3 + 
     H[0, z]^2*((3*z*(-9 + 4*z))/(-1 + z) + (4*z*H[1, z])/(-1 + z)) + 
     z2*((-4*(-1 - 6*z + 8*z^2))/(-1 + z) - (48*z*H[-1, z])/(1 + z) + 
       (8*z*(-4 - z + z^3)*H[0, z])/((-1 + z)*(1 + z)) + 
       8*(1 + z^2)*H[1, z]) + xiR*(25 - 4*z2 + (6*z*H[0, z]^2)/(-1 + z) - 
       9*H[1, z] - 12*H[1, z]^2 + H[0, z]*((-9*z)/(-1 + z) + 
         (4*z*H[1, z])/(-1 + z))) + 24*(1 + z)*H[0, -1, z] + 
     (4*z*(-3 + 4*z)*H[0, 1, z])/(-1 + z) + 
     H[1, z]*(2*(-19 + 12*z) - 16*z^2*H[0, 1, z]) + 
     H[-1, z]*(-24*(1 + z)*H[0, z] - (16*z*H[0, z]^2)/(1 + z) + 
       (32*z*H[0, -1, z])/(1 + z) + (32*z*H[0, 1, z])/(1 + z)) + 
     H[0, z]*((4*z*(5 + 6*z))/(-1 + z) - (8*(-3 + z)*z*H[1, z])/(-1 + z) + 
       (4*z*(-5 - z + z^2)*H[1, z]^2)/(-1 + z) - (32*z*H[0, -1, z])/
        ((-1 + z)*(1 + z)) + (8*(-2 + z)*z*(1 + z)*H[0, 1, z])/(-1 + z)) - 
     (32*z*H[0, -1, -1, z])/(1 + z) - (32*z*H[0, -1, 1, z])/(1 + z) + 
     (32*z*H[0, 0, -1, z])/(-1 + z) - (8*z*(-6 - 5*z + 3*z^3)*H[0, 0, 1, z])/
      ((-1 + z)*(1 + z)) - (32*z*H[0, 1, -1, z])/(1 + z) + 
     24*z^2*H[0, 1, 1, z]) + CA*CF*((11*(-74 + 9*z))/27 + 
     (2*(-11 + 12*z - 6*z^2 + 9*z^4)*z3)/((-1 + z)*(1 + z)) + 
     (8*z*H[-1, z]^2*H[0, z])/(1 + z) + (4*z*H[0, z]^3)/((-1 + z)*(1 + z)) + 
     xiR^2*(-3/4 - H[1, z]/2) - (22*H[1, z]^2)/3 + 
     H[0, z]^2*(-1/3*(z*(-29 + 18*z))/(-1 + z) - (4*z*H[1, z])/(-1 + z)) + 
     z2*((2*(1 - 8*z + 9*z^2))/(-1 + z) + (24*z*H[-1, z])/(1 + z) - 
       (2*z*(-3 + 2*z + 3*z^3)*H[0, z])/((-1 + z)*(1 + z)) - 
       (2*(5 - 3*z - 3*z^2 + 3*z^3)*H[1, z])/(-1 + z)) - 
     12*(1 + z)*H[0, -1, z] - (4*z*(-2 + 3*z)*H[0, 1, z])/(-1 + z) + 
     H[-1, z]*(12*(1 + z)*H[0, z] + (8*z*H[0, z]^2)/(1 + z) - 
       (16*z*H[0, -1, z])/(1 + z) - (16*z*H[0, 1, z])/(1 + z)) + 
     H[0, z]*((-2*z*(-85 + 27*z))/(9*(-1 + z)) + (2*z*(-2 + 3*z)*H[1, z])/
        (-1 + z) - (z*(1 - 3*z + 3*z^2)*H[1, z]^2)/(-1 + z) + 
       (16*z*H[0, -1, z])/((-1 + z)*(1 + z)) - 
       (2*z*(1 - 3*z + 3*z^2)*H[0, 1, z])/(-1 + z)) + 
     H[1, z]*((-235 - 54*z)/9 + (4*z*(1 - 3*z + 3*z^2)*H[0, 1, z])/
        (-1 + z)) + (16*z*H[0, -1, -1, z])/(1 + z) + 
     (16*z*H[0, -1, 1, z])/(1 + z) - (16*z*H[0, 0, -1, z])/(-1 + z) + 
     (2*z*(3 + 2*z + 9*z^3)*H[0, 0, 1, z])/((-1 + z)*(1 + z)) + 
     (16*z*H[0, 1, -1, z])/(1 + z) - (6*z*(1 - 3*z + 3*z^2)*H[0, 1, 1, z])/
      (-1 + z) + xiR*(6 + 9*z^2*z3 + z2*((1 - 2*z + 3*z^2)/(-1 + z) - 
         3*z^2*H[0, z] - 3*z^2*H[1, z]) - (2*z*(-2 + 3*z)*H[0, 1, z])/
        (-1 + z) + H[0, z]*(-((z*(-1 + 3*z))/(-1 + z)) + 
         (z*(-2 + 3*z)*H[1, z])/(-1 + z) - (3*z^2*H[1, z]^2)/2 - 
         3*z^2*H[0, 1, z]) + H[1, z]*((5 - 6*z)/2 + 6*z^2*H[0, 1, z]) + 
       9*z^2*H[0, 0, 1, z] - 9*z^2*H[0, 1, 1, z])), 
 aqqNStrp21r -> CF*nl*TF*((-2*(163 + 135*z))/81 + (16*z3)/3 - 
     (10*z*H[0, z]^2)/(9*(-1 + z)) - (2*z*H[0, z]^3)/(9*(-1 + z)) + 
     z2*(-17/9 - (4*H[1, z])/3) - (4*(32 + 9*z)*H[1, z])/27 - 
     (31*H[1, z]^2)/9 - (4*H[1, z]^3)/3 + 
     H[0, z]*((-2*(9 - 59*z + 9*z^2))/(27*(-1 + z)) + 
       (34*z*H[1, z])/(9*(-1 + z)) + (4*z*H[1, z]^2)/(3*(-1 + z)))) + 
   CF^2*(52 + 3*z + (2*z*(109 - 28*z + 9*z^3)*z2^2)/(5*(-1 + z)*(1 + z)) - 
     (16*z*H[-1, z]^3*H[0, z])/(3*(1 + z)) + (z*(1 + 15*z)*H[0, z]^4)/
      (6*(-1 + z)*(1 + z)) + H[1, z]^3 - 5*H[1, z]^4 + 
     H[0, z]^3*((3*z*(-7 + 4*z))/(2*(-1 + z)) + (2*z*H[1, z])/(3*(-1 + z))) + 
     z3*((2*(10 - 38*z + 20*z^2 + 9*z^3))/(-1 + z) + 
       (56*z*H[-1, z])/(1 + z) - (16*z*(-5 - 5*z + 3*z^3)*H[0, z])/
        (3*(-1 + z)*(1 + z)) + (8*(-11 + 32*z - 3*z^2 + 3*z^3)*H[1, z])/
        (3*(-1 + z))) + xiR^2*(2 - z2/2 - (3*H[1, z])/2 + 
       (z*H[0, z]*H[1, z])/(2*(-1 + z)) - (3*H[1, z]^2)/4) + 
     (8*z*H[0, -1, z]^2)/(-1 + z) + 
     xiR*(-19 - 4*z3 + (7*z*H[0, z]^3)/(3*(-1 + z)) + ((-39 + 4*z)*H[1, z])/
        2 + (33*H[1, z]^2)/4 + (14*H[1, z]^3)/3 + z2*(5 + 6*H[1, z]) + 
       H[0, z]^2*((-21*z)/(4*(-1 + z)) - (z*H[1, z])/(-1 + z)) + 
       H[0, z]*((-5 + 27*z + 4*z^2)/(2*(-1 + z)) + (z*H[1, z])/(2*(-1 + z)) - 
         (5*z*H[1, z]^2)/(-1 + z)) - 4*H[0, 1, z]) - 
     (2*(-3 - 3*z + 8*z^2)*H[0, 1, z])/(-1 + z) + 
     (16*z*H[0, -1, z]*H[0, 1, z])/(-1 + z) + (8*z*H[0, 1, z]^2)/(-1 + z) + 
     H[1, z]^2*((29 - 36*z)/2 + 8*z^2*H[0, 1, z]) + 
     H[-1, z]^2*(-12*(1 + z)*H[0, z] - (8*z*H[0, z]^2)/(1 + z) + 
       (16*z*H[0, -1, z])/(1 + z) + (16*z*H[0, 1, z])/(1 + z)) + 
     z2*((2*(-7 + 5*z + 4*z^2))/(-1 + z) - (24*z*H[-1, z]^2)/(1 + z) + 
       (2*z*(-8 - z + 3*z^3)*H[0, z]^2)/((-1 + z)*(1 + z)) + 
       H[-1, z]*(-36*(1 + z) - (24*z*H[0, z])/(1 + z)) - 
       2*(5 - 7*z + 3*z^2)*H[1, z] - 2*(3 + z^2)*H[1, z]^2 + 
       H[0, z]*((-3*z*(9 - 8*z + 2*z^2))/(-1 + z) + 
         (4*z*(6 - z + z^2)*H[1, z])/(-1 + z)) - (24*z*H[0, -1, z])/
        (-1 + z) - (16*z*(1 + 2*z)*H[0, 1, z])/((-1 + z)*(1 + z))) + 
     H[0, z]^2*((z*(1 + 18*z))/(-1 + z) - (6*(1 - 4*z + 2*z^2)*H[1, z])/
        (-1 + z) + (z*(-7 - 3*z + 3*z^2)*H[1, z]^2)/(-1 + z) - 
       (16*z*H[0, -1, z])/((-1 + z)*(1 + z)) + 
       (2*z*(-6 - 5*z + 3*z^3)*H[0, 1, z])/((-1 + z)*(1 + z))) - 
     24*(1 + z)*H[0, -1, -1, z] - 24*(1 + z)*H[0, -1, 1, z] - 
     24*(-1 + z)*H[0, 0, -1, z] + (2*(-6 + 30*z - 32*z^2 + 9*z^3)*
       H[0, 0, 1, z])/(-1 + z) - 24*(1 + z)*H[0, 1, -1, z] - 
     (2*z*(3 - 10*z + 9*z^2)*H[0, 1, 1, z])/(-1 + z) + 
     H[1, z]*(23 + 8*z + 12*(-1 + z)*z*H[0, 1, z] - (32*z*H[0, 0, -1, z])/
        (-1 + z) + (16*(-2 + z)*z*(1 + z)*H[0, 0, 1, z])/(-1 + z) - 
       8*z^2*H[0, 1, 1, z]) + H[-1, z]*(-12*(1 + z)*H[0, z]^2 - 
       (16*z*H[0, z]^3)/(3*(1 + z)) + 24*(1 + z)*H[0, -1, z] + 
       24*(1 + z)*H[0, 1, z] + H[0, z]*((16*z*H[0, -1, z])/(1 + z) + 
         (16*z*H[0, 1, z])/(1 + z)) - (32*z*H[0, -1, -1, z])/(1 + z) - 
       (32*z*H[0, -1, 1, z])/(1 + z) - (32*z*H[0, 1, -1, z])/(1 + z) - 
       (32*z*H[0, 1, 1, z])/(1 + z)) + 
     H[0, z]*((-2*(3 + 17*z + 2*z^2))/(-1 + z) - 
       (z*(9 - 8*z + 3*z^2)*H[1, z]^2)/(-1 + z) - 
       (2*z*(-13 - 3*z + 3*z^2)*H[1, z]^3)/(3*(-1 + z)) + 24*z*H[0, -1, z] - 
       (2*(-6 + 18*z - 16*z^2 + 3*z^3)*H[0, 1, z])/(-1 + z) + 
       H[1, z]*((2*(1 - 15*z + 4*z^2))/(-1 + z) + (16*z*H[0, -1, z])/
          (-1 + z) - (16*z*(-1 - z + z^2)*H[0, 1, z])/(-1 + z)) - 
       (32*z^2*H[0, -1, -1, z])/((-1 + z)*(1 + z)) - (32*z^2*H[0, -1, 1, z])/
        ((-1 + z)*(1 + z)) + (32*z*H[0, 0, -1, z])/((-1 + z)*(1 + z)) - 
       (4*z*(-10 - 3*z + 5*z^3)*H[0, 0, 1, z])/((-1 + z)*(1 + z)) - 
       (32*z^2*H[0, 1, -1, z])/((-1 + z)*(1 + z)) + 
       (16*z*(-1 - z + z^2)*H[0, 1, 1, z])/(-1 + z)) + 
     (32*z*H[0, -1, -1, -1, z])/(1 + z) + (32*z*H[0, -1, -1, 1, z])/(1 + z) + 
     (32*z*H[0, -1, 1, -1, z])/(1 + z) + (32*z*H[0, -1, 1, 1, z])/(1 + z) + 
     (32*z*H[0, 0, 0, -1, z])/(1 + z) + (12*z*(2 + z + z^2)*H[0, 0, 0, 1, z])/
      (1 + z) + (16*z*H[0, 0, 1, 1, z])/(1 + z) + (32*z*H[0, 1, -1, -1, z])/
      (1 + z) + (32*z*H[0, 1, -1, 1, z])/(1 + z) + (32*z*H[0, 1, 1, -1, z])/
      (1 + z) - 12*z^2*H[0, 1, 1, 1, z]) + 
   CA*CF*((3239 + 2295*z)/162 + ((103 - 142*z + 38*z^2 - 27*z^4)*z2^2)/
      (10*(-1 + z)*(1 + z)) + (8*z*H[-1, z]^3*H[0, z])/(3*(1 + z)) + 
     (7*z*H[0, z]^4)/(6*(-1 + z)*(1 + z)) + (11*H[1, z]^3)/3 + 
     H[0, z]^3*(-1/18*(z*(-65 + 54*z))/(-1 + z) - (2*z*H[1, z])/(-1 + z)) + 
     z3*((-2*(-7 + z + 27*z^3))/(3*(-1 + z)) - (28*z*H[-1, z])/(1 + z) + 
       (4*z*(-3 - 4*z + 3*z^3)*H[0, z])/((-1 + z)*(1 + z)) - 
       (2*(-10 + 11*z - 3*z^2 + 3*z^3)*H[1, z])/(-1 + z)) + 
     xiR^2*(3/4 + z2/8 + (5*H[1, z])/4 + (3*H[1, z]^2)/8 + 
       H[0, z]*((-3*z)/(8*(-1 + z)) - (z*H[1, z])/(4*(-1 + z)))) - 
     (4*z*H[0, -1, z]^2)/(-1 + z) + (6*z*(-1 + 2*z)*H[0, 1, z])/(-1 + z) - 
     (8*z*H[0, -1, z]*H[0, 1, z])/(-1 + z) - (4*z*H[0, 1, z]^2)/(-1 + z) + 
     H[-1, z]^2*(6*(1 + z)*H[0, z] + (4*z*H[0, z]^2)/(1 + z) - 
       (8*z*H[0, -1, z])/(1 + z) - (8*z*H[0, 1, z])/(1 + z)) + 
     z2*((-289 + 289*z - 216*z^2)/(36*(-1 + z)) + (12*z*H[-1, z]^2)/(1 + z) - 
       (z*(-5 + 6*z + 9*z^3)*H[0, z]^2)/(2*(-1 + z)*(1 + z)) + 
       H[-1, z]*(18*(1 + z) + (12*z*H[0, z])/(1 + z)) + 
       ((32 - 33*z + 18*z^2)*H[1, z])/3 + ((11 - 7*z - 3*z^2 + 3*z^3)*
         H[1, z]^2)/(2*(-1 + z)) + H[0, z]*(((-2 + z)*z*(-5 + 6*z))/
          (-1 + z) - (z*(1 - 3*z + 3*z^2)*H[1, z])/(-1 + z)) + 
       (12*z*H[0, -1, z])/(-1 + z) + (4*z*(1 + 3*z)*H[0, 1, z])/
        ((-1 + z)*(1 + z))) + H[1, z]^2*((437 + 162*z)/36 - 
       (2*z*(1 - 3*z + 3*z^2)*H[0, 1, z])/(-1 + z)) + 
     H[0, z]^2*(-1/18*(z*(-121 + 81*z))/(-1 + z) + 
       (3*(2 - 6*z + 5*z^2)*H[1, z])/(2*(-1 + z)) - 
       (z*(-5 - 9*z + 9*z^2)*H[1, z]^2)/(4*(-1 + z)) + 
       (8*z*H[0, -1, z])/((-1 + z)*(1 + z)) - 
       (z*(3 + 2*z + 9*z^3)*H[0, 1, z])/(2*(-1 + z)*(1 + z))) + 
     12*(1 + z)*H[0, -1, -1, z] + 12*(1 + z)*H[0, -1, 1, z] + 
     12*(-1 + z)*H[0, 0, -1, z] - (2*(-3 + 16*z - 27*z^2 + 9*z^3)*
       H[0, 0, 1, z])/(-1 + z) + 12*(1 + z)*H[0, 1, -1, z] + 
     (2*z*(8 - 15*z + 9*z^2)*H[0, 1, 1, z])/(-1 + z) + 
     H[0, z]*((99 - 967*z + 261*z^2)/(54*(-1 + z)) + 
       (z*(-8 + 3*z)*(-1 + 6*z)*H[1, z]^2)/(6*(-1 + z)) + 
       (z*(1 - 3*z + 3*z^2)*H[1, z]^3)/(2*(-1 + z)) - 12*z*H[0, -1, z] + 
       (2*(-3 + 10*z - 13*z^2 + 3*z^3)*H[0, 1, z])/(-1 + z) + 
       H[1, z]*((-18 - 163*z - 108*z^2)/(18*(-1 + z)) - 
         (8*z*H[0, -1, z])/(-1 + z) + (4*z*(1 - 3*z + 3*z^2)*H[0, 1, z])/
          (-1 + z)) + (16*z^2*H[0, -1, -1, z])/((-1 + z)*(1 + z)) + 
       (16*z^2*H[0, -1, 1, z])/((-1 + z)*(1 + z)) - (16*z*H[0, 0, -1, z])/
        ((-1 + z)*(1 + z)) + (z*(5 + 14*z + 15*z^3)*H[0, 0, 1, z])/
        ((-1 + z)*(1 + z)) + (16*z^2*H[0, 1, -1, z])/((-1 + z)*(1 + z)) - 
       12*z^2*H[0, 1, 1, z]) + H[-1, z]*(6*(1 + z)*H[0, z]^2 + 
       (8*z*H[0, z]^3)/(3*(1 + z)) - 12*(1 + z)*H[0, -1, z] - 
       12*(1 + z)*H[0, 1, z] + H[0, z]*((-8*z*H[0, -1, z])/(1 + z) - 
         (8*z*H[0, 1, z])/(1 + z)) + (16*z*H[0, -1, -1, z])/(1 + z) + 
       (16*z*H[0, -1, 1, z])/(1 + z) + (16*z*H[0, 1, -1, z])/(1 + z) + 
       (16*z*H[0, 1, 1, z])/(1 + z)) + H[1, z]*((697 + 180*z)/27 - 
       4*z*(-4 + 3*z)*H[0, 1, z] + (16*z*H[0, 0, -1, z])/(-1 + z) - 
       (12*z*(1 - z + z^2)*H[0, 0, 1, z])/(-1 + z) + 
       (2*z*(1 - 3*z + 3*z^2)*H[0, 1, 1, z])/(-1 + z)) - 
     (16*z*H[0, -1, -1, -1, z])/(1 + z) - (16*z*H[0, -1, -1, 1, z])/(1 + z) - 
     (16*z*H[0, -1, 1, -1, z])/(1 + z) - (16*z*H[0, -1, 1, 1, z])/(1 + z) - 
     (16*z*H[0, 0, 0, -1, z])/(1 + z) - 
     (3*z*(1 + 6*z + 3*z^3)*H[0, 0, 0, 1, z])/((-1 + z)*(1 + z)) + 
     (4*z*(5 + z)*H[0, 0, 1, 1, z])/((-1 + z)*(1 + z)) - 
     (16*z*H[0, 1, -1, -1, z])/(1 + z) - (16*z*H[0, 1, -1, 1, z])/(1 + z) - 
     (16*z*H[0, 1, 1, -1, z])/(1 + z) + 
     (3*z*(1 - 3*z + 3*z^2)*H[0, 1, 1, 1, z])/(-1 + z) + 
     xiR*(-6 - (27*z^2*z2^2)/20 + z3*((-10 - z + 15*z^2 - 12*z^3)/
          (2*(-1 + z)) + 6*z^2*H[0, z] - 3*z^2*H[1, z]) + 
       z2*((-13 - 16*z)/8 - (9*z^2*H[0, z]^2)/4 + 
         ((-3 + z - 6*z^2 + 4*z^3)*H[1, z])/(2*(-1 + z)) + 
         (3*z^2*H[1, z]^2)/4 + H[0, z]*((z*(-5 + 4*z^2))/(2*(-1 + z)) - 
           (3*z^2*H[1, z])/2)) + 4*z*H[0, 1, z] + 
       H[1, z]^2*((3*(-5 + 6*z))/8 - 3*z^2*H[0, 1, z]) + 
       H[0, z]^2*((-3*z*(-1 + 3*z))/(4*(-1 + z)) + (3*z*(-2 + 3*z)*H[1, z])/
          (4*(-1 + z)) - (9*z^2*H[1, z]^2)/8 - (9*z^2*H[0, 1, z])/4) - 
       (z*(-1 - 21*z + 12*z^2)*H[0, 0, 1, z])/(2*(-1 + z)) + 
       (z*(1 - 15*z + 12*z^2)*H[0, 1, 1, z])/(2*(-1 + z)) + 
       H[0, z]*((-1 + 8*z + z^2)/(2*(-1 + z)) + 
         (z*(-5 + 2*z)*(-1 + 2*z)*H[1, z]^2)/(4*(-1 + z)) + 
         (3*z^2*H[1, z]^3)/4 + (z*(5 - 15*z + 4*z^2)*H[0, 1, z])/
          (2*(-1 + z)) + H[1, z]*(-1/4*(z*(-17 + 8*z))/(-1 + z) + 
           6*z^2*H[0, 1, z]) + (15*z^2*H[0, 0, 1, z])/2 - 
         6*z^2*H[0, 1, 1, z]) + H[1, z]*((-16 + z)/2 - 
         (z*(3 - 9*z + 4*z^2)*H[0, 1, z])/(-1 + z) - 6*z^2*H[0, 0, 1, z] + 
         3*z^2*H[0, 1, 1, z]) - (9*z^2*H[0, 0, 0, 1, z])/2 + 
       (9*z^2*H[0, 1, 1, 1, z])/2)), 
 aqqNStrm10r -> CF*(xiR + (4*z*H[0, z])/(-1 + z) - 4*H[1, z]), 
 aqqNStrm11r -> CF*(-1 + 2*z + z2 + (z*H[0, z]^2)/(-1 + z) + 
    xiR*(-1 + (z*H[0, z])/(2*(-1 + z)) - H[1, z]/2) - 
    (2*z*H[0, z]*H[1, z])/(-1 + z) + H[1, z]^2), 
 aqqNStrm12r -> CF*(z3/3 + (z*H[0, z]^3)/(6*(-1 + z)) + 
    z2*((z*H[0, z])/(2*(-1 + z)) - H[1, z]/2) + ((1 - 2*z)*H[1, z])/2 - 
    (z*H[0, z]^2*H[1, z])/(2*(-1 + z)) - H[1, z]^3/6 + 
    H[0, z]*((-1 + 2*z)/2 + (z*H[1, z]^2)/(2*(-1 + z))) + 
    xiR*(z2/8 + (z*H[0, z]^2)/(8*(-1 + z)) + H[1, z]/2 + H[1, z]^2/8 + 
      H[0, z]*((1 - 2*z)/(4*(-1 + z)) - (z*H[1, z])/(4*(-1 + z))))), 
 aqqNStrm20r -> CF*nl*TF*((-4*(-50 + 9*z))/27 - (40*z*H[0, z])/(9*(-1 + z)) - 
     (4*z*H[0, z]^2)/(3*(-1 + z)) + (68*H[1, z])/9 + (8*H[1, z]^2)/3) + 
   CF^2*((-2*(65 + 28*z))/3 - (8*z*(2 + 9*z + 3*z^3)*z3)/((-1 + z)*(1 + z)) + 
     (16*z*H[-1, z]^2*H[0, z])/(1 + z) + (4*z*(7 + z)*H[0, z]^3)/
      (3*(-1 + z)*(1 + z)) + xiR^2*H[1, z] - 6*H[1, z]^2 + (56*H[1, z]^3)/3 + 
     H[0, z]^2*(-1/3*(z*(45 - 4*z + 4*z^2))/(-1 + z) + 
       (4*z*H[1, z])/(-1 + z)) + z2*((4*(3 - 8*z^2 + 2*z^3))/(3*(-1 + z)) + 
       (48*z*H[-1, z])/(1 + z) + (8*z^2*(-5 + z^2)*H[0, z])/
        ((-1 + z)*(1 + z)) + 8*(1 + z^2)*H[1, z]) + 
     xiR*(25 - 4*z2 + (6*z*H[0, z]^2)/(-1 + z) - 9*H[1, z] - 12*H[1, z]^2 + 
       H[0, z]*((-9*z)/(-1 + z) + (4*z*H[1, z])/(-1 + z))) - 
     (8*(1 + z)*(1 - z + z^2)*H[0, -1, z])/(3*z) + 
     (4*z*(-3 + 4*z)*H[0, 1, z])/(-1 + z) + 
     H[1, z]*(2*(-15 + 8*z) - 16*z^2*H[0, 1, z]) + 
     H[-1, z]*((8*(1 + z)*(1 - z + z^2)*H[0, z])/(3*z) + 
       (16*z*H[0, z]^2)/(1 + z) - (32*z*H[0, -1, z])/(1 + z) - 
       (32*z*H[0, 1, z])/(1 + z)) + 
     H[0, z]*((4*(2 + 9*z + 22*z^2))/(3*(-1 + z)) - (8*(-3 + z)*z*H[1, z])/
        (-1 + z) + (4*z*(-5 - z + z^2)*H[1, z]^2)/(-1 + z) - 
       (32*z^2*H[0, -1, z])/((-1 + z)*(1 + z)) + 
       (8*(-2 + z)*z*(1 + z)*H[0, 1, z])/(-1 + z)) + 
     (32*z*H[0, -1, -1, z])/(1 + z) + (32*z*H[0, -1, 1, z])/(1 + z) + 
     (32*z*H[0, 0, -1, z])/(-1 + z) - (8*z*(-2 - 9*z + 3*z^3)*H[0, 0, 1, z])/
      ((-1 + z)*(1 + z)) + (32*z*H[0, 1, -1, z])/(1 + z) + 
     24*z^2*H[0, 1, 1, z]) + CA*CF*((-904 + 189*z)/27 + 
     (2*(-11 - 8*z + 14*z^2 + 9*z^4)*z3)/((-1 + z)*(1 + z)) - 
     (8*z*H[-1, z]^2*H[0, z])/(1 + z) + (4*z^2*H[0, z]^3)/
      ((-1 + z)*(1 + z)) + xiR^2*(-3/4 - H[1, z]/2) - (22*H[1, z]^2)/3 + 
     H[0, z]^2*((z*(11 - 2*z + 2*z^2))/(3*(-1 + z)) - 
       (4*z*H[1, z])/(-1 + z)) + z2*((-2*(-3 + 6*z - 11*z^2 + 2*z^3))/
        (3*(-1 + z)) - (24*z*H[-1, z])/(1 + z) - 
       (2*z*(5 - 6*z + 3*z^3)*H[0, z])/((-1 + z)*(1 + z)) - 
       (2*(5 - 3*z - 3*z^2 + 3*z^3)*H[1, z])/(-1 + z)) + 
     (4*(1 + z)*(1 - z + z^2)*H[0, -1, z])/(3*z) - 
     (4*z*(-2 + 3*z)*H[0, 1, z])/(-1 + z) + 
     H[-1, z]*((-4*(1 + z)*(1 - z + z^2)*H[0, z])/(3*z) - 
       (8*z*H[0, z]^2)/(1 + z) + (16*z*H[0, -1, z])/(1 + z) + 
       (16*z*H[0, 1, z])/(1 + z)) + 
     H[0, z]*((-2*(6 - 103*z + 39*z^2))/(9*(-1 + z)) + 
       (2*z*(-2 + 3*z)*H[1, z])/(-1 + z) - (z*(1 - 3*z + 3*z^2)*H[1, z]^2)/
        (-1 + z) + (16*z^2*H[0, -1, z])/((-1 + z)*(1 + z)) - 
       (2*z*(1 - 3*z + 3*z^2)*H[0, 1, z])/(-1 + z)) + 
     H[1, z]*((-271 - 18*z)/9 + (4*z*(1 - 3*z + 3*z^2)*H[0, 1, z])/
        (-1 + z)) - (16*z*H[0, -1, -1, z])/(1 + z) - 
     (16*z*H[0, -1, 1, z])/(1 + z) - (16*z*H[0, 0, -1, z])/(-1 + z) + 
     (2*z*(11 - 6*z + 9*z^3)*H[0, 0, 1, z])/((-1 + z)*(1 + z)) - 
     (16*z*H[0, 1, -1, z])/(1 + z) - (6*z*(1 - 3*z + 3*z^2)*H[0, 1, 1, z])/
      (-1 + z) + xiR*(6 + 9*z^2*z3 + z2*((1 - 2*z + 3*z^2)/(-1 + z) - 
         3*z^2*H[0, z] - 3*z^2*H[1, z]) - (2*z*(-2 + 3*z)*H[0, 1, z])/
        (-1 + z) + H[0, z]*(-((z*(-1 + 3*z))/(-1 + z)) + 
         (z*(-2 + 3*z)*H[1, z])/(-1 + z) - (3*z^2*H[1, z]^2)/2 - 
         3*z^2*H[0, 1, z]) + H[1, z]*((5 - 6*z)/2 + 6*z^2*H[0, 1, z]) + 
       9*z^2*H[0, 0, 1, z] - 9*z^2*H[0, 1, 1, z])), 
 aqqNStrm21r -> CF*nl*TF*((-2*(163 + 135*z))/81 + (16*z3)/3 - 
     (10*z*H[0, z]^2)/(9*(-1 + z)) - (2*z*H[0, z]^3)/(9*(-1 + z)) + 
     z2*(-17/9 - (4*H[1, z])/3) - (4*(32 + 9*z)*H[1, z])/27 - 
     (31*H[1, z]^2)/9 - (4*H[1, z]^3)/3 + 
     H[0, z]*((-2*(9 - 59*z + 9*z^2))/(27*(-1 + z)) + 
       (34*z*H[1, z])/(9*(-1 + z)) + (4*z*H[1, z]^2)/(3*(-1 + z)))) + 
   CF^2*((55*(2 + z))/3 + (2*z*(-19 + 100*z + 9*z^3)*z2^2)/
      (5*(-1 + z)*(1 + z)) + (16*z*H[-1, z]^3*H[0, z])/(3*(1 + z)) + 
     (z*(15 + z)*H[0, z]^4)/(6*(-1 + z)*(1 + z)) + H[1, z]^3 - 5*H[1, z]^4 + 
     H[0, z]^3*(-1/6*(z*(27 - 4*z + 4*z^2))/(-1 + z) + 
       (2*z*H[1, z])/(3*(-1 + z))) + 
     z3*((2*(30 - 24*z - 20*z^2 + 17*z^3))/(3*(-1 + z)) - 
       (56*z*H[-1, z])/(1 + z) - (16*z*(-2 - 8*z + 3*z^3)*H[0, z])/
        (3*(-1 + z)*(1 + z)) + (8*(-11 + 32*z - 3*z^2 + 3*z^3)*H[1, z])/
        (3*(-1 + z))) + xiR^2*(2 - z2/2 - (3*H[1, z])/2 + 
       (z*H[0, z]*H[1, z])/(2*(-1 + z)) - (3*H[1, z]^2)/4) + 
     (8*z*H[0, -1, z]^2)/(-1 + z) + 
     xiR*(-19 - 4*z3 + (7*z*H[0, z]^3)/(3*(-1 + z)) + ((-39 + 4*z)*H[1, z])/
        2 + (33*H[1, z]^2)/4 + (14*H[1, z]^3)/3 + z2*(5 + 6*H[1, z]) + 
       H[0, z]^2*((-21*z)/(4*(-1 + z)) - (z*H[1, z])/(-1 + z)) + 
       H[0, z]*((-5 + 27*z + 4*z^2)/(2*(-1 + z)) + (z*H[1, z])/(2*(-1 + z)) - 
         (5*z*H[1, z]^2)/(-1 + z)) - 4*H[0, 1, z]) - 
     (2*(1 + 2*z)*(-11 + 13*z)*H[0, 1, z])/(3*(-1 + z)) + 
     (8*z*H[0, 1, z]^2)/(-1 + z) + H[0, -1, z]*
      ((8*(1 + z)*(-1 + 2*z + 2*z^2))/(3*z) + (16*z*H[0, 1, z])/(-1 + z)) + 
     H[1, z]^2*((-7*(-3 + 4*z))/2 + 8*z^2*H[0, 1, z]) + 
     H[-1, z]^2*((4*(1 + z)*(1 - z + z^2)*H[0, z])/(3*z) + 
       (8*z*H[0, z]^2)/(1 + z) - (16*z*H[0, -1, z])/(1 + z) - 
       (16*z*H[0, 1, z])/(1 + z)) + 
     z2*((-2*(16 - 5*z - 25*z^2 + 8*z^3))/(3*(-1 + z)) + 
       (24*z*H[-1, z]^2)/(1 + z) + (2*z*(2 + z)*(1 - 6*z + 3*z^2)*H[0, z]^2)/
        ((-1 + z)*(1 + z)) + H[-1, z]*((4*(1 + z)*(1 - z + z^2))/z + 
         (24*z*H[0, z])/(1 + z)) - (2*(-2 - 3*z - 3*z^2 + 11*z^3)*H[1, z])/
        (3*z) - 2*(3 + z^2)*H[1, z]^2 + 
       H[0, z]*(-1/3*(z*(9 - 8*z + 26*z^2))/(-1 + z) + 
         (4*z*(6 - z + z^2)*H[1, z])/(-1 + z)) - (24*z*H[0, -1, z])/
        (-1 + z) - (16*z*(2 + z)*H[0, 1, z])/((-1 + z)*(1 + z))) + 
     H[0, z]^2*((-4 + z + 52*z^2 + 8*z^3)/(3*(-1 + z)) + 
       (2*(1 - z + 18*z^2 - 10*z^3 + z^4)*H[1, z])/(3*(-1 + z)*z) + 
       (z*(-7 - 3*z + 3*z^2)*H[1, z]^2)/(-1 + z) - (16*z^2*H[0, -1, z])/
        ((-1 + z)*(1 + z)) + (2*z*(-2 - 9*z + 3*z^3)*H[0, 1, z])/
        ((-1 + z)*(1 + z))) + (8*(1 + z)*(1 - z + z^2)*H[0, -1, -1, z])/
      (3*z) + (8*(1 + z)*(1 - z + z^2)*H[0, -1, 1, z])/(3*z) + 
     (8*(-1 + z)*(1 + z + z^2)*H[0, 0, -1, z])/(3*z) + 
     (2*(2 - 2*z + 18*z^2 - 48*z^3 + 33*z^4)*H[0, 0, 1, z])/(3*(-1 + z)*z) + 
     (8*(1 + z)*(1 - z + z^2)*H[0, 1, -1, z])/(3*z) - 
     (2*z*(3 - 10*z + 9*z^2)*H[0, 1, 1, z])/(-1 + z) + 
     H[1, z]*((49 + 44*z)/3 + 12*(-1 + z)*z*H[0, 1, z] - 
       (32*z*H[0, 0, -1, z])/(-1 + z) + (16*(-2 + z)*z*(1 + z)*H[0, 0, 1, z])/
        (-1 + z) - 8*z^2*H[0, 1, 1, z]) + 
     H[-1, z]*((4*(1 + z)*(1 - z + z^2)*H[0, z]^2)/(3*z) + 
       (16*z*H[0, z]^3)/(3*(1 + z)) - (8*(1 + z)*(1 - z + z^2)*H[0, -1, z])/
        (3*z) - (8*(1 + z)*(1 - z + z^2)*H[0, 1, z])/(3*z) + 
       H[0, z]*((-8*(1 + z)*(-1 + 2*z + 2*z^2))/(3*z) - (16*z*H[0, -1, z])/
          (1 + z) - (16*z*H[0, 1, z])/(1 + z)) + (32*z*H[0, -1, -1, z])/
        (1 + z) + (32*z*H[0, -1, 1, z])/(1 + z) + (32*z*H[0, 1, -1, z])/
        (1 + z) + (32*z*H[0, 1, 1, z])/(1 + z)) + 
     H[0, z]*((-2*z*(53 + 13*z))/(3*(-1 + z)) - 
       (z*(9 - 8*z + 3*z^2)*H[1, z]^2)/(-1 + z) - 
       (2*z*(-13 - 3*z + 3*z^2)*H[1, z]^3)/(3*(-1 + z)) - 
       (8*z^2*H[0, -1, z])/3 - (2*(2 - 2*z + 18*z^2 - 32*z^3 + 11*z^4)*
         H[0, 1, z])/(3*(-1 + z)*z) + H[1, z]*
        ((2*(-1 - 11*z + 2*z^2))/(-1 + z) + (16*z*H[0, -1, z])/(-1 + z) - 
         (16*z*(-1 - z + z^2)*H[0, 1, z])/(-1 + z)) - (32*z*H[0, -1, -1, z])/
        ((-1 + z)*(1 + z)) - (32*z*H[0, -1, 1, z])/((-1 + z)*(1 + z)) + 
       (32*z^2*H[0, 0, -1, z])/((-1 + z)*(1 + z)) - 
       (4*z*(2 - 15*z + 5*z^3)*H[0, 0, 1, z])/((-1 + z)*(1 + z)) - 
       (32*z*H[0, 1, -1, z])/((-1 + z)*(1 + z)) + 
       (16*z*(-1 - z + z^2)*H[0, 1, 1, z])/(-1 + z)) - 
     (32*z*H[0, -1, -1, -1, z])/(1 + z) - (32*z*H[0, -1, -1, 1, z])/(1 + z) - 
     (32*z*H[0, -1, 1, -1, z])/(1 + z) - (32*z*H[0, -1, 1, 1, z])/(1 + z) - 
     (32*z*H[0, 0, 0, -1, z])/(1 + z) + 
     (12*(-1 + z)*z*(2 + z)*H[0, 0, 0, 1, z])/(1 + z) - 
     (16*z*H[0, 0, 1, 1, z])/(1 + z) - (32*z*H[0, 1, -1, -1, z])/(1 + z) - 
     (32*z*H[0, 1, -1, 1, z])/(1 + z) - (32*z*H[0, 1, 1, -1, z])/(1 + z) - 
     12*z^2*H[0, 1, 1, 1, z]) + CA*CF*((4481 + 1053*z)/162 + 
     ((103 + 114*z - 218*z^2 - 27*z^4)*z2^2)/(10*(-1 + z)*(1 + z)) - 
     (8*z*H[-1, z]^3*H[0, z])/(3*(1 + z)) + (7*z^2*H[0, z]^4)/
      (6*(-1 + z)*(1 + z)) + (11*H[1, z]^3)/3 + 
     H[0, z]^3*((z*(11 - 6*z + 6*z^2))/(18*(-1 + z)) - 
       (2*z*H[1, z])/(-1 + z)) + z3*((-2*(-7 + 46*z - 40*z^2 + 22*z^3))/
        (3*(-1 + z)) + (28*z*H[-1, z])/(1 + z) + 
       (4*z*(-1 - 6*z + 3*z^3)*H[0, z])/((-1 + z)*(1 + z)) - 
       (2*(-10 + 11*z - 3*z^2 + 3*z^3)*H[1, z])/(-1 + z)) + 
     xiR^2*(3/4 + z2/8 + (5*H[1, z])/4 + (3*H[1, z]^2)/8 + 
       H[0, z]*((-3*z)/(8*(-1 + z)) - (z*H[1, z])/(4*(-1 + z)))) - 
     (4*z*H[0, -1, z]^2)/(-1 + z) + (2*(-1 - 9*z + 19*z^2)*H[0, 1, z])/
      (3*(-1 + z)) - (4*z*H[0, 1, z]^2)/(-1 + z) + 
     H[0, -1, z]*((-4*(1 + z)*(-1 + 2*z + 2*z^2))/(3*z) - 
       (8*z*H[0, 1, z])/(-1 + z)) + H[-1, z]^2*
      ((-2*(1 + z)*(1 - z + z^2)*H[0, z])/(3*z) - (4*z*H[0, z]^2)/(1 + z) + 
       (8*z*H[0, -1, z])/(1 + z) + (8*z*H[0, 1, z])/(1 + z)) + 
     z2*((-349 + 409*z - 372*z^2 + 96*z^3)/(36*(-1 + z)) - 
       (12*z*H[-1, z]^2)/(1 + z) - (z*(15 - 14*z + 9*z^3)*H[0, z]^2)/
        (2*(-1 + z)*(1 + z)) + H[-1, z]*((-2*(1 + z)*(1 - z + z^2))/z - 
         (12*z*H[0, z])/(1 + z)) + ((-2 + 14*z - 15*z^2 + 20*z^3)*H[1, z])/
        (3*z) + ((11 - 7*z - 3*z^2 + 3*z^3)*H[1, z]^2)/(2*(-1 + z)) + 
       H[0, z]*((z*(-6 - 19*z + 22*z^2))/(3*(-1 + z)) - 
         (z*(1 - 3*z + 3*z^2)*H[1, z])/(-1 + z)) + (12*z*H[0, -1, z])/
        (-1 + z) + (4*z*(3 + z)*H[0, 1, z])/((-1 + z)*(1 + z))) + 
     H[1, z]^2*((509 + 90*z)/36 - (2*z*(1 - 3*z + 3*z^2)*H[0, 1, z])/
        (-1 + z)) + H[0, z]^2*((12 + 127*z - 75*z^2 - 24*z^3)/(18*(-1 + z)) + 
       ((-2 + 2*z - 18*z^2 + 29*z^3 - 2*z^4)*H[1, z])/(6*(-1 + z)*z) - 
       (z*(-5 - 9*z + 9*z^2)*H[1, z]^2)/(4*(-1 + z)) + 
       (8*z^2*H[0, -1, z])/((-1 + z)*(1 + z)) - 
       (z*(11 - 6*z + 9*z^3)*H[0, 1, z])/(2*(-1 + z)*(1 + z))) - 
     (4*(1 + z)*(1 - z + z^2)*H[0, -1, -1, z])/(3*z) - 
     (4*(1 + z)*(1 - z + z^2)*H[0, -1, 1, z])/(3*z) - 
     (4*(-1 + z)*(1 + z + z^2)*H[0, 0, -1, z])/(3*z) - 
     (2*(1 - z + 12*z^2 - 57*z^3 + 30*z^4)*H[0, 0, 1, z])/(3*(-1 + z)*z) - 
     (4*(1 + z)*(1 - z + z^2)*H[0, 1, -1, z])/(3*z) + 
     (2*z*(8 - 15*z + 9*z^2)*H[0, 1, 1, z])/(-1 + z) + 
     H[0, z]*((-63 - 931*z + 387*z^2)/(54*(-1 + z)) + 
       (z*(-8 + 3*z)*(-1 + 6*z)*H[1, z]^2)/(6*(-1 + z)) + 
       (z*(1 - 3*z + 3*z^2)*H[1, z]^3)/(2*(-1 + z)) + (4*z^2*H[0, -1, z])/3 + 
       (2*(1 - z + 12*z^2 - 31*z^3 + 10*z^4)*H[0, 1, z])/(3*(-1 + z)*z) + 
       H[1, z]*((18 - 235*z - 72*z^2)/(18*(-1 + z)) - (8*z*H[0, -1, z])/
          (-1 + z) + (4*z*(1 - 3*z + 3*z^2)*H[0, 1, z])/(-1 + z)) + 
       (16*z*H[0, -1, -1, z])/((-1 + z)*(1 + z)) + (16*z*H[0, -1, 1, z])/
        ((-1 + z)*(1 + z)) - (16*z^2*H[0, 0, -1, z])/((-1 + z)*(1 + z)) + 
       (z*(29 - 10*z + 15*z^3)*H[0, 0, 1, z])/((-1 + z)*(1 + z)) + 
       (16*z*H[0, 1, -1, z])/((-1 + z)*(1 + z)) - 12*z^2*H[0, 1, 1, z]) + 
     H[-1, z]*((-2*(1 + z)*(1 - z + z^2)*H[0, z]^2)/(3*z) - 
       (8*z*H[0, z]^3)/(3*(1 + z)) + (4*(1 + z)*(1 - z + z^2)*H[0, -1, z])/
        (3*z) + (4*(1 + z)*(1 - z + z^2)*H[0, 1, z])/(3*z) + 
       H[0, z]*((4*(1 + z)*(-1 + 2*z + 2*z^2))/(3*z) + (8*z*H[0, -1, z])/
          (1 + z) + (8*z*H[0, 1, z])/(1 + z)) - (16*z*H[0, -1, -1, z])/
        (1 + z) - (16*z*H[0, -1, 1, z])/(1 + z) - (16*z*H[0, 1, -1, z])/
        (1 + z) - (16*z*H[0, 1, 1, z])/(1 + z)) + 
     H[1, z]*((787 + 90*z)/27 - 4*z*(-4 + 3*z)*H[0, 1, z] + 
       (16*z*H[0, 0, -1, z])/(-1 + z) - (12*z*(1 - z + z^2)*H[0, 0, 1, z])/
        (-1 + z) + (2*z*(1 - 3*z + 3*z^2)*H[0, 1, 1, z])/(-1 + z)) + 
     (16*z*H[0, -1, -1, -1, z])/(1 + z) + (16*z*H[0, -1, -1, 1, z])/(1 + z) + 
     (16*z*H[0, -1, 1, -1, z])/(1 + z) + (16*z*H[0, -1, 1, 1, z])/(1 + z) + 
     (16*z*H[0, 0, 0, -1, z])/(1 + z) - 
     (3*z*(9 - 2*z + 3*z^3)*H[0, 0, 0, 1, z])/((-1 + z)*(1 + z)) + 
     (4*z*(1 + 5*z)*H[0, 0, 1, 1, z])/((-1 + z)*(1 + z)) + 
     (16*z*H[0, 1, -1, -1, z])/(1 + z) + (16*z*H[0, 1, -1, 1, z])/(1 + z) + 
     (16*z*H[0, 1, 1, -1, z])/(1 + z) + 
     (3*z*(1 - 3*z + 3*z^2)*H[0, 1, 1, 1, z])/(-1 + z) + 
     xiR*(-6 - (27*z^2*z2^2)/20 + z3*((-10 - z + 15*z^2 - 12*z^3)/
          (2*(-1 + z)) + 6*z^2*H[0, z] - 3*z^2*H[1, z]) + 
       z2*((-13 - 16*z)/8 - (9*z^2*H[0, z]^2)/4 + 
         ((-3 + z - 6*z^2 + 4*z^3)*H[1, z])/(2*(-1 + z)) + 
         (3*z^2*H[1, z]^2)/4 + H[0, z]*((z*(-5 + 4*z^2))/(2*(-1 + z)) - 
           (3*z^2*H[1, z])/2)) + 4*z*H[0, 1, z] + 
       H[1, z]^2*((3*(-5 + 6*z))/8 - 3*z^2*H[0, 1, z]) + 
       H[0, z]^2*((-3*z*(-1 + 3*z))/(4*(-1 + z)) + (3*z*(-2 + 3*z)*H[1, z])/
          (4*(-1 + z)) - (9*z^2*H[1, z]^2)/8 - (9*z^2*H[0, 1, z])/4) - 
       (z*(-1 - 21*z + 12*z^2)*H[0, 0, 1, z])/(2*(-1 + z)) + 
       (z*(1 - 15*z + 12*z^2)*H[0, 1, 1, z])/(2*(-1 + z)) + 
       H[0, z]*((-1 + 8*z + z^2)/(2*(-1 + z)) + 
         (z*(-5 + 2*z)*(-1 + 2*z)*H[1, z]^2)/(4*(-1 + z)) + 
         (3*z^2*H[1, z]^3)/4 + (z*(5 - 15*z + 4*z^2)*H[0, 1, z])/
          (2*(-1 + z)) + H[1, z]*(-1/4*(z*(-17 + 8*z))/(-1 + z) + 
           6*z^2*H[0, 1, z]) + (15*z^2*H[0, 0, 1, z])/2 - 
         6*z^2*H[0, 1, 1, z]) + H[1, z]*((-16 + z)/2 - 
         (z*(3 - 9*z + 4*z^2)*H[0, 1, z])/(-1 + z) - 6*z^2*H[0, 0, 1, z] + 
         3*z^2*H[0, 1, 1, z]) - (9*z^2*H[0, 0, 0, 1, z])/2 + 
       (9*z^2*H[0, 1, 1, 1, z])/2)),
aAg10r -> (CA*xiR^2)/2 + (CA*xiR*(-1 - z))/z + CA*((-2*(-2 + z))/z + (-1 + z)*z*H[0, z] - (-1 + z)*z*H[1, z]),
 aAg11r -> CA*xiR^2*(-1/4 + H[0, z]/4 - H[1, z]/4) + CA*xiR*(1/(2*z) + ((-1 - z)*H[0, z])/(2*z) + ((1 + z)*H[1, z])/(2*z)) + CA*(((-1 + z)*z*z2)/4 + ((2 - z)*H[0, z])/z + ((-1 + z)*z*H[0, z]^2)/4 + ((-2 + z)/z - ((-1 + z)*z*H[0, z])/2)*H[1, z] + ((-1 + z)*z*H[1, z]^2)/4),
 aAg12r -> CA*xiR^2*(z2/16 - H[0, z]/8 + H[0, z]^2/16 + (1/8 - H[0, z]/8)*H[1, z] + H[1, z]^2/16) + CA*xiR*(((-1 - z)*z2)/(8*z) + H[0, z]/(4*z) + ((-1 - z)*H[0, z]^2)/(8*z) + (-1/(4*z) + ((1 + z)*H[0, z])/(4*z))*H[1, z] + ((-1 - z)*H[1, z]^2)/(8*z)) + CA*(((2 - z)*z2)/(4*z) + ((-1 + z)*z*z3)/12 + ((-1 + z)*z*z2*H[0, z])/8 + ((2 - z)*H[0, z]^2)/(4*z) + ((-1 + z)*z*H[0, z]^3)/24 + (-((-1 + z)*z*z2)/8 + ((-2 + z)*H[0, z])/(2*z) - ((-1 + z)*z*H[0, z]^2)/8)*H[1, z] + ((2 - z)/(4*z) + ((-1 + z)*z*H[0, z])/8)*H[1, z]^2 - ((-1 + z)*z*H[1, z]^3)/24),
 bAg10r -> -(CA*xiR^2)/2 + 2*CA*(-2 + z)*(1 + z) + (CA*xiR*(1 + 2*z))/z,
 bAg11r -> CA*xiR^2*((1 + 2*z)/(8*z) - H[0, z]/4 + H[1, z]/4) + CA*xiR*((1 - 4*z)/(2*z) + ((-2 + z + 4*z^2)*H[0, z])/(4*(-1 + z)*z) + ((-1 - 2*z)*H[1, z])/(2*z)) + CA*((-2 + z)*(1 + z)*H[0, z] - (-2 + z)*(1 + z)*H[1, z]),
 bAg12r -> CA*xiR^2*((1 - 4*z)/(16*z) - z2/16 + ((1 + z)*(-1 + 2*z)*H[0, z])/(16*(-1 + z)*z) - H[0, z]^2/16 + ((-1 - 2*z)/(16*z) + H[0, z]/8)*H[1, z] - H[1, z]^2/16) + CA*(((-2 + z)*(1 + z)*z2)/4 + ((-2 + z)*(1 + z)*H[0, z]^2)/4 - ((-2 + z)*(1 + z)*H[0, z]*H[1, z])/2 + ((-2 + z)*(1 + z)*H[1, z]^2)/4) + CA*xiR*(((1 + 2*z)*z2)/(8*z) + ((1 - 4*z)*H[0, z])/(4*z) + ((-2 + z + 4*z^2)*H[0, z]^2)/(16*(-1 + z)*z) + ((-1 + 4*z)/(4*z) + ((2 - z - 4*z^2)*H[0, z])/(8*(-1 + z)*z))*H[1, z] + ((1 + 2*z)*H[1, z]^2)/(8*z)),
 cAg10r -> -(CA*xiR)/(2*z) + CA*((-8 + 11*z)/(4*z) + ((4 - 8*z - 7*z^2 + 7*z^3 - 2*z^4)*H[0, z])/(2*(-1 + z)*z) + ((4 + 2*z - 5*z^2 + 2*z^3)*H[1, z])/(2*z)),
 cAg11r -> CA*xiR*((-1 + 4*z)/(4*z) + ((1 - 3*z)*H[0, z])/(4*(-1 + z)*z) + H[1, z]/(4*z)) + CA*(((-4 - 2*z + 5*z^2 - 2*z^3)*z2)/(8*z) + ((-8 + 11*z)*H[0, z])/(8*z) + ((4 - 8*z - 7*z^2 + 7*z^3 - 2*z^4)*H[0, z]^2)/(8*(-1 + z)*z) + ((8 - 11*z)/(8*z) + ((-4 + 8*z + 7*z^2 - 7*z^3 + 2*z^4)*H[0, z])/(4*(-1 + z)*z))*H[1, z] + ((-4 - 2*z + 5*z^2 - 2*z^3)*H[1, z]^2)/(8*z)),
 cAg12r -> CA*xiR*(-z2/(16*z) + ((-1 + 2*z)^2*H[0, z])/(8*(-1 + z)*z) + ((1 - 3*z)*H[0, z]^2)/(16*(-1 + z)*z) + ((1 - 4*z)/(8*z) + ((-1 + 3*z)*H[0, z])/(8*(-1 + z)*z))*H[1, z] - H[1, z]^2/(16*z)) + CA*(((-8 + 11*z)*z2)/(32*z) + ((-4 - 2*z + 5*z^2 - 2*z^3)*z3)/(24*z) + ((4 - 8*z - 7*z^2 + 7*z^3 - 2*z^4)*z2*H[0, z])/(16*(-1 + z)*z) + ((-8 + 11*z)*H[0, z]^2)/(32*z) + ((4 - 8*z - 7*z^2 + 7*z^3 - 2*z^4)*H[0, z]^3)/(48*(-1 + z)*z) + (((4 + 2*z - 5*z^2 + 2*z^3)*z2)/(16*z) + ((8 - 11*z)*H[0, z])/(16*z) + ((-4 + 8*z + 7*z^2 - 7*z^3 + 2*z^4)*H[0, z]^2)/(16*(-1 + z)*z))*H[1, z] + ((-8 + 11*z)/(32*z) + ((4 - 8*z - 7*z^2 + 7*z^3 - 2*z^4)*H[0, z])/(16*(-1 + z)*z))*H[1, z]^2 + ((4 + 2*z - 5*z^2 + 2*z^3)*H[1, z]^3)/(48*z)),
 dAg10r -> -CA/4,
 dAg11r -> CA*(-H[0, z]/8 + H[1, z]/8),
 dAg12r -> CA*(-z2/32 - H[0, z]^2/32 + (H[0, z]*H[1, z])/16 - H[1, z]^2/32),
 aAq10r -> (CF*xiR*(-3 + 4*z))/(2*z) + CF*((2*(-1 + z))/z + (4*(-1 + z)*H[0, z])/z - (4*(-1 + z)*H[1, z])/z),
 aAq11r -> CF*xiR*((-1 + 2*z)/(4*z) + ((-3 + 4*z)*H[0, z])/(4*z) + ((3 - 4*z)*H[1, z])/(4*z)) + CF*(((-1 + z)*z2)/z + ((-1 + z)*H[0, z])/z + ((-1 + z)*H[0, z]^2)/z + ((1 - z)/z - (2*(-1 + z)*H[0, z])/z)*H[1, z] + ((-1 + z)*H[1, z]^2)/z),
 aAq12r -> CF*xiR*(((-3 + 4*z)*z2)/(16*z) + ((-1 + 2*z)*H[0, z])/(8*z) + ((-3 + 4*z)*H[0, z]^2)/(16*z) + ((1 - 2*z)/(8*z) + ((3 - 4*z)*H[0, z])/(8*z))*H[1, z] + ((-3 + 4*z)*H[1, z]^2)/(16*z)) + CF*(((-1 + z)*z2)/(4*z) + ((-1 + z)*z3)/(3*z) + ((-1 + z)*z2*H[0, z])/(2*z) + ((-1 + z)*H[0, z]^2)/(4*z) + ((-1 + z)*H[0, z]^3)/(6*z) + (((1 - z)*z2)/(2*z) + ((1 - z)*H[0, z])/(2*z) + ((1 - z)*H[0, z]^2)/(2*z))*H[1, z] + ((-1 + z)/(4*z) + ((-1 + z)*H[0, z])/(2*z))*H[1, z]^2 + ((1 - z)*H[1, z]^3)/(6*z)),
 bAq10r -> -(CF*xiR),
 bAq11r -> CF*xiR*(-1/2 - H[0, z]/2 + H[1, z]/2),
 bAq12r -> CF*xiR*(-z2/8 - H[0, z]/4 - H[0, z]^2/8 + (1/4 + H[0, z]/4)*H[1, z] - H[1, z]^2/8),
 aBq10r -> (-2*CF*xiR*(-1 + z))/z + CF*((-4*(-1 + z)*H[0, z])/z + (4*(-1 + z)*H[1, z])/z),
 aBq11r -> CF*xiR*(((1 - z)*H[0, z])/z + ((-1 + z)*H[1, z])/z) + CF*(((1 - z)*z2)/z + ((1 - z)*H[0, z]^2)/z + (2*(-1 + z)*H[0, z]*H[1, z])/z + ((1 - z)*H[1, z]^2)/z),
 aBq12r -> CF*xiR*(((1 - z)*z2)/(4*z) + ((1 - z)*H[0, z]^2)/(4*z) + ((-1 + z)*H[0, z]*H[1, z])/(2*z) + ((1 - z)*H[1, z]^2)/(4*z)) + CF*(((1 - z)*z3)/(3*z) + ((1 - z)*z2*H[0, z])/(2*z) + ((1 - z)*H[0, z]^3)/(6*z) + (((-1 + z)*z2)/(2*z) + ((-1 + z)*H[0, z]^2)/(2*z))*H[1, z] + ((1 - z)*H[0, z]*H[1, z]^2)/(2*z) + ((-1 + z)*H[1, z]^3)/(6*z)),
 aomg10r -> CA*(-((-1 + z)*z*H[0, z]) + (-1 + z)*z*H[1, z]),
 aomg11r -> CA*(-((-1 + z)*z*z2)/4 - ((-1 + z)*z*H[0, z]^2)/4 + ((-1 + z)*z*H[0, z]*H[1, z])/2 - ((-1 + z)*z*H[1, z]^2)/4),
 aomg12r -> CA*(-((-1 + z)*z*z3)/12 - ((-1 + z)*z*z2*H[0, z])/8 - ((-1 + z)*z*H[0, z]^3)/24 + (((-1 + z)*z*z2)/8 + ((-1 + z)*z*H[0, z]^2)/8)*H[1, z] - ((-1 + z)*z*H[0, z]*H[1, z]^2)/8 + ((-1 + z)*z*H[1, z]^3)/24),
 bomg10r -> -2*CA*(-1 + z)*z,
 bomg11r -> CA*(-((-1 + z)*z*H[0, z]) + (-1 + z)*z*H[1, z]),
 bomg12r -> CA*(-((-1 + z)*z*z2)/4 - ((-1 + z)*z*H[0, z]^2)/4 + ((-1 + z)*z*H[0, z]*H[1, z])/2 - ((-1 + z)*z*H[1, z]^2)/4),
 comg10r -> CA*(-3/4 + ((-2 + z)*(-1 + 2*z)*H[0, z])/2 - ((-2 + z)*(-1 + 2*z)*H[1, z])/2),
 comg11r -> CA*(((-2 + z)*(-1 + 2*z)*z2)/8 - (3*H[0, z])/8 + ((-2 + z)*(-1 + 2*z)*H[0, z]^2)/8 + (3/8 - ((-2 + z)*(-1 + 2*z)*H[0, z])/4)*H[1, z] + ((-2 + z)*(-1 + 2*z)*H[1, z]^2)/8),
 comg12r -> CA*((-3*z2)/32 + ((-2 + z)*(-1 + 2*z)*z3)/24 + ((-2 + z)*(-1 + 2*z)*z2*H[0, z])/16 - (3*H[0, z]^2)/32 + ((-2 + z)*(-1 + 2*z)*H[0, z]^3)/48 + (-((-2 + z)*(-1 + 2*z)*z2)/16 + (3*H[0, z])/16 - ((-2 + z)*(-1 + 2*z)*H[0, z]^2)/16)*H[1, z] + (-3/32 + ((-2 + z)*(-1 + 2*z)*H[0, z])/16)*H[1, z]^2 - ((-2 + z)*(-1 + 2*z)*H[1, z]^3)/48),
 domg10r -> CA/4,
 domg11r -> CA*(H[0, z]/8 - H[1, z]/8),
 domg12r -> CA*(z2/32 + H[0, z]^2/32 - (H[0, z]*H[1, z])/16 + H[1, z]^2/32)}

